Residual GPU Cache State on Apple M4 Pro

Apple silicon exposes unified CPU-GPU memory, but the cache state left after a completed GPU command is not documented. This paper characterizes that phase boundary on a 14-core Apple M4 Pro. We validate the measurement pipeline against unmodified STREAM 5.10 and BabelStream 5.0, then adapt an 8192-byte system-level-cache occupancy pattern to a synchronized Metal experiment. A GPU kernel touches 0 to 512 MiB and finishes before a 16 MiB CPU probe begins. The first CPU traversal is slower after large GPU footprints, while a second traversal removes most of the cost, showing residual shared-cache displacement rather than simultaneous DRAM contention. A separate matched-block experiment measures GPU slowdown under high-priority CPU traffic and finds background QoS close to baseline. Root PMU measurements and public IOReport histograms provide hardware grounding: they distinguish L1D refill sectors from software cache-line size, expose page-offset-dependent conflict behavior, and separate performance-core, efficiency-core, and AGX demand. The results identify a reproducible post-GPU cache-displacement window on M4 Pro and quantify a simple one-pass software recovery mechanism.

==> anc/Makefile <==
CXX ?= clang++
CC ?= clang
SDK := $(shell xcrun --show-sdk-path)
CXXFLAGS := -std=c++20 -O3 -Wall -Wextra -Wpedantic -DNDEBUG
CFLAGS := -std=c11 -O2 -Wall -Wextra -DNDEBUG
OBJCXXFLAGS := -std=c++20 -O3 -Wall -Wextra -Wno-deprecated-declarations -fobjc-arc -isysroot $(SDK) -DNDEBUG

.PHONY: all clean paper package experiments reference contention discover pmu

all: build/cpu_membench build/cache_probe build/metal_membench build/slc_probe build/kpc_counters build/ioreport_sampler

pmu: build/kpc_counters

build:
	mkdir -p build

build/cpu_membench: src/cpu_membench.cpp | build
	$(CXX) $(CXXFLAGS) $< -o $@ -lpthread

build/cache_probe: src/cache_probe.cpp | build
	$(CXX) $(CXXFLAGS) $< -o $@ -lpthread

build/metal_membench: src/metal_membench.mm | build
	$(CXX) $(OBJCXXFLAGS) $< -o $@ -framework Foundation -framework Metal -framework QuartzCore

build/slc_probe: src/slc_probe.mm | build
	$(CXX) $(OBJCXXFLAGS) $< -o $@ -framework Foundation -framework Metal -framework QuartzCore

build/kpc_counters: src/kpc_counters.c | build
	$(CC) $(CFLAGS) $< -o $@

build/ioreport_sampler: src/ioreport_sampler.mm | build
	$(CXX) $(OBJCXXFLAGS) $< -o $@ -framework Foundation

experiments: all
	./scripts/run_experiments.sh

reference:
	./scripts/run_reference_benchmarks.sh

contention: all
	./scripts/run_gpu_contention_blocks.sh

discover:
	python3 scripts/discover_public_counters.py

paper:
	latexmk -pdf -interaction=nonstopmode -halt-on-error -outdir=build paper/main.tex

package: paper
	./scripts/package_arxiv.sh

clean:
	rm -rf build dist tmp/pdfs


==> anc/README.md <==
# Apple M4 Pro residual GPU cache-state artifact

This repository contains the manuscript, benchmark source, raw results, analysis
scripts, and arXiv packaging workflow for:

`Residual GPU Cache State on Apple M4 Pro: Post-Completion CPU Displacement and One-Pass Recovery`

The project is designed to run on macOS Apple silicon without kernel extensions,
private APIs, or privileged hardware counters. It measures and records:

- CPU cache topology exposed by macOS `hw.perflevel*` sysctls.
- CPU dependent random-load latency across working-set sizes and QoS classes.
- Post-eviction reload latency for L1/L2 cache-domain inference.
- CPU STREAM-like triad bandwidth across thread counts and QoS classes.
- Metal GPU linear and strided buffer bandwidth.
- Post-completion Metal-to-CPU cache-state displacement with a 16 MiB
  SLC-selective probe and a second-pass recovery measurement.
- GPU bandwidth while CPU memory traffic is active.
- Public IORegistry/IOReport MCC and AGX counter legends exposed by the
  installed M4 Pro drivers.
- Optional KPC/PMU metadata probing through Apple private frameworks; on normal
  non-root runs this records the privilege boundary rather than forcing a kernel
  or Reduced Security workflow.

## Quick start

```sh
make
./scripts/run_experiments.sh
```

The workflow writes raw JSONL files under `results/raw/`, derived CSV files under
`results/processed/`, PGFPlots input tables under `paper/plotdata/`, convenience
figure exports under `figures/`, and the arXiv-ready zip under `dist/`.

The SLC probe also contains an optional resource-mode matrix for shared/private
Metal buffers and textures. The main result bundle reports the complete
shared-buffer sweep; the extension is included for follow-up runs on a host
session where Metal device creation is available.

## arXiv packaging

The packaging script follows arXiv's ancillary-file convention by staging article
TeX sources at the package root and reproducibility artifacts under `anc/`.

```sh
./scripts/package_arxiv.sh
```

The main source package is:

```text
dist/m4pro_unified_memory_arxiv.zip
```

The generated PDF is kept outside the arXiv source zip:

```text
build/main.pdf
```


==> anc/README_ANCILLARY.md <==
# Ancillary files

This directory contains the reproducibility artifacts for the Apple M4 Pro
memory-characterization manuscript.

- `src/`: CPU and Metal benchmark source.
- `scripts/`: experiment, analysis, and packaging scripts.
- `results/raw/`: raw JSONL measurements and environment capture from the
  measured machine.
- `results/processed/`: generated CSV summaries.
- `figures/`: PNG copies of generated figures for convenient inspection.
- `rendered/`: a rendered PDF copy of the manuscript.
- `build_logs/`: LaTeX build logs and recorder files from the packaged build.

To reproduce on a compatible macOS Apple silicon machine:

```sh
make
./scripts/run_experiments.sh
```

The article TeX files are intentionally not stored inside `anc/`, matching
arXiv's ancillary-file guidance.


==> anc/SHA256SUMS.txt <==
9440ba3de7f75b46f9a79b191f76d717c34bb739c599ad0d78a490e185f3d104  ./Makefile
a1496449f7b960619de7216d87e6b1de3fc9825c7b9fc6d5e35d1f8715ecc46a  ./README.md
7914f714933a0621d11e242739113d655c1b4be86360146c273c5067f3a3c790  ./README_ANCILLARY.md
b3bd77b93275c0ee0adc7a48bb4f11230e2e0a28fbdf85a0eb3a0d38bc080efc  ./build_logs/main.aux
8b161f12bf49729d81f447480864dce3c076c93d7c47171286d196863449a939  ./build_logs/main.blg
9b96755b0265125a8790b60644ce65497848ce5cd7f4da732eea5b19e4cc062f  ./build_logs/main.fdb_latexmk
ced2fc895d5d871b8484a014d58f9b6ffe483f08ce3303c7dc1e807b8fc0b49b  ./build_logs/main.fls
e680de4339adde9b029d3135b116d74eeeefdaf9963b34f6e38e2e1c0c2ad68f  ./build_logs/main.log
77f6211e106d40c13a914cb04d1386459af0ba8a03f2b708a10f2c05a02d0394  ./build_logs/main.out
93d53a0e6dc1456c0a4be0213ea1eada829d165581f22326ce16763241fcb4cd  ./figures/cpu_bandwidth_qos.png
7c2fe7ff2000a32154e0ed8b84952ed64ab55c512f190cb2bfe516337797d2bc  ./figures/cpu_latency.png
0fed92bc7622fd850d5183f37cc7653b13dc90d2656c70de131f1bdcdd4ce9fb  ./figures/gpu_contention.png
d4b48a3a02e6ca11f5822020ab674af66a64d4b7e0d3dbf0f5e2a2d2d7446b7c  ./figures/gpu_stride.png
21399887a0ec6556e1a2751890f5893174463559e20ee51c2c9af8ba0d414a2c  ./rendered/main.pdf
16384530dfd27fdbbf22679e2fc3c8dc284d012d9e82dbc83e5e366193d7cdd2  ./results/processed/all_measurements.csv
e274480826f67d7f2b212594c18b7af2752c2757feea8955fbef9e69949c17a4  ./results/processed/cache_eviction_median.csv
7810515cd49331517c48888308e2b7c0a76fea807b32a400b67ba1781f1cf27f  ./results/processed/cache_eviction_summary.csv
136f856ff27c102c970fa9baba36f7d657d5e28f2b1071dada3b1b9c0c1e1857  ./results/processed/cache_topology.csv
90d2d95b025d13c1bf91bfd71d9b356a2b05110a6d672dc9b63ae7418a501c7e  ./results/processed/cpu_bandwidth_median.csv
ff73fab7f3832c69417ae66da5b5a6d5d9be2cce85df968d5e61ae666b817bb4  ./results/processed/cpu_bandwidth_summary.csv
c5d0877b95034d0b78121347e2a900a05dd9927f7a50708521753bbc5c63a821  ./results/processed/cpu_contention_stress_summary.csv
7cb5a52c950ed180310d99dc2fe7daf78c9083968da8fb337cff3f17bc1e368e  ./results/processed/cpu_latency_median.csv
30a8e93181d31b22ccc52eb9643683ccec739212702d194635681051c90d2413  ./results/processed/cpu_latency_summary.csv
11fcb20249d1ab5cdc1b34392380c4dcdadd02efe6dab816b5316f162ea19abc  ./results/processed/cpu_stress.csv
5fdd1f20e2c8482233027f6b1b3928af04278f6aac9e95edd0a0450b09f7679c  ./results/processed/gpu_bandwidth_median.csv
82b2e072d97bdc7e585fa411ae97ac8d50fba6f5164d93828ae8178c1bf11ca7  ./results/processed/gpu_bandwidth_summary.csv
4461eb139e8e41b354b395aaa5e37735ab2ee303366637c28639230ac234d7ef  ./results/processed/gpu_contention_block_medians.csv
1933ef8478c933068ac69776bbcdff904e1c1eaeac18920e55afcfd43625bfcb  ./results/processed/gpu_contention_paired_blocks.csv
7580ff59de972cac159fd3b98c7031a5dac89b4e794cbfac9cbcf15785edb8e7  ./results/processed/gpu_contention_paired_summary.csv
8c9234862d179c2409332ff556b887359c1e2a2ce81c42e9cdcaea2c2facbc26  ./results/processed/ioreport_agent_bandwidth_blocks.csv
5e506eb0a0907e2bc5900cccb6bbf934ddd40e9428e9108b11665e0ecaacbb48  ./results/processed/ioreport_agent_bandwidth_summary.csv
7db3d28947cd196647fabe1aae76f83e4f849e45aa87e0fbec3c4b14103001d6  ./results/processed/ioreport_public_channels.csv
8bd6e46036fec2e44201f7e6c480139ee3acdd9e44d7f73cea711935635b9d34  ./results/processed/ioreport_public_summary.json
88ba973ab4cda28db3889804d0fe9e9010f9238345c6b1295dec553e3184e222  ./results/processed/key_results.csv
254d8045067390825ded790aa336031045767be4ba5e868a3a87133da05b84e7  ./results/processed/kpc_events_available.csv
61a3bdd49256e56e8a52254be958ce168872cd33127985499d08ae70083fdb10  ./results/processed/kpc_probe.csv
889e920083304bcb195f8c12676b84da590cf4e82a5e5e45fe81b037f4ebe97a  ./results/processed/mcc_public_perf_channels.csv
c511206e4dbbe9847346bd88826368436250bfa6aef955a70cfa1b5d031a8180  ./results/processed/pmu_cache_sweep.csv
ca7ab905aef2b68a2ee3ca80adb4b7a54167c4a8f522785328b5222abc9b3fda  ./results/processed/pmu_congruent_conflict.csv
124f4d18c4f0f33d9fd613979c38ac1372e8edd5220bf0c2fe7c16238a6cdee3  ./results/processed/pmu_l1d_assoc.csv
986b2ad609b4e5b351fd5c63ae04f8694c37e275819b0246738a45bcda9a7ff2  ./results/processed/pmu_l1d_granule.csv
715bc6a0deebce48ff1dfaf984cac60a4929c2917fc4cdb1e1c76f3d7582c119  ./results/processed/pmu_placement.csv
e85eaf42631a33fe9a1cb4ec8b736fed8c1e657e14f03de2ff7d54a2370883da  ./results/processed/reference_benchmarks_raw.csv
1ac29c5dc634940d268eeb4680c3ce2eca76926b94cb83f97c7040f2e5b01d2d  ./results/processed/reference_benchmarks_summary.csv
4cb3831991a67fd3457da105154c78ac3b0f76eadaaac76392f4976cdf1f431b  ./results/processed/slc_capacity_summary.csv
c1754b617e311856e37375539542f04c9106c86fb479f88d80f5a485009a0a94  ./results/processed/slc_fabric_transition.csv
ace5163a11f6dc120306f000933e6211145c562dc670b4a470ccfa6057e80fba  ./results/processed/slc_gpu_displacement_summary.csv
000650bdcb8970e99477477a2675f8a0d85694eef29d29e6b53939ffbb3dfb40  ./results/processed/slc_gpu_recovery_summary.csv
4c2d71f7dfcce3eca9bc3e72fddaf19fb01246cb30d29d9e5526ee525d1d1bc5  ./results/processed/slc_gpu_resource_block_pairs.csv
0f3ac18a80c40320e5c5627f53bc91af1bc7b8e618af83ac13e866078bee8047  ./results/processed/slc_gpu_resource_blocked_summary.csv
f639984bd183c0df358931f5d983f83c78cf4097d5fb89222f6586be7e0e5897  ./results/processed/slc_gpu_resource_contrasts.csv
8b699ec8f04da71ebb547c7b94f87bc8e3f759a2b5477728d98f703b4b35e52d  ./results/processed/slc_gpu_resource_mode_summary.csv
f544445ba89123123fe3abdfc55c2fd3052ab3c51068e29409fe6e79d91fcdb9  ./results/raw/cache_probe.jsonl
29b0d69c8ad8e65bd453627682dbcead182d26b27b16e1f36fd5db7fc4a4c824  ./results/raw/cpu_baseline.jsonl
07e4ed2acd89b19e6c9243e537cf310a03d9ecc8d6f1b4b10a40b597bac42a9f  ./results/raw/cpu_contention_b1_bg.jsonl
ab05ecb9f18bfb86125a93b4e0e901cf103f741ecf5d36e370c88a668d0da768  ./results/raw/cpu_contention_b1_ui.jsonl
8368c7b94940ec5ecb496d989c79b183f02617660d3bfe5a8ab87e30de148078  ./results/raw/cpu_contention_b2_bg.jsonl
8f72267f42787ddb531c43d3a2b9f5ccb97c1d69aee16ff3ccc866ec8fbac99b  ./results/raw/cpu_contention_b2_ui.jsonl
d3353f2abaa22c10b2b9ce90071bcd1ba66ee1ad12e82031af1cd0f60af5d89e  ./results/raw/cpu_contention_b3_bg.jsonl
2df290b8c5c13a752c41ed518b18a886e8aa7c08c54a3e06b08687bf9d12aea9  ./results/raw/cpu_contention_b3_ui.jsonl
9f5541c98ac9549092df63a5b89bb0ff1c92294e288fa48412169a9df6d06bde  ./results/raw/cpu_contention_b4_bg.jsonl
a3f64b4edb264972c57d001f2bae0f6ad94611c6cb5e622e2d007bbc4d98991e  ./results/raw/cpu_contention_b4_ui.jsonl
2a811e740bf638b22645e19d6edcce264d37a4ebb84e395a4c8607ea342ab7e1  ./results/raw/cpu_contention_b5_bg.jsonl
bd34f4481ae893126e454b0bcd371121e74d30b7735502ebdc6ad04fa5f52672  ./results/raw/cpu_contention_b5_ui.jsonl
f60a5ed681ac464f7a24a296fa097a2a9990e0bf30441615d95a2fa4bc9f382a  ./results/raw/cpu_contention_b6_bg.jsonl
9b837c663ab4c8e8a9d1cc3adedd8dd29345787c30fdb2872502dc8143516672  ./results/raw/cpu_contention_b6_ui.jsonl
0c21cc0b8f1fba7c023aca1a86c70a1ecc43ec31b86f345ae27627e2cebb0ac1  ./results/raw/cpu_contention_b7_bg.jsonl
271b4f33b9179ccbc428a6fd4987e8e1549cde6bbe63618a10ae5325f4252abe  ./results/raw/cpu_contention_b7_ui.jsonl
0b9a8e53c4e972e571346869c33529ad9650d6728de9f920fc7aa87755f376fb  ./results/raw/cpu_stress_bg.jsonl
b7c9c329dea5b027585c4c541fd2976994244b6f375db5ab503837fd1064a89e  ./results/raw/cpu_stress_ui.jsonl
0f30dbc76069cf09f3e7d26ac8ef9ce5b61eea9e1b0f76c73d1aa81a08aad0e4  ./results/raw/environment.txt
ce2b87b6d7e3aae8c396703a9644ec8dd84343f98be6962d46c10fd244dad37f  ./results/raw/gpu_baseline.jsonl
a2e0efba1354c58e593d49cbdd8f528f6e450f96382cd600bd172cb72bc0fce1  ./results/raw/gpu_contention_b1_baseline.jsonl
3cb4c6e3a927ec7e9de4b134d84c1175fbfa7680c3b13d7e00c2f549846ce30c  ./results/raw/gpu_contention_b1_bg.jsonl
7990e4312675c8581b5def0de223476c862f30948d3034da7f5c116a933ec290  ./results/raw/gpu_contention_b1_ui.jsonl
ef742a0b48a08c27e9fdd883a05a48ed58dfd4a1ba8d74c9d61da5840fed2bc5  ./results/raw/gpu_contention_b2_baseline.jsonl
5fb0277248a9f02dd9c4f244a26ca6db1a87e876c97b3e11766e6b49b47f073d  ./results/raw/gpu_contention_b2_bg.jsonl
83b2149d96ba0f83b4da6a587ac08f07b059e1471357d6a0d6791878e04c1454  ./results/raw/gpu_contention_b2_ui.jsonl
64bd4f86b61275034f484f714a6ed5de48bc8853447e7fe939489dff3b02f000  ./results/raw/gpu_contention_b3_baseline.jsonl
376f72c063989aae4d9db4ff53746f39ba5f564fd5082a2281b8c02f0a611816  ./results/raw/gpu_contention_b3_bg.jsonl
e64ba76f381ed57d39729d2fafff49185bb9dc33ff3a8999e4b4af6d5a91aefd  ./results/raw/gpu_contention_b3_ui.jsonl
12a8c01957ed7442680de4b6841660e11a40ec92ede655c43bdc9dfe2798b0cf  ./results/raw/gpu_contention_b4_baseline.jsonl
5383d7b234ff409a8bf0651d815374003fc9570d228a8c7a34450b3a1ddb0b3a  ./results/raw/gpu_contention_b4_bg.jsonl
02669cb7e344a767d88e9805fc179eef33a48fd1b8baeb51686fd792dfe0335d  ./results/raw/gpu_contention_b4_ui.jsonl
7c2fa0cd5a4457223567dffc108743fc22275e0f647ba542d5896f823c79edd7  ./results/raw/gpu_contention_b5_baseline.jsonl
fa63dde8c1ff4facdacc64c250b2023c3642d26a83b7a90f8a25ee136d2944c5  ./results/raw/gpu_contention_b5_bg.jsonl
275ef7a0e41ef1764af7c715df65c6c3d166e4447847600dac335ef04bd68f1d  ./results/raw/gpu_contention_b5_ui.jsonl
9d5fd341ac586cc55038570778b0139f764ee38d835613e00e7b45f2cf4849ca  ./results/raw/gpu_contention_b6_baseline.jsonl
39522541f5b11c17b169d2cb49a90c2addfe6192ebf9c7777b4037591a7dc958  ./results/raw/gpu_contention_b6_bg.jsonl
3905a6022a4d66fcae17ba21ff8392fb09bdc8baa512f4def4441202965263f1  ./results/raw/gpu_contention_b6_ui.jsonl
3d731d0eff3e4b3bf42f926ba43b4a8b322087aa1868348a87867512d3fe3193  ./results/raw/gpu_contention_b7_baseline.jsonl
2afffc4df78bd407d1143fe0653edfc1112a2e1a6fd4ffd6d2817ebd1ddf53fd  ./results/raw/gpu_contention_b7_bg.jsonl
4304f1b09bdcfbdde860fc9eeb81d285087e7292280cf5651da2709942b393e4  ./results/raw/gpu_contention_b7_ui.jsonl
e10b33acd76f76a47706ee454915b8ea9f0b62902c642ad993aa0c2004cac47a  ./results/raw/gpu_under_cpu_bg.jsonl
81e17770351859f83cae8a6e68f66c61a85aad4c996de521d5a85e037f72a2c5  ./results/raw/gpu_under_cpu_ui.jsonl
6a747077ddf08458f933fc25bd08d9d1a7efdebc8b8041c28f4f4bc36cb6ba9c  ./results/raw/ioreg_AGXAcceleratorG16X.txt
db1ae451ffd752db763cfc442ebfe7bb563c71d65e1f418700c4cae03c9a2a57  ./results/raw/ioreg_AppleT6041MemCacheController.txt
c7f8ef4c6bfc2bb8ada009c5aeefdcbd534256c45c283bf89419131b4ad2158d  ./results/raw/ioreport_agent_b1_cpu_bg.jsonl
697e3b8a5b3eabeca6324414886c0415604d858d104dea1a4adf334cfb036d57  ./results/raw/ioreport_agent_b1_cpu_ui.jsonl
2950ceb3188cce38f79e3be6dc7bcab245efab58f522d7592a028fedcab8fef8  ./results/raw/ioreport_agent_b1_gpu.jsonl
f5b06bbfded905f83b183ed217cf9e3d1eebb03210300187cd4a2b1704eed91d  ./results/raw/ioreport_agent_b1_idle.jsonl
bcd1041ec601792683a9fd94f86b8d0707c9b73d2cc2df8c053ff07cbd7e90c5  ./results/raw/ioreport_agent_b2_cpu_bg.jsonl
cae9db3d2c446fa3f3ffa3a185d8eeac3d7d288e3a8e0139e077267ce44fcb82  ./results/raw/ioreport_agent_b2_cpu_ui.jsonl
be99bbbf9fce9b4e79d39b29b84266e399df6df63a89210e44482e1458323895  ./results/raw/ioreport_agent_b2_gpu.jsonl
983c7964bcecea564bbd33ab5cad087538f5c0cad436aa30d530256fdf2fb4d0  ./results/raw/ioreport_agent_b2_idle.jsonl
9536c9380e099187f69c9ec78f078103806fecf21a3511f1ce3d2c3fa2a8fdc6  ./results/raw/ioreport_agent_b3_cpu_bg.jsonl
24964a321219e42f1c2c4e5464e10c5b41965a23a1c0869e0719c7a287b20d28  ./results/raw/ioreport_agent_b3_cpu_ui.jsonl
a012e89213a7db0b0af3cc2e0b4859473d895c83e9047ea97d21c32fdc98a3a2  ./results/raw/ioreport_agent_b3_gpu.jsonl
33955539d8e990966691a83a42df137f55c41aeec72c8c080f3e631a06f765ed  ./results/raw/ioreport_agent_b3_idle.jsonl
a650a2324eaef4b30b4b49c39b679047180ec37bf3fa6d3e626279444692b5f7  ./results/raw/ioreport_agent_b4_cpu_bg.jsonl
c48b1968ec85969b69da1a1c3faea2fa49d0d95554d08e83dc941f4cbed4530b  ./results/raw/ioreport_agent_b4_cpu_ui.jsonl
9f63d8281b54dfd78e5ed4ac214f506e6b0d71873ca7a1facbdf9ee245189edf  ./results/raw/ioreport_agent_b4_gpu.jsonl
45429e4d6a81ccdd7fbd337c5f6f14d6f80b1c2c681f292e11cce422655a846d  ./results/raw/ioreport_agent_b4_idle.jsonl
0a09dda3d147a0924703c92ee4204b95ffce723ddc8a05ce605b31cccbca09fc  ./results/raw/ioreport_agent_b5_cpu_bg.jsonl
c02e3254ae51cf9363c63bdd53e09390e54acb522f5a1afb00a7b351ad38abdb  ./results/raw/ioreport_agent_b5_cpu_ui.jsonl
ec511d247c171178ce7fa43b74462aabbfebe6a1954d32c5532eb39eb7120a8d  ./results/raw/ioreport_agent_b5_gpu.jsonl
48557a1c7c93fc01e9a2d036d29aac5f4df297287ec1114ca6e89ec099fd6a83  ./results/raw/ioreport_agent_b5_idle.jsonl
fbc7dad3e4c5138cdc9a340d8bb894da68abf01c69457fb4ab6a967afecdcf9f  ./results/raw/ioreport_agent_b6_cpu_bg.jsonl
076abcc5b9ae104082a1d4d1dd68120ef93814dd8dd8e249cd02c8976823e310  ./results/raw/ioreport_agent_b6_cpu_ui.jsonl
1eaa50d85b7b0af846fa4c8224564cbb348077cf018fc0ddd9915ba2bff72074  ./results/raw/ioreport_agent_b6_gpu.jsonl
ba3a1d4f2a60667632fdaa5632e3b3e8f8ea40df2ad7ae9c268fa9773bf408f2  ./results/raw/ioreport_agent_b6_idle.jsonl
0ce5ee96ca3db81039d5942779dba7cd00005301e709ff1b57e77aa2dea9c1d5  ./results/raw/ioreport_agent_b7_cpu_bg.jsonl
f7c2d30735f064e2d0b0f5c47f3dd87b237e6b8ffce704a545bec224a35ac846  ./results/raw/ioreport_agent_b7_cpu_ui.jsonl
eeb019b8344dc245307a9bd77324ad1c4860183ec6609431fc70a8278bb1b667  ./results/raw/ioreport_agent_b7_gpu.jsonl
3dbf221a93971221ab99b66095bdc2f24cdcb6c6eec41ffc0e066728158151cc  ./results/raw/ioreport_agent_b7_idle.jsonl
faaa349781ee80605a0ea82de378091c3fee2687da9cd56a43cde5a455e13450  ./results/raw/ioreport_pmp_idle.jsonl
01700a9a781b011fb973772b9b6c030bb0aa4b11756467ae00567ed9497b2467  ./results/raw/ioreport_pmp_idle_state.jsonl
c60e33b4e70a2ea9115089252613c76917a8c4980df4e22c4c4e14ca423f320a  ./results/raw/ioreport_workload_b1_cpu_bg.jsonl
e1eea48b9e66a3b418881e1ab28dffd525ae9cec89e199bbdd100d231f50f178  ./results/raw/ioreport_workload_b1_cpu_ui.jsonl
0a5ee0799256b2314d50ccd0802ff8785db8ae8448a2b482a11975b898b378ef  ./results/raw/ioreport_workload_b1_gpu.jsonl
838739762e7f9f728a84a582cbfb01d05958bdbb0ef412c5b01b5ba887bd7c88  ./results/raw/ioreport_workload_b2_cpu_bg.jsonl
9f761a7ea03cca4d69ae940cca1c463effef5beebbc40c571b934a9f123ad4b1  ./results/raw/ioreport_workload_b2_cpu_ui.jsonl
aaa418141e4cc681a3b4e147f7e01a18021504b068b8999c195b98630a1ed4fd  ./results/raw/ioreport_workload_b2_gpu.jsonl
a6c79a6abddf4e5c2527eead9509dc4c545e846cbcdfcde69107d041603fb58e  ./results/raw/ioreport_workload_b3_cpu_bg.jsonl
9f1ef8720cb316673297652915ca277c903ad822108752c9ac580184fcabd0fd  ./results/raw/ioreport_workload_b3_cpu_ui.jsonl
d3a1c0dd7c806d9c6c6f9bd0b2d9e9bb5e635de716b1c004a0a51d9f220220af  ./results/raw/ioreport_workload_b3_gpu.jsonl
b0fbb922a2704e0d206153770e49f982a7ed8db505ce95374286bbe7c2ae321a  ./results/raw/ioreport_workload_b4_cpu_bg.jsonl
8de32fa32b3093f3984428a274ff903b63ab70e1ece20701a403028fc937f444  ./results/raw/ioreport_workload_b4_cpu_ui.jsonl
823f435f1a97e55774564dc8e2be969d4a3ec692d41c03d3226698554b357381  ./results/raw/ioreport_workload_b4_gpu.jsonl
50eae7579806c237ad9ecddcc1c51b1c8a8aee7a06fda3831c9c51034b6f4f7a  ./results/raw/ioreport_workload_b5_cpu_bg.jsonl
709f9ed6bcc5e0e4834de9821329c96f5d9dc0a1791dcc2082b3770c6ada2f40  ./results/raw/ioreport_workload_b5_cpu_ui.jsonl
0bc7c5130c3f24797bba1d125a4b4c15e78f2bb29ea701853e626bf7d2e34b06  ./results/raw/ioreport_workload_b5_gpu.jsonl
5edc193a590431f91f019d08cc72aef3975a8ef8b7c12c06655934d03180a53d  ./results/raw/ioreport_workload_b6_cpu_bg.jsonl
ff3c20a64d4124c396070646a831e83ab4daa08503651ec36c3ef561cf62a7aa  ./results/raw/ioreport_workload_b6_cpu_ui.jsonl
a5e23241445c1a4077ef54d8a6d8f934a30283f2cf999700aef8cd19ba5b7b04  ./results/raw/ioreport_workload_b6_gpu.jsonl
eda11026331aa5eb9f9705873c17eb2a5065ebb99c596d607e9f9a1c4bdcb2a7  ./results/raw/ioreport_workload_b7_cpu_bg.jsonl
15980e4f0a67c509a0d0e559e538cd0523b09d4afe53e6d7ad01716df0366831  ./results/raw/ioreport_workload_b7_cpu_ui.jsonl
d1e5ddaa766e016cef570974434e8a42cb2eac173fb9ef60b1d2a37aa6814650  ./results/raw/ioreport_workload_b7_gpu.jsonl
050fcb649aca0cd924a886b79ba677150b8baacd22a84e485add891357d3de3e  ./results/raw/kpc_assoc.jsonl
2b0d153f5a0197e88197166778b4f1a21cb7f69c689833343ec455099bd002de  ./results/raw/kpc_conflict.jsonl
9fcdd6b78f41b86b4803d1e31e7bcc3bbd85b39d34d56b454641f0892639249e  ./results/raw/kpc_evictset.jsonl
a7349a045cd72e407594fdadfd292158e230d4bf6676ae4040af2b044902af9e  ./results/raw/kpc_granule.jsonl
edddc3e494397c5972d661c88e7200bfdf3864628cd573fab3a76bc22e590f88  ./results/raw/kpc_placement.jsonl
d560e7731b474a6f3f30a247d5eeea27ace5a69f0cddd55d041c841ec94ed575  ./results/raw/kpc_probe.jsonl
882c359095cba2e7d95c315167cba1b512853cbc3c0e8a8a8b03aa92902168b7  ./results/raw/kpc_sweep.jsonl
e272413f714f139172162c568dbb07b7acc5cc4901f66d45605858beddf33534  ./results/raw/reference_babelstream.csv
e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855  ./results/raw/reference_babelstream.stderr
a8eb3e531fd57f3b94f77fbd33aeed5ac6125bac15e87cc85827ff78a248676b  ./results/raw/reference_babelstream.txt
5fd5ebd5d89aa4044fe4136edb0823cd5ee1ad1cc2704e44300a0d91ebc3854d  ./results/raw/reference_stream.txt
10af4ea3b1816b775d9f237f6dc79e933d4572049d4c41b7fffe3a809246e6b3  ./results/raw/slc_probe.jsonl
714f54640701c7162cf6603ee56bac35da8c5b06acbf6cea3460e34ea5872831  ./results/raw/slc_resource_blocked.jsonl
f4967eb2cb2bcea6d6aa4ce4af4100ebad9eddc1c99b4431945fbad261065063  ./scripts/analyze.py
6c7b453342e8fa0ee6e434cceb60c64d6ca4cca8bbd96d9639a1ad574187b722  ./scripts/discover_public_counters.py
eb6839f4586550c408048e764ba5814b6c97736d9e5e526092bab450588383c1  ./scripts/kpc_probe.py
d36a40f27b367c8a434f865461915d23ea1773f885fa5c5805a6102ed0012b20  ./scripts/package_arxiv.sh
23ef1f92699188c0b86b2d4a29af13c1ed0aa3cf619567e4ee8a72004e450750  ./scripts/run_experiments.sh
cbf83292f0cfb8a259bf58a3ba02dd0e2cb731c85657b6e2d0bd592581c72975  ./scripts/run_gpu_contention_blocks.sh
3e75547a1bb83432f8c9a658662bbfeb835da1aeec9226bbcae3a499d1012545  ./scripts/run_ioreport_agent_blocks.sh
74bf5e20cf2f543807bec310a07f980e3dcf6393a4bd2da3106f0848a5cf99c3  ./scripts/run_reference_benchmarks.sh
64b3dec1c759247907e786d9babd36ca8438d6430c7c5fe8c4d778339f8795e7  ./src/cache_probe.cpp
a62e32a833bec9d53cbb742305e75d2a890c7958c77d5d84dcf14081e157ce1a  ./src/cpu_membench.cpp
c04b7a8dbb4223622972ba9675e098805f89dd11e7a3aa873e0dd2373842436a  ./src/ioreport_sampler.mm
d399e1dcf3f94d5c7cf08cfa60d50fc24f4ea97259dfbf3898a31fb122f945cd  ./src/kpc_counters.c
5b8c8257c8bee688aeb86480e4a79a04ca6b4c84e70e7912e69b5e2980da49ad  ./src/metal_membench.mm
86e931fc08799830a5a1e3fce573ee18d3258ff1734af855046cd9d836f9e5e2  ./src/slc_probe.mm


==> anc/build_logs/main.aux <==
\relax 
\providecommand\hyper@newdestlabel[2]{}
\providecommand\HyField@AuxAddToFields[1]{}
\providecommand\HyField@AuxAddToCoFields[2]{}
\citation{apple2024m4pro}
\citation{apple2024mbptechspec}
\citation{mattioli2022fam1ly}
\citation{cronin2021slc}
\citation{yu2023s2c}
\citation{xu2025exam}
\@writefile{toc}{\contentsline {section}{\numberline {1}Introduction}{1}{section.1}\protected@file@percent }
\citation{mattioli2022fam1ly}
\citation{cronin2021slc}
\citation{yu2023s2c}
\citation{xu2025exam}
\citation{mccalpin1995stream}
\citation{deakin2018babelstream}
\citation{mcvoy1996lmbench}
\citation{esmaili2024mess}
\citation{streamsource}
\citation{babelstreamsource}
\@writefile{toc}{\contentsline {section}{\numberline {2}Background and Related Work}{2}{section.2}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {2.1}Cache Sharing in Apple Silicon}{2}{subsection.2.1}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {2.2}Memory-System Benchmarking}{2}{subsection.2.2}\protected@file@percent }
\@writefile{toc}{\contentsline {section}{\numberline {3}Experimental Method}{2}{section.3}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {3.1}Platform}{2}{subsection.3.1}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {3.2}Public Fabric-Counter Surface}{2}{subsection.3.2}\protected@file@percent }
\citation{applecachecontrol}
\citation{xu2025exam}
\citation{applemetalresource}
\citation{applemetalblit}
\@writefile{lot}{\contentsline {table}{\numberline {1}{\ignorespaces Cache topology reported by macOS.}}{3}{table.1}\protected@file@percent }
\newlabel{tab:topology}{{1}{3}{Cache topology reported by macOS}{table.1}{}}
\@writefile{lot}{\contentsline {table}{\numberline {2}{\ignorespaces Public IOReport surfaces on the measured M4 Pro.}}{3}{table.2}\protected@file@percent }
\newlabel{tab:ioreport}{{2}{3}{Public IOReport surfaces on the measured M4 Pro}{table.2}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {3.3}Reference Bandwidth}{3}{subsection.3.3}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {3.4}Cache-Line Pointer Chasing}{3}{subsection.3.4}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {3.5}Post-GPU Displacement and Recovery}{3}{subsection.3.5}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {3.6}Concurrent QoS Experiment}{4}{subsection.3.6}\protected@file@percent }
\@writefile{toc}{\contentsline {section}{\numberline {4}Results}{4}{section.4}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {4.1}Validation Against Upstream Benchmarks}{4}{subsection.4.1}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {1}{\ignorespaces Reference validation. Points are medians; error bars are bootstrap 95\% confidence intervals over seven independent upstream runs or nine artifact trials.}}{5}{figure.1}\protected@file@percent }
\newlabel{fig:reference-validation}{{1}{5}{Reference validation. Points are medians; error bars are bootstrap 95\% confidence intervals over seven independent upstream runs or nine artifact trials}{figure.1}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {4.2}Cache-Line Nodes Expose the Performance-Cluster Boundary}{5}{subsection.4.2}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {2}{\ignorespaces Cache-line-granular pointer chasing on the user-interactive path. Each node occupies one 128-byte line; flushed trials invalidate the full range before every measured traversal.}}{6}{figure.2}\protected@file@percent }
\newlabel{fig:cache-latency}{{2}{6}{Cache-line-granular pointer chasing on the user-interactive path. Each node occupies one 128-byte line; flushed trials invalidate the full range before every measured traversal}{figure.2}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {4.3}Completed GPU Work Leaves a Measurable CPU Penalty}{6}{subsection.4.3}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {3}{\ignorespaces Address-pattern separation after completed GPU work. Both probes touch 16 MiB, but the 8192-byte-stride probe spans approximately 1 GiB and avoids the line-streaming behavior visible in the contiguous-line control.}}{7}{figure.3}\protected@file@percent }
\newlabel{fig:slc-patterns}{{3}{7}{Address-pattern separation after completed GPU work. Both probes touch 16 MiB, but the 8192-byte-stride probe spans approximately 1 GiB and avoids the line-streaming behavior visible in the contiguous-line control}{figure.3}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {4}{\ignorespaces Residual GPU cache state. The Metal victim completes before either CPU measurement. The first 16-MiB SLC-selective traversal slows as GPU footprint increases; one CPU traversal restores the second-pass cost to the no-victim range. Error bars are bootstrap 95\% confidence intervals over 51 trials.}}{8}{figure.4}\protected@file@percent }
\newlabel{fig:slc-recovery}{{4}{8}{Residual GPU cache state. The Metal victim completes before either CPU measurement. The first 16-MiB SLC-selective traversal slows as GPU footprint increases; one CPU traversal restores the second-pass cost to the no-victim range. Error bars are bootstrap 95\% confidence intervals over 51 trials}{figure.4}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {4.4}Metal Resource Modes Do Not Clear the Residual State}{8}{subsection.4.4}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {5}{\ignorespaces Randomized resource-mode matrix. B-sh/B-pr are shared/private buffers; T-sh/T-pr are shared/private textures; T-cpu and T-gpu call Metal's texture access optimizers; T-linear disables GPU-optimized texture contents. The residual penalty clusters across paths, so descriptor choices do not flush the post-GPU cache state.}}{9}{figure.5}\protected@file@percent }
\newlabel{fig:resource-matrix}{{5}{9}{Randomized resource-mode matrix. B-sh/B-pr are shared/private buffers; T-sh/T-pr are shared/private textures; T-cpu and T-gpu call Metal's texture access optimizers; T-linear disables GPU-optimized texture contents. The residual penalty clusters across paths, so descriptor choices do not flush the post-GPU cache state}{figure.5}{}}
\@writefile{toc}{\contentsline {subsection}{\numberline {4.5}Privileged PMU Characterization of the Cache Hierarchy}{9}{subsection.4.5}\protected@file@percent }
\newlabel{sec:pmu}{{4.5}{9}{Privileged PMU Characterization of the Cache Hierarchy}{subsection.4.5}{}}
\@writefile{toc}{\contentsline {paragraph}{L1 data cache.}{9}{section*.1}\protected@file@percent }
\expandafter \gdef \csname pgfplots@labelstyle@plot:cyc\endcsname {blue={\pgfkeysnovalue },every mark/.append style={fill=blue!80!black},mark={*},very thick={\pgfkeysnovalue },mark={*},mark size={1.2pt},color={mblue}}
\expandafter \gdef \csname pgfplots@show@ref@plot:cyc\endcsname {\begingroup \def \pgfplots@draw@image {\def \tikz@plot@handler {\pgfkeys {/pgf/plots/@handler options/.cd, start=\relax , end macro=\relax , point macro=\pgfutil@gobble , jump macro=\relax , special macro=\pgfutil@gobble , point macro=\pgf@plot@line@handler , jump=\global \let \pgf@plotstreampoint \pgf@plot@line@handler@move }\begingroup \escapechar =-1 \edef \pgfplotsplothandlername {\string \pgfplothandlerlineto }\pgfmath@smuggleone \pgfplotsplothandlername \endgroup \def \pgfplotsplothandlerLUAfactory {function(axis, pointmetainputhandler) return pgfplots.GenericPlothandler.new("\pgfplotsplothandlername ", axis,pointmetainputhandler) end}\def \pgfplotsplothandlerLUAvisualizerfactory {pgfplots.defaultPlotVisualizerFactory}}\pgfkeysdef {/pgfplots/legend image code}{\draw [/pgfplots/mesh=false,bar width=3pt,bar shift=0pt,mark repeat=2,mark phase=2,] plot coordinates { (0cm,0cm) (0.3cm,0cm) (0.6cm,0cm)};}\pgfkeysdef {/pgfplots/every legend image post}{}\pgfkeyssetvalue {/pgfplots/mark list fill}{.!80!black}\pgfkeysdef {/pgfplots/every crossref picture}{\pgfkeysalso {baseline,yshift=0.3em}}\pgfplots@show@small@legendplots {blue={\pgfkeysnovalue },every mark/.append style={fill=blue!80!black},mark={*},very thick={\pgfkeysnovalue },mark={*},mark size={1.2pt},color={mblue}}{}}\ifpgfpicture \scope [/pgfplots/every crossref picture]\pgfplots@draw@image \endscope \else \expandafter \ifx \csname tikzappendtofigurename\endcsname \relax \else \begingroup \tikzappendtofigurename {_crossref}\fi \tikz [/pgfplots/every crossref picture]{\pgfplots@draw@image }\expandafter \ifx \csname tikzappendtofigurename\endcsname \relax \else \endgroup \fi \fi \endgroup }
\@writefile{lof}{\contentsline {figure}{\numberline {6}{\ignorespaces L1D refill granularity from dependent two-load pairs. Each random record is flushed before the pass. A dependent second load within 32 bytes shares one L1D refill with the first load; at a 64-byte offset the median jumps to two refills.}}{10}{figure.6}\protected@file@percent }
\newlabel{fig:pmu-granule}{{6}{10}{L1D refill granularity from dependent two-load pairs. Each random record is flushed before the pass. A dependent second load within 32 bytes shares one L1D refill with the first load; at a 64-byte offset the median jumps to two refills}{figure.6}{}}
\newlabel{plot:cyc}{{\expandafter\protect\csname pgfplots@show@ref@plot:cyc\endcsname}{11}{L1 data cache}{pgfplotslink.4.0}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {7}{\ignorespaces Root-PMU working-set sweep on a performance core. Blue (left, log): dependent-load latency in cycles, hardware-measured. Red (right): retired L1D load misses per 1000 loads, which stay near zero through 128\,KiB and saturate immediately above it, fixing the L1D capacity; the latency leaves its $\sim $4-cycle L1D and $\sim $28-cycle L2 plateaus and climbs toward the DRAM plateau ($\sim $510 cycles) by the tens of MiB. The PMU table-walk counter (not shown) confirms TLB misses stay below 5\% of accesses up to 32\,MiB, so this rise is system-level-cache residency rather than translation overhead.}}{11}{figure.7}\protected@file@percent }
\newlabel{fig:pmu-sweep}{{7}{11}{Root-PMU working-set sweep on a performance core. Blue (left, log): dependent-load latency in cycles, hardware-measured. Red (right): retired L1D load misses per 1000 loads, which stay near zero through 128\,KiB and saturate immediately above it, fixing the L1D capacity; the latency leaves its $\sim $4-cycle L1D and $\sim $28-cycle L2 plateaus and climbs toward the DRAM plateau ($\sim $510 cycles) by the tens of MiB. The PMU table-walk counter (not shown) confirms TLB misses stay below 5\% of accesses up to 32\,MiB, so this rise is system-level-cache residency rather than translation overhead}{figure.7}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {8}{\ignorespaces Page-offset-dependent congruent conflict sweep. The 16-KiB page stride does not give a single clean associativity number on M4 Pro: different offsets cross the high-miss boundary at different cycle lengths, showing that the set function is not recoverable from page-offset bits alone.}}{12}{figure.8}\protected@file@percent }
\newlabel{fig:pmu-assoc}{{8}{12}{Page-offset-dependent congruent conflict sweep. The 16-KiB page stride does not give a single clean associativity number on M4 Pro: different offsets cross the high-miss boundary at different cycle lengths, showing that the set function is not recoverable from page-offset bits alone}{figure.8}{}}
\@writefile{toc}{\contentsline {paragraph}{Scheduling placement.}{12}{section*.2}\protected@file@percent }
\@writefile{toc}{\contentsline {subsection}{\numberline {4.6}QoS Controls Concurrent Pressure}{12}{subsection.4.6}\protected@file@percent }
\@writefile{lof}{\contentsline {figure}{\numberline {9}{\ignorespaces Live IOReport DCS-agent separation in seven rotated blocks. The high-priority CPU stress saturates the performance-core agents, background QoS shifts demand toward the efficiency agent, and the GPU stress saturates the AGX agent while all conditions are observed through the same memory-controller histogram surface.}}{13}{figure.9}\protected@file@percent }
\newlabel{fig:ioreport-agents}{{9}{13}{Live IOReport DCS-agent separation in seven rotated blocks. The high-priority CPU stress saturates the performance-core agents, background QoS shifts demand toward the efficiency agent, and the GPU stress saturates the AGX agent while all conditions are observed through the same memory-controller histogram surface}{figure.9}{}}
\@writefile{lof}{\contentsline {figure}{\numberline {10}{\ignorespaces Concurrent contention in seven rotated blocks with matched ten-thread CPU workloads. GPU error bars summarize block medians; CPU error bars summarize the seven stress runs.}}{13}{figure.10}\protected@file@percent }
\newlabel{fig:qos-contention}{{10}{13}{Concurrent contention in seven rotated blocks with matched ten-thread CPU workloads. GPU error bars summarize block medians; CPU error bars summarize the seven stress runs}{figure.10}{}}
\@writefile{toc}{\contentsline {section}{\numberline {5}Implications for Heterogeneous Software}{14}{section.5}\protected@file@percent }
\@writefile{toc}{\contentsline {paragraph}{GPU completion is not cache quiescence.}{14}{section*.3}\protected@file@percent }
\@writefile{toc}{\contentsline {paragraph}{A bounded rewarm pass is effective.}{14}{section*.4}\protected@file@percent }
\@writefile{toc}{\contentsline {paragraph}{QoS is an interference policy.}{14}{section*.5}\protected@file@percent }
\@writefile{toc}{\contentsline {section}{\numberline {6}Limitations}{14}{section.6}\protected@file@percent }
\@writefile{toc}{\contentsline {section}{\numberline {7}Reproducibility}{14}{section.7}\protected@file@percent }
\bibstyle{unsrturl}
\bibdata{paper/references}
\bibcite{apple2024m4pro}{1}
\bibcite{apple2024mbptechspec}{2}
\bibcite{mattioli2022fam1ly}{3}
\bibcite{cronin2021slc}{4}
\bibcite{yu2023s2c}{5}
\bibcite{xu2025exam}{6}
\bibcite{mccalpin1995stream}{7}
\bibcite{deakin2018babelstream}{8}
\bibcite{mcvoy1996lmbench}{9}
\@writefile{toc}{\contentsline {section}{\numberline {8}Conclusion}{15}{section.8}\protected@file@percent }
\bibcite{esmaili2024mess}{10}
\bibcite{streamsource}{11}
\bibcite{babelstreamsource}{12}
\bibcite{applecachecontrol}{13}
\bibcite{applemetalresource}{14}
\bibcite{applemetalblit}{15}
\gdef \@abspage@last{16}


==> anc/build_logs/main.blg <==
This is BibTeX, Version 0.99d (TeX Live 2025)
Capacity: max_strings=200000, hash_size=200000, hash_prime=170003
The top-level auxiliary file: main.aux
The style file: unsrturl.bst
Reallocated glb_str_ptr (elt_size=4) to 20 items from 10.
Reallocated global_strs (elt_size=200001) to 20 items from 10.
Reallocated glb_str_end (elt_size=4) to 20 items from 10.
Reallocated singl_function (elt_size=4) to 100 items from 50.
Reallocated singl_function (elt_size=4) to 100 items from 50.
Database file #1: paper/references.bib
You've used 15 entries,
            2616 wiz_defined-function locations,
            676 strings with 8218 characters,
and the built_in function-call counts, 5729 in all, are:
= -- 600
> -- 153
< -- 5
+ -- 53
- -- 38
* -- 240
:= -- 708
add.period$ -- 61
call.type$ -- 15
change.case$ -- 14
chr.to.int$ -- 0
cite$ -- 15
duplicate$ -- 189
empty$ -- 664
format.name$ -- 38
if$ -- 1646
int.to.chr$ -- 0
int.to.str$ -- 15
missing$ -- 8
newline$ -- 94
num.names$ -- 15
pop$ -- 151
preamble$ -- 1
purify$ -- 0
quote$ -- 0
skip$ -- 459
stack$ -- 0
substring$ -- 214
swap$ -- 76
text.length$ -- 15
text.prefix$ -- 0
top$ -- 0
type$ -- 0
warning$ -- 0
while$ -- 34
width$ -- 17
write$ -- 191


==> anc/build_logs/main.fdb_latexmk <==
# Fdb version 4
["bibtex build/main"] 1782395112.2009 "build/main.aux" "build/main.bbl" "build/main" 1782397144.13398 0
  "./paper/references.bib" 1782336339.53881 5922 3826f2974d90cf857360a78c98344f36 ""
  "/usr/local/texlive/2025/texmf-dist/bibtex/bst/urlbst/unsrturl.bst" 1675116457 30912 2cfc330ae0a68bbf7dc64e1666bbb15c ""
  "build/main.aux" 1782397143.869 14473 80ed82b102752640ca224fa5b7771ce6 "pdflatex"
  (generated)
  "build/main.bbl"
  "build/main.blg"
  (rewritten before read)
["pdflatex"] 1782397141.53851 "paper/main.tex" "build/main.pdf" "main" 1782397144.13413 0
  "/usr/local/texlive/2025/texmf-dist/fonts/enc/dvips/newtx/ntx-ec-tlf.enc" 1698694482 2914 fdbc4a54b9bc76f4551b5303f2737d33 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/enc/dvips/newtx/ntx-ot1-tlf.enc" 1422827479 2083 60e36f8eac802fcaf19eabe2633b406e ""
  "/usr/local/texlive/2025/texmf-dist/fonts/enc/dvips/tex-gyre/q-ts1.enc" 1529098226 3124 3813fd4c981d99822890a2861b0d274c ""
  "/usr/local/texlive/2025/texmf-dist/fonts/map/fontname/texfonts.map" 1577235249 3524 cb3e574dea2d1052e39280babc910dc8 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/jknappen/ec/ecrm1095.tfm" 1136768653 3584 929cdff2b7a8c11bd4d49fd68cb0ae70 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/cm/cmr10.tfm" 1136768653 1296 45809c5a464d5f32c8f98ba97c1bb47f ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/NewTXMI7.tfm" 1572128992 1556 4df22ac3e5cc03ff0898d83d8817c6cf ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Bold-tlf-t1.tfm" 1708895146 11564 e66d72473587e55f718c159f23e34b6e ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Italic-tlf-t1.tfm" 1708895146 11524 8ba2f557ba7dc63d1e9e4c8cc65c9b60 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1.tfm" 1600636029 3008 ca0c83ca288d9f1c5d2fca0e8e268f10 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1r.tfm" 1690487162 3056 db59b44fb00cc29b676bd92c4dc6750f ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-t1.tfm" 1708895146 11580 86fb9f1fbe830bcc3e5ca9d9fb704e6b ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexa.tfm" 1589834365 760 e8ec875a87aa119f1af7ea4be48da9e8 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexx.tfm" 1699567298 1788 252bc928adbd02cba8c68f0fccd62f6c ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi.tfm" 1724614892 4172 340ea89e25c9c33046a01b6076a08702 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi5.tfm" 1622753257 3308 d9d654d4f27ed240ea47773a02bead2a ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi7.tfm" 1622753257 3332 a520b9aff96ee52c272945382939f67a ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmia.tfm" 1724614892 2608 9c7fe86deb83f37d09d400f6c4a8b2b4 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy.tfm" 1724614892 2024 35d8be81d65a081fa18ab2ba93aeb166 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy5.tfm" 1724614892 2032 f45c629943b6f098ea13e1db6040dab0 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy7.tfm" 1724614892 2000 c8518036fe884fa294a1eeb2da3075ed ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsyc.tfm" 1589834365 1028 2f6cbe812325cff65b38e4c0a517f4cb ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsym.tfm" 1693080977 1560 755acbe6da75f914298c79fa8bb324fd ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/stxscr.tfm" 1569879884 1836 3af1bb0996e7f6070b70151de6395c2c ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/txex-bar.tfm" 1699567298 900 fc8190d6de1e520c751c99f1e4e5fe0a ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/txmiaSTbb.tfm" 1569879884 920 99acdf374993fd46fd345f9cac168080 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/txmiaX.tfm" 1736550153 1708 e6ab41b8c6f33e297f8c7977f1424a40 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/txsys.tfm" 1724614892 1656 68b5079c64f1cefe2cf442b6a60cf2fd ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/tex-gyre/ts1-qtmr.tfm" 1255129411 1600 20cdf11dab97d5d39e847571f9314407 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/tfm/public/txfonts/t1xtt.tfm" 1136768653 1384 8943063000d26272532f74ca134dfecd ""
  "/usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/NewTXMI7.pfb" 1572128992 34733 61fa3c01fac511e451670c1b454ff211 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/txmiaX.pfb" 1736550153 65081 1217ccf27de85b7db49806ee29c16745 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/txsys.pfb" 1724614892 45985 fd5f8adcc4f0e93e9a95469e12126723 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/ztmb.pfb" 1698694482 255251 958c6ad4e5518904a53cf1118c612893 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/ztmr.pfb" 1698694482 286816 82db2bfe6920054b1a43661c07078412 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/ztmri.pfb" 1698694482 248316 6c047e35119cde1bffb3263909816feb ""
  "/usr/local/texlive/2025/texmf-dist/fonts/type1/public/tex-gyre/qtmr.pfb" 1255129411 133302 8dca243a80ecf4cfe00077d4bd995bd7 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/type1/public/txfonts/t1xtt.pfb" 1136849748 26301 f08b3c26ea42c3177a262c2ac37d6a91 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/vf/public/newtx/ntx-Regular-tlf-ot1.vf" 1583272976 956 44be8e0aea9c6d145fc21c9948a6b4b5 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/vf/public/newtx/ntxmi7.vf" 1622753257 2576 4000b56c7179792370b883556f71007a ""
  "/usr/local/texlive/2025/texmf-dist/fonts/vf/public/newtx/ntxmia.vf" 1724614892 2052 32313fcb5c0cec3f7956da7328e62ee4 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/vf/public/newtx/ntxsy.vf" 1724614892 1792 7cf99effbd74f7851ca7683a6d12b685 ""
  "/usr/local/texlive/2025/texmf-dist/fonts/vf/public/newtx/ntxsy7.vf" 1724614892 1940 bf4bac1135a7513fb45cfd9280176019 ""
  "/usr/local/texlive/2025/texmf-dist/tex/context/base/mkii/supp-pdf.mkii" 1461363279 71627 94eb9990bed73c364d7f53f960cc8c5b ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/atbegshi/atbegshi.sty" 1575674566 24708 5584a51a7101caf7e6bbf1fc27d8f7b1 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty" 1576625341 40635 c40361e206be584d448876bba8a64a3b ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/bitset/bitset.sty" 1576016050 33961 6b5c75130e435b2bfdb9f480a09a39f9 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty" 1576625223 8371 9d55b8bd010bc717624922fb3477d92e ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/iftex/iftex.sty" 1734129479 7984 7dbb9280f03c0a315425f1b4f35d43ee ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/iftex/ifvtex.sty" 1572645307 1057 525c2192b5febbd8c1f662c9468335bb ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/infwarerr/infwarerr.sty" 1575499628 8356 7bbb2c2373aa810be568c29e333da8ed ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/intcalc/intcalc.sty" 1576625065 31769 002a487f55041f8e805cfbf6385ffd97 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/kastrup/binhex.tex" 1215376579 2553 4b99aa9667b708dd355926023d705446 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty" 1576878844 5412 d5a2436094cd7be85769db90f29250a6 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty" 1701727651 17865 1a9bd36b4f98178fa551aca822290953 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pdfescape/pdfescape.sty" 1576015897 19007 15924f7228aca6c6d184b115f4baa231 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty" 1593379760 20089 80423eac55aa175305d35b49e04fe23b ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcore.code.tex" 1673816307 1016 1c2b89187d12a2768764b83b4945667c ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorearrows.code.tex" 1601326656 43820 1fef971b75380574ab35a0d37fd92608 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreexternal.code.tex" 1601326656 19324 f4e4c6403dd0f1605fd20ed22fa79dea ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoregraphicstate.code.tex" 1601326656 6038 ccb406740cc3f03bbfb58ad504fe8c27 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreimage.code.tex" 1673816307 6911 f6d4cf5a3fef5cc879d668b810e82868 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorelayers.code.tex" 1601326656 4883 42daaf41e27c3735286e23e48d2d7af9 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreobjects.code.tex" 1601326656 2544 8c06d2a7f0f469616ac9e13db6d2f842 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathconstruct.code.tex" 1601326656 44195 5e390c414de027626ca5e2df888fa68d ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathprocessing.code.tex" 1601326656 17311 2ef6b2e29e2fc6a2fc8d6d652176e257 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathusage.code.tex" 1601326656 21302 788a79944eb22192a4929e46963a3067 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepatterns.code.tex" 1673816307 9691 3d42d89522f4650c2f3dc616ca2b925e ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepoints.code.tex" 1601326656 33335 dd1fa4814d4e51f18be97d88bf0da60c ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorequick.code.tex" 1601326656 2965 4c2b1f4e0826925746439038172e5d6f ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorerdf.code.tex" 1601326656 5196 2cc249e0ee7e03da5f5f6589257b1e5b ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorescopes.code.tex" 1673816307 20821 7579108c1e9363e61a0b1584778804aa ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreshade.code.tex" 1601326656 35249 abd4adf948f960299a4b3d27c5dddf46 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoretransformations.code.tex" 1673816307 22012 81b34a0aa8fa1a6158cc6220b00e4f10 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoretransparency.code.tex" 1601326656 8893 e851de2175338fdf7c17f3e091d94618 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarycalc.code.tex" 1601326656 15929 463535aa2c4268fead6674a75c0e8266 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarydecorations.code.tex" 1673816307 5628 dc0ee4ba7f3e40acae5600067ce833de ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarydecorations.pathmorphing.code.tex" 1601326656 321 cdd11262840e01e25374a2d458f15e99 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarydecorations.pathreplacing.code.tex" 1601326656 1319 0b2de5126c6cbc295f0eb77f7344b34d ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibraryplotmarks.code.tex" 1601326656 325 36322b0789619b270aec5993d5a9ed08 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarypositioning.code.tex" 1601326656 3937 3f208572dd82c71103831da976d74f1a ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarytopaths.code.tex" 1608933718 11518 738408f795261b70ce8dd47459171309 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/tikz.code.tex" 1673816307 186782 af500404a9edec4d362912fe762ded92 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/decorations/pgflibrarydecorations.pathmorphing.code.tex" 1601326656 8843 5533436db3e30fbad1e0440db6027dac ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/decorations/pgflibrarydecorations.pathreplacing.code.tex" 1601326656 7474 f05a7223b140f230922562ac6a9fede5 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryfpu.code.tex" 1608933718 85938 8e4ba97c5906e1c0d158aea81fe29af7 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryplothandlers.code.tex" 1601326656 32995 ac577023e12c0e4bd8aa420b2e852d1a ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryplotmarks.code.tex" 1673816307 14526 4bc184b12436aa7f6490b2d2036870ef ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfint.code.tex" 1557692582 3063 8c415c68a0f3394e45cfeca0b65f6ee6 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex" 1673816307 949 cea70942e7b7eddabfb3186befada2e6 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathcalc.code.tex" 1673816307 13270 2e54f2ce7622437bf37e013d399743e3 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfloat.code.tex" 1673816307 104717 9b2393fbf004a0ce7fa688dbce423848 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.base.code.tex" 1601326656 10165 cec5fa73d49da442e56efc2d605ef154 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.basic.code.tex" 1601326656 28178 41c17713108e0795aac6fef3d275fbca ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.code.tex" 1673816307 9649 85779d3d8d573bfd2cd4137ba8202e60 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.comparison.code.tex" 1601326656 3865 ac538ab80c5cf82b345016e474786549 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.integerarithmetics.code.tex" 1557692582 3177 27d85c44fbfe09ff3b2cf2879e3ea434 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.misc.code.tex" 1621110968 11024 0179538121bc2dba172013a3ef89519f ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.random.code.tex" 1673816307 7890 0a86dbf4edfd88d022e0d889ec78cc03 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.round.code.tex" 1601326656 3379 781797a101f647bab82741a99944a229 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.trigonometric.code.tex" 1601326656 92405 f515f31275db273f97b9d8f52e1b0736 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathparser.code.tex" 1673816307 37466 97b0a1ba732e306a1a2034f5a73e239f ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathutil.code.tex" 1601326656 8471 c2883569d03f69e8e1cabfef4999cfd7 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/modules/pgfmoduledecorations.code.tex" 1673816307 71742 3da44a8be6626eef1c400c68776c7a0f ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/modules/pgfmodulematrix.code.tex" 1673816307 21211 1e73ec76bd73964d84197cc3d2685b01 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/modules/pgfmoduleplot.code.tex" 1601326656 16121 346f9013d34804439f7436ff6786cef7 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/modules/pgfmoduleshapes.code.tex" 1673816307 44792 271e2e1934f34c759f4dedb1e14a5015 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/pgf.revision.tex" 1673816307 114 e6d443369d0673933b38834bf99e422d ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgf.cfg" 1601326656 926 2963ea0dcf6cc6c0a770b69ec46a477b ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-common-pdf.def" 1673816307 5542 32f75a31ea6c3a7e1148cd6d5e93dbb7 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-luatex.def" 1673816307 13255 83878f3f820beccc0dd1c2683dabc65e ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-pdftex.def" 1673816307 12612 7774ba67bfd72e593c4436c2de6201e3 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys.code.tex" 1673816307 61351 bc5f86e0355834391e736e97a61abced ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsysprotocol.code.tex" 1601326656 1896 b8e0ca0ac371d74c0ca05583f6313c91 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsyssoftpath.code.tex" 1601326656 7778 53c8b5623d80238f6a20aa1df1868e63 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgffor.code.tex" 1673816307 24033 d8893a1ec4d1bfa101b172754743d340 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfkeys.code.tex" 1673816307 39784 414c54e866ebab4b801e2ad81d9b21d8 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfkeyslibraryfiltered.code.tex" 1673816307 37433 940bc6d409f1ffd298adfdcaf125dd86 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfrcs.code.tex" 1673816307 4385 510565c2f07998c8a0e14f0ec07ff23c ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfutil-common.tex" 1673816307 29239 22e8c7516012992a49873eff0d868fed ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfutil-latex.def" 1673816307 6950 8524a062d82b7afdc4a88a57cb377784 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/pgflibrarypgfplots.surfshading.code.tex" 1452211337 22701 5fab7b8ebb90b053dc067d1bd37e43c2 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/pgfplotslibrary.code.tex" 1422740226 3047 aa82404aec57311271f4991c44bd71dc ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/tikzlibrarypgfplots.contourlua.code.tex" 1620507943 2931 5d52092da9e839accd7c9026062fe5c3 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/tikzlibrarypgfplots.groupplots.code.tex" 1496704190 21935 5271626bc899b87debfce4e0be271edc ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplotsarray.code.tex" 1496704190 23537 54be8160344d894595f6d145b1311658 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplotsdeque.code.tex" 1262481251 4288 b8d6247899b21e3bb66bb11b24d30f2c ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplotsliststructure.code.tex" 1452211337 13828 11d1b09335a4a8baa693dd1e6cac3edf ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplotsliststructureext.code.tex" 1496704190 24373 6544c1554e5da33118301011eb03058d ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplotsmatrix.code.tex" 1364427911 18861 7dc35832c8ccea3aa73cdcd75ec0a60b ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/numtable/pgfplotstable.code.tex" 1620507943 123343 4a8309b5b481da7f7ea452c1469d7e10 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/numtable/pgfplotstable.coltype.code.tex" 1394061421 2713 fd4cc0a81e533baadca64f656777ffd6 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/numtable/pgfplotstableshared.code.tex" 1583276309 83469 f77a7d8a23834d4c2472f8dba8e67bff ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/oldpgfcompatib/pgfplotsoldpgfsupp_loader.code.tex" 1583276309 12347 43d867ea29e34d528123d9ef750aa146 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/oldpgfcompatib/pgfplotsoldpgfsupp_pgfutil-common-lists.tex" 1496704190 8008 3bb2d07671e6afab7dcb90dfaec572a4 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.code.tex" 1620507943 485274 aafeb7052fbed4c8aba6fcc36c94ea72 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.errorbars.code.tex" 1452211337 22428 72578a4c9324bc5dfafe23fe64f64024 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.markers.code.tex" 1583276309 12489 859c23df41fb9067128ef5a64b01c0a4 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.paths.code.tex" 1583276309 3533 973f376afa5a4526f16b11630b9931b4 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.revision.tex" 1621284213 520 2a55e10851bbb34fb49a8e1d6b50a09b ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.scaling.code.tex" 1523216742 123680 d33fda4929d7200c3e6f0ec83c006aef ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotscoordprocessing.code.tex" 1583276309 367035 be5ad6faf030b5e07b899b712359f9d2 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotscore.code.tex" 1470951798 19944 7957349fbe31c4e8dea9de4cd41cb086 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsmeshplothandler.code.tex" 1496704190 133871 7247b31742a2240343a6739cb76d6821 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsmeshplotimage.code.tex" 1620507943 25239 bf1615252744653354985789b73e7404 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsplothandlers.code.tex" 1620507943 120954 bdf135670013db80411b2fb0f95876ac ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsstackedplots.code.tex" 1620507943 26393 a7d9bbecdd0db20d652c909dac892e25 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsticks.code.tex" 1583276309 91244 1a0e9e49b7a2d10d1b1a610306ba4f8c ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/sys/pgflibrarypgfplots.surfshading.pgfsys-pdftex.def" 1470951798 5907 9dc460712c23e5b3338820499d47608c ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/sys/pgfplotssysgeneric.code.tex" 1351287374 3095 c82d281b748902a65be2ccca97360b11 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotsbinary.code.tex" 1430688073 23050 a369aa910ef860a3621fe0459faa335c ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotsbinary.data.code.tex" 1346285630 26859 7a4ee9d206fb0a0daa0d3108445afb57 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotscolor.code.tex" 1380839021 23958 1b96260863091af1669c3a38b1c4c9af ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotscolormap.code.tex" 1496704190 88956 018b2512ef27998e97af72e8b1dcdbd5 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotsutil.code.tex" 1620507943 71792 dba1b75b15201895eb36f142f13b3238 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotsutil.verb.code.tex" 1312159636 3286 c17079ba50483e1ac1721268ea016041 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/stringenc/stringenc.sty" 1575152242 21514 b7557edcee22835ef6b03ede1802dad4 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty" 1576624663 7008 f92eaa0a3872ed622bbf538217cd2ab7 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/xkeyval/xkeyval.tex" 1655411236 19231 27205ee17aaa2902aea3e0c07a3cfc65 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/xkeyval/xkvutils.tex" 1655411236 7677 9cb1a74d945bc9331f2181c0a59ff34a ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/xstring/xstring.sty" 1544223003 123 a302f2c651a95033260db60e51527ae8 ""
  "/usr/local/texlive/2025/texmf-dist/tex/generic/xstring/xstring.tex" 1692744296 49397 a8071cbd06dd0bb15ae8acf876c73f20 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsbsy.sty" 1717359999 2222 2166a1f7827be30ddc30434e5efcee1b ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsgen.sty" 1717359999 4173 d22509bc0c91281d991b2de7c88720dd ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsmath.sty" 1730928152 88370 c780f23aea0ece6add91e09b44dca2cd ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsopn.sty" 1717359999 4474 23ca1d3a79a57b405388059456d0a8df ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amstext.sty" 1717359999 2444 71618ea5f2377e33b04fb97afdd0eac2 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/atveryend/atveryend.sty" 1728505250 1695 be6b4d13b33db697fd3fd30b24716c1a ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/base/article.cls" 1738182759 20144 63d8bacaf52e5abf4db3bc322373e1d4 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/base/atbegshi-ltx.sty" 1738182759 2963 d8ec5a1b4e0a106c5c737900202763e4 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/base/atveryend-ltx.sty" 1738182759 2378 14b657ee5031da98cf91648f19642694 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/base/flafter.sty" 1738182759 9829 29f8c3c70ca2f57c991ba32a5239ec3f ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/base/fontenc.sty" 1738182759 5275 0d62fb62162c7ab056e941ef18c5076d ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/base/ifthen.sty" 1738182759 5525 9dced5929f36b19fa837947f5175b331 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/base/size11.clo" 1738182759 8464 e73911cdcc738e82d6adccd28e654bb1 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/base/textcomp.sty" 1738182759 2846 e26604d3d895e65d874c07f30c291f3f ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/booktabs/booktabs.sty" 1579038678 6078 f1cb470c9199e7110a27851508ed7a5c ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/carlisle/scalefnt.sty" 1137109962 1360 df2086bf924b14b72d6121fe9502fcdb ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty" 1579991033 13886 d1306dcf79a944f6988e688c1785f9ce ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/etoolbox/etoolbox.sty" 1739306980 46850 d87daedc2abdc653769a6f1067849fe0 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/fontaxes/fontaxes.sty" 1595539507 14310 41fdb35c51be792ddf00696848d0cfef ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/geometry/geometry.sty" 1578002852 41601 9cf6c5257b1bc7af01a58859749dd37a ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/graphics-cfg/color.cfg" 1459978653 1213 620bba36b25224fa9b7e1ccb4ecb76fd ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/graphics-cfg/graphics.cfg" 1465944070 1224 978390e9c2234eab29404bc21b268d1e ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/graphics-def/pdftex.def" 1713382759 19440 9da9dcbb27470349a580fca7372d454b ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/graphics/color.sty" 1730496337 7245 57f7defed4fb41562dc4b6ca13958ca9 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/graphics/graphics.sty" 1730496337 18363 dee506cb8d56825d8a4d020f5d5f8704 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/graphics/graphicx.sty" 1717359999 8010 6f2ad8c2b2ffbd607af6475441c7b5e4 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/graphics/keyval.sty" 1717359999 2671 70891d50dac933918b827d326687c6e8 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/graphics/mathcolor.ltx" 1667332637 2885 9c645d672ae17285bba324998918efd8 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/graphics/trig.sty" 1717359999 4023 2c9f39712cf7b43d3eb93a8bbd5c8f67 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/hycolor/hycolor.sty" 1580250785 17914 4c28a13fc3d975e6e81c9bea1d697276 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/hpdftex.def" 1730838014 48154 82da9991b9f0390b3a9d3af6c8618af4 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/hyperref.sty" 1730838014 222112 c22dbd2288f89f7ba942ac22f7d00f11 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/nameref.sty" 1705871765 11026 182c63f139a71afd30a28e5f1ed2cd1c ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/pd1enc.def" 1730838014 14249 ff700eb13ce975a424b2dd99b1a83044 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/puenc.def" 1730838014 117112 7533bff456301d32e6d6356fad15f543 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/kvoptions/kvoptions.sty" 1655478651 22555 6d8e155cfef6d82c3d5c742fea7c992e ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty" 1665067230 13815 760b0c02f691ea230f5359c4e1de23a7 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def" 1716410060 29785 9f93ab201fe5dd053afcc6c1bcf7d266 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/l3kernel/expl3.sty" 1738271527 6565 f51d809db6193fae7b06c1bc26ca8f75 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/l3packages/xparse/xparse.sty" 1724879202 9783 ab4bee47700c04aadedb8da27591b0ab ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg" 1279039959 678 4792914a8f45be57bb98413425e4c7af ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype-pdftex.def" 1739394495 49650 26a5e891c8da4553198575ba0517c0e5 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype.cfg" 1739394495 27015 bd167d0154f271c424b157d8894ae4a4 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype.sty" 1739394495 102775 6624742dafeb6f262a13657f9f77f048 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/microtype/mt-ptm.cfg" 1739394495 12427 78d94d2b9d095b6021a1cc87fb6d8cd7 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/mweights/mweights.sty" 1490909540 4953 67f29a12ea26221103fce6bae3433e60 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/lmsntxsy.fd" 1634244313 1140 ee5963b0c88b5c4f92fed61a27034b79 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/lmxntxexx.fd" 1471383769 549 70a2497c311fc8b19acb02f7607eb4e9 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/newtxmath.sty" 1727126309 141084 0a94ecd3ff47caf25c908eb85183555f ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/newtxtext.sty" 1712178813 30156 0a19c9edb32312a6fb89020d05f0976d ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/omlntxmi.fd" 1476653768 1919 e9d8f2f584e8bea3fa98fd6a074cab36 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/ot1minntx.fd" 1698694482 2498 5cbe11c7caf802a0127dc4515daf85ea ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/t1ntxtlf.fd" 1641850547 2211 2794559346df5bbb0dbf1a757c3cc21f ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/t1ntxtt.fd" 1336691118 1500 76616326ae68ec568910194063e7101c ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/ts1ntxtlf.fd" 1423006468 1219 06811c362a6c86c10e17f80577d8ceee ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxexa.fd" 1376004569 558 91031960917530f42e0f8fc4d1db1550 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxmia.fd" 1718914330 4181 343926c9f03f7dd5c88e425dd9f47b91 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxsyc.fd" 1376004569 558 e8967b9c8273bc0c05b993fe92a9b757 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxsym.fd" 1692649180 568 9df6be53c1b3ec79740d714ff4ae0937 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/oberdiek/centernot.sty" 1575152444 1640 c9cca60f81c5839b9a3e794d72c0b0a7 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/basiclayer/pgf.sty" 1601326656 1090 bae35ef70b3168089ef166db3e66f5b2 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/basiclayer/pgfcore.sty" 1673816307 373 00b204b1d7d095b892ad31a7494b0373 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/compatibility/pgfcomp-version-0-65.sty" 1601326656 21013 f4ff83d25bb56552493b030f27c075ae ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/compatibility/pgfcomp-version-1-18.sty" 1601326656 989 c49c8ae06d96f8b15869da7428047b1e ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/frontendlayer/tikz.sty" 1601326656 339 c2e180022e3afdb99c7d0ea5ce469b7d ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/math/pgfmath.sty" 1601326656 306 c56a323ca5bf9242f54474ced10fca71 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/systemlayer/pgfsys.sty" 1601326656 443 8c872229db56122037e86bcda49e14f3 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/utilities/pgffor.sty" 1601326656 348 ee405e64380c11319f0e249fed57e6c5 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/utilities/pgfkeys.sty" 1601326656 274 5ae372b7df79135d240456a1c6f2cf9a ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/utilities/pgfrcs.sty" 1601326656 325 f9f16d12354225b7dd52a3321f085955 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/pgfplots/pgfplots.sty" 1496704190 4904 ee78b44e85d6fccf08cd99370557481e ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/pgfplots/pgfplotstable.sty" 1407365279 1440 4c1495abf57fc4dd215ebbf2a95b1cf8 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/placeins/placeins.sty" 1137110565 4087 636308456f60d2b31cbf97867db5708d ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/refcount/refcount.sty" 1576624809 9878 9e94e8fa600d95f9c7731bb21dfb67a4 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty" 1657483315 9714 ba3194bd52c8499b3f1e3eb91d409670 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/siunitx/siunitx.sty" 1740687122 340829 1b2c1d1f1f03e683fab4091869acffd3 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/tools/array.sty" 1730496337 14552 27664839421e418b87f56fa4c6f66b1a ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/translations/translations-basic-dictionary-english.trsl" 1644096163 5588 0c1628daf15f4411ff1f463114c634a3 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/translations/translations.sty" 1644096163 44247 2188b95d0ee74e31eca4d316263c58a7 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/url/url.sty" 1388531844 12796 8edb7d69a20b857904dd0ea757c14ec9 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/xcolor/xcolor.sty" 1727642399 55384 b454dec21c2d9f45ec0b793f0995b992 ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/xkeyval/xkeyval.sty" 1655411236 4937 4ce600ce9bd4ec84d0250eb6892fcf4f ""
  "/usr/local/texlive/2025/texmf-dist/tex/latex/xpatch/xpatch.sty" 1585258158 8314 7803f78066c4f9d008405191a4b43073 ""
  "/usr/local/texlive/2025/texmf-dist/web2c/texmf.cnf" 1739380943 42148 61becc7c670cd061bb319c643c27fdd4 ""
  "/usr/local/texlive/2025/texmf-var/fonts/map/pdftex/updmap/pdftex.map" 1745793032 5467155 19efa205003f9ecad95fbbaa6ff24da1 ""
  "/usr/local/texlive/2025/texmf-var/web2c/pdftex/pdflatex.fmt" 1745792997 3345740 5da2dd861033d2c6e5981c005777a2a0 ""
  "/usr/local/texlive/2025/texmf.cnf" 1741450484 577 418a7058ec8e006d8704f60ecd22c938 ""
  "build/main.aux" 1782397143.869 14473 80ed82b102752640ca224fa5b7771ce6 "pdflatex"
  "build/main.bbl" 1782395112.30222 4949 354169982fa17e0b6045692cf2cb3021 "bibtex build/main"
  "build/main.out" 1782397143.86993 4412 4f2da5dd8f0a3a0f35127339de651543 "pdflatex"
  "paper/figures.tex" 1782397136.20088 14856 a37646239d59edab11d4bc5c8b9868e9 ""
  "paper/main.tex" 1782395054.71618 27430 fc7c6b0e9f0c561803ea64fe59f930a6 ""
  "paper/plotdata/cpu_contention_stress.dat" 1782394885.74441 127 0a5a70ec806256b1f26d1e0863a68cbd ""
  "paper/plotdata/cpu_latency_flushed.dat" 1782394884.86714 747 dc992570f45715cca8749a7ec136386d ""
  "paper/plotdata/cpu_latency_warm.dat" 1782394884.86515 751 956d095ed132e6ad9eea4b7373ba46c0 ""
  "paper/plotdata/gpu_contention.dat" 1782394884.97741 182 30a63c15b9521b5fb20628da469fc195 ""
  "paper/plotdata/ioreport_agent_heatmap.dat" 1782394885.73467 313 63ab22cc2a3b9966aa7b3ec73f7a92d5 ""
  "paper/plotdata/pmu_cache_sweep.dat" 1782394885.66523 2213 fe11e8d6af2b0b5af951a362de157ba1 ""
  "paper/plotdata/pmu_l1d_assoc_heatmap.dat" 1782394885.67265 4184 911d9f5f3765b296a8e54a611babb1fe ""
  "paper/plotdata/pmu_l1d_granule.dat" 1782394885.56843 1110 83aa8337da1cabf137e575e45d4f448b ""
  "paper/plotdata/reference_triad.dat" 1782394885.52339 637 271754151bf555f57df22aff8ed04c09 ""
  "paper/plotdata/slc_gpu_recovery.dat" 1782394885.28428 954 8817c8c4c8c02c42914097fd2a17bf84 ""
  "paper/plotdata/slc_probe_patterns.dat" 1782394885.22589 960 ef3397db161248847a4b01ec96121364 ""
  "paper/plotdata/slc_resource_512.dat" 1782394885.44008 264 67442740caab1be4e791bf576a1fafa8 ""
  "paper/plotdata/slc_resource_heatmap.dat" 1782394885.4394 477 e73ee89d5759591570f3a304aaec03cb ""
  "paper/results_values.tex" 1782394885.75103 2215 709c219ebb619bce8ac9cb135e3369c3 ""
  "paper/results_values_ioreport.tex" 1782394885.73651 385 619dab50f8503510d814fa6a1339fe69 ""
  "paper/results_values_pmu.tex" 1782394885.68494 886 f5776c29ef98df747c9420be9ae3dc1f ""
  "paper/results_values_resource.tex" 1782394885.48648 554 27c4416739e7b6da325b19369f295cdc ""
  (generated)
  "build/main.aux"
  "build/main.log"
  "build/main.out"
  "build/main.pdf"
  (rewritten before read)


==> anc/build_logs/main.fls <==
PWD /Users/farukalpay/Desktop/m4
INPUT /usr/local/texlive/2025/texmf.cnf
INPUT /usr/local/texlive/2025/texmf-dist/web2c/texmf.cnf
INPUT /usr/local/texlive/2025/texmf-var/web2c/pdftex/pdflatex.fmt
INPUT paper/main.tex
OUTPUT build/main.log
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/article.cls
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/article.cls
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/size11.clo
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/size11.clo
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/size11.clo
INPUT /usr/local/texlive/2025/texmf-dist/fonts/map/fontname/texfonts.map
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/cm/cmr10.tfm
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/geometry/geometry.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/geometry/geometry.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics/keyval.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics/keyval.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/iftex/ifvtex.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/iftex/ifvtex.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/iftex/iftex.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/iftex/iftex.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/fontenc.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/fontenc.sty
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/jknappen/ec/ecrm1095.tfm
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/newtxtext.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/newtxtext.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/xpatch/xpatch.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/xpatch/xpatch.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/l3kernel/expl3.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/l3kernel/expl3.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/l3packages/xparse/xparse.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/l3packages/xparse/xparse.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/etoolbox/etoolbox.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/etoolbox/etoolbox.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/xcolor/xcolor.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/xcolor/xcolor.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics-cfg/color.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics-cfg/color.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics-cfg/color.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics-def/pdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics-def/pdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics-def/pdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics/mathcolor.ltx
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics/mathcolor.ltx
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics/mathcolor.ltx
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/xkeyval/xkeyval.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/xkeyval/xkeyval.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/xkeyval/xkeyval.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/xkeyval/xkvutils.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/textcomp.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/textcomp.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/xstring/xstring.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/xstring/xstring.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/xstring/xstring.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/ifthen.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/ifthen.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/carlisle/scalefnt.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/carlisle/scalefnt.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/mweights/mweights.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/kastrup/binhex.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/kastrup/binhex.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/kastrup/binhex.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/kastrup/binhex.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/kastrup/binhex.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/fontaxes/fontaxes.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/fontaxes/fontaxes.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/newtxmath.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/newtxmath.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsmath.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsmath.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsopn.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amstext.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amstext.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsgen.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsgen.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsbsy.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsbsy.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsopn.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/oberdiek/centernot.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/oberdiek/centernot.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/kastrup/binhex.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/booktabs/booktabs.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/booktabs/booktabs.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/flafter.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/flafter.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype-pdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype-pdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype-pdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/placeins/placeins.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/placeins/placeins.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/siunitx/siunitx.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/siunitx/siunitx.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/translations/translations.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/translations/translations.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/infwarerr/infwarerr.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/infwarerr/infwarerr.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/tools/array.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/tools/array.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/frontendlayer/tikz.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/frontendlayer/tikz.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/basiclayer/pgf.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/basiclayer/pgf.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/utilities/pgfrcs.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/utilities/pgfrcs.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfutil-common.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfutil-latex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfrcs.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfrcs.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfrcs.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/pgf.revision.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/pgf.revision.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/basiclayer/pgfcore.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/basiclayer/pgfcore.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics/graphicx.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics/graphicx.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics/graphics.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics/graphics.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics/trig.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics/trig.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/systemlayer/pgfsys.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/systemlayer/pgfsys.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfkeys.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfkeyslibraryfiltered.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgf.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-pdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-pdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-common-pdf.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsyssoftpath.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsyssoftpath.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsyssoftpath.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsysprotocol.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsysprotocol.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsysprotocol.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcore.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcore.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcore.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathutil.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathparser.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.basic.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.trigonometric.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.random.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.comparison.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.base.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.round.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.misc.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.integerarithmetics.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathcalc.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfloat.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfint.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepoints.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathconstruct.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathusage.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorescopes.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoregraphicstate.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoretransformations.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorequick.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreobjects.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathprocessing.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorearrows.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreshade.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreimage.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreexternal.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorelayers.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoretransparency.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepatterns.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorerdf.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/modules/pgfmoduleshapes.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/modules/pgfmoduleplot.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/compatibility/pgfcomp-version-0-65.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/compatibility/pgfcomp-version-0-65.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/compatibility/pgfcomp-version-1-18.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/compatibility/pgfcomp-version-1-18.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/utilities/pgffor.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/utilities/pgffor.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/utilities/pgfkeys.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/utilities/pgfkeys.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfkeys.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfkeys.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfkeys.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/math/pgfmath.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgf/math/pgfmath.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgffor.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgffor.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgffor.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/tikz.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/tikz.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/tikz.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryplothandlers.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryplothandlers.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/modules/pgfmodulematrix.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarytopaths.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarytopaths.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgfplots/pgfplots.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgfplots/pgfplots.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.revision.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.revision.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.revision.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-luatex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-luatex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotscore.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/sys/pgfplotssysgeneric.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/pgfplotslibrary.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/oldpgfcompatib/pgfplotsoldpgfsupp_loader.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryfpu.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryfpu.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryfpu.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/oldpgfcompatib/pgfplotsoldpgfsupp_pgfutil-common-lists.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotsutil.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplotsliststructure.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplotsliststructureext.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplotsarray.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplotsmatrix.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/numtable/pgfplotstableshared.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplotsdeque.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotsbinary.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotsbinary.data.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotsutil.verb.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/pgflibrarypgfplots.surfshading.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/sys/pgflibrarypgfplots.surfshading.pgfsys-pdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/sys/pgflibrarypgfplots.surfshading.pgfsys-pdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotscolormap.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotscolor.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsstackedplots.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsplothandlers.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsmeshplothandler.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsmeshplotimage.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.scaling.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotscoordprocessing.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.errorbars.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.markers.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsticks.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.paths.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarydecorations.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarydecorations.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/modules/pgfmoduledecorations.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarydecorations.pathmorphing.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarydecorations.pathmorphing.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/decorations/pgflibrarydecorations.pathmorphing.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/decorations/pgflibrarydecorations.pathmorphing.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarydecorations.pathreplacing.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarydecorations.pathreplacing.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/decorations/pgflibrarydecorations.pathreplacing.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/decorations/pgflibrarydecorations.pathreplacing.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/tikzlibrarypgfplots.contourlua.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/tikzlibrarypgfplots.contourlua.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibraryplotmarks.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibraryplotmarks.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryplotmarks.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryplotmarks.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgfplots/pgfplotstable.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/pgfplots/pgfplotstable.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.revision.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/numtable/pgfplotstable.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/numtable/pgfplotstable.coltype.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/url/url.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/url/url.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/hyperref.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/hyperref.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pdfescape/pdfescape.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pdfescape/pdfescape.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hycolor/hycolor.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hycolor/hycolor.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/nameref.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/nameref.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/refcount/refcount.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/refcount/refcount.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/kvoptions/kvoptions.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/kvoptions/kvoptions.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/stringenc/stringenc.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/stringenc/stringenc.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/pd1enc.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/pd1enc.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/pd1enc.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/intcalc/intcalc.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/intcalc/intcalc.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/puenc.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/puenc.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/puenc.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/bitset/bitset.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/bitset/bitset.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/atbegshi/atbegshi.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/atbegshi-ltx.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/atbegshi-ltx.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/hpdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/hpdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/hpdftex.def
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/atveryend/atveryend.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/atveryend-ltx.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/base/atveryend-ltx.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarycalc.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarycalc.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarypositioning.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/libraries/tikzlibrarypositioning.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/tikzlibrarypgfplots.groupplots.code.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/tikzlibrarypgfplots.groupplots.code.tex
INPUT ./paper/results_values.tex
INPUT ./paper/results_values.tex
INPUT paper/results_values.tex
INPUT ./paper/results_values_pmu.tex
INPUT ./paper/results_values_pmu.tex
INPUT paper/results_values_pmu.tex
INPUT ./paper/results_values_ioreport.tex
INPUT ./paper/results_values_ioreport.tex
INPUT paper/results_values_ioreport.tex
INPUT ./paper/results_values_resource.tex
INPUT ./paper/results_values_resource.tex
INPUT paper/results_values_resource.tex
INPUT ./paper/figures.tex
INPUT ./paper/figures.tex
INPUT paper/figures.tex
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/t1ntxtlf.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/t1ntxtlf.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/t1ntxtlf.fd
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/graphics/color.sty
INPUT build/main.aux
INPUT build/main.aux
INPUT build/main.aux
OUTPUT build/main.aux
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/omlntxmi.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/omlntxmi.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/omlntxmi.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxexa.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxexa.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxexa.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/lmsntxsy.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/lmsntxsy.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/lmsntxsy.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/lmxntxexx.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/lmxntxexx.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/lmxntxexx.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
INPUT /usr/local/texlive/2025/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
INPUT /usr/local/texlive/2025/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/microtype/mt-ptm.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/microtype/mt-ptm.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/microtype/mt-ptm.cfg
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/translations/translations-basic-dictionary-english.trsl
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/translations/translations-basic-dictionary-english.trsl
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/translations/translations-basic-dictionary-english.trsl
INPUT build/main.out
INPUT build/main.out
INPUT build/main.out
INPUT build/main.out
OUTPUT build/main.pdf
INPUT build/main.out
INPUT build/main.out
OUTPUT build/main.out
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Bold-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/ot1minntx.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/ot1minntx.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/ot1minntx.fd
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi7.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy7.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexx.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexx.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexx.tfm
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxmia.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxmia.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxmia.fd
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmia.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmia.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmia.tfm
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxsym.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxsym.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxsym.fd
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsym.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsym.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsym.tfm
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxsyc.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxsyc.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxsyc.fd
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsyc.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsyc.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsyc.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexa.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexa.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexa.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/ts1ntxtlf.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/ts1ntxtlf.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/ts1ntxtlf.fd
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/tex-gyre/ts1-qtmr.tfm
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/t1ntxtt.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/t1ntxtt.fd
INPUT /usr/local/texlive/2025/texmf-dist/tex/latex/newtx/t1ntxtt.fd
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/txfonts/t1xtt.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi5.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy5.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexx.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexx.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmia.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmia.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsym.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsym.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsyc.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsyc.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexa.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexa.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/tex-gyre/ts1-qtmr.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/txfonts/t1xtt.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Bold-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Bold-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Bold-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-var/fonts/map/pdftex/updmap/pdftex.map
INPUT /usr/local/texlive/2025/texmf-dist/fonts/enc/dvips/newtx/ntx-ec-tlf.enc
INPUT /usr/local/texlive/2025/texmf-dist/fonts/enc/dvips/tex-gyre/q-ts1.enc
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Bold-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi7.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi5.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy7.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy5.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexx.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexx.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexx.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmia.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmia.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmia.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsym.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsym.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsym.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsyc.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsyc.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsyc.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexa.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexa.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexa.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi7.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy7.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexx.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexx.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmia.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmia.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsym.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsym.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsyc.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsyc.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexa.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexa.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/txfonts/t1xtt.tfm
INPUT paper/plotdata/reference_triad.dat
INPUT paper/plotdata/reference_triad.dat
INPUT paper/plotdata/reference_triad.dat
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-t1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmi5.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsy5.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexx.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxmia.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsym.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxsyc.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntxexa.tfm
INPUT paper/plotdata/cpu_latency_warm.dat
INPUT paper/plotdata/cpu_latency_flushed.dat
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/txfonts/t1xtt.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/vf/public/newtx/ntx-Regular-tlf-ot1.vf
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/txmiaX.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1r.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/enc/dvips/newtx/ntx-ot1-tlf.enc
INPUT paper/plotdata/slc_probe_patterns.dat
INPUT paper/plotdata/slc_probe_patterns.dat
INPUT /usr/local/texlive/2025/texmf-dist/fonts/vf/public/newtx/ntx-Regular-tlf-ot1.vf
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/txmiaX.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1r.tfm
INPUT paper/plotdata/slc_gpu_recovery.dat
INPUT paper/plotdata/slc_gpu_recovery.dat
INPUT paper/plotdata/slc_resource_heatmap.dat
INPUT paper/plotdata/slc_resource_512.dat
INPUT /usr/local/texlive/2025/texmf-dist/fonts/vf/public/newtx/ntxmi7.vf
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/NewTXMI7.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/stxscr.tfm
INPUT paper/plotdata/pmu_l1d_granule.dat
INPUT paper/plotdata/pmu_l1d_granule.dat
INPUT paper/plotdata/pmu_cache_sweep.dat
INPUT paper/plotdata/pmu_cache_sweep.dat
INPUT paper/plotdata/pmu_l1d_assoc_heatmap.dat
INPUT /usr/local/texlive/2025/texmf-dist/fonts/vf/public/newtx/ntxsy.vf
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/txsys.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/txex-bar.tfm
INPUT paper/plotdata/ioreport_agent_heatmap.dat
INPUT /usr/local/texlive/2025/texmf-dist/fonts/vf/public/newtx/ntxsy7.vf
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/txsys.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/txex-bar.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/vf/public/newtx/ntx-Regular-tlf-ot1.vf
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/txmiaX.tfm
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Regular-tlf-ot1r.tfm
INPUT paper/plotdata/gpu_contention.dat
INPUT paper/plotdata/cpu_contention_stress.dat
INPUT /usr/local/texlive/2025/texmf-dist/fonts/vf/public/newtx/ntxmia.vf
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/txmiaSTbb.tfm
INPUT build/main.bbl
INPUT build/main.bbl
INPUT build/main.bbl
INPUT /usr/local/texlive/2025/texmf-dist/fonts/tfm/public/newtx/ntx-Italic-tlf-t1.tfm
INPUT build/main.aux
INPUT build/main.out
INPUT build/main.out
INPUT /usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/NewTXMI7.pfb
INPUT /usr/local/texlive/2025/texmf-dist/fonts/type1/public/tex-gyre/qtmr.pfb
INPUT /usr/local/texlive/2025/texmf-dist/fonts/type1/public/txfonts/t1xtt.pfb
INPUT /usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/txmiaX.pfb
INPUT /usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/txsys.pfb
INPUT /usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/ztmb.pfb
INPUT /usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/ztmr.pfb
INPUT /usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/ztmri.pfb


==> anc/build_logs/main.log <==
This is pdfTeX, Version 3.141592653-2.6-1.40.27 (TeX Live 2025) (preloaded format=pdflatex 2025.4.28)  25 JUN 2026 17:19
entering extended mode
 restricted \write18 enabled.
 %&-line parsing enabled.
**paper/main.tex
(./paper/main.tex
LaTeX2e <2024-11-01> patch level 2
L3 programming layer <2025-01-18>
(/usr/local/texlive/2025/texmf-dist/tex/latex/base/article.cls
Document Class: article 2024/06/29 v1.4n Standard LaTeX document class
(/usr/local/texlive/2025/texmf-dist/tex/latex/base/size11.clo
File: size11.clo 2024/06/29 v1.4n Standard LaTeX file (size option)
)
\c@part=\count196
\c@section=\count197
\c@subsection=\count198
\c@subsubsection=\count199
\c@paragraph=\count266
\c@subparagraph=\count267
\c@figure=\count268
\c@table=\count269
\abovecaptionskip=\skip49
\belowcaptionskip=\skip50
\bibindent=\dimen141
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/geometry/geometry.sty
Package: geometry 2020/01/02 v5.9 Page Geometry

(/usr/local/texlive/2025/texmf-dist/tex/latex/graphics/keyval.sty
Package: keyval 2022/05/29 v1.15 key=value parser (DPC)
\KV@toks@=\toks17
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/iftex/ifvtex.sty
Package: ifvtex 2019/10/25 v1.7 ifvtex legacy package. Use iftex instead.

(/usr/local/texlive/2025/texmf-dist/tex/generic/iftex/iftex.sty
Package: iftex 2024/12/12 v1.0g TeX engine tests
))
\Gm@cnth=\count270
\Gm@cntv=\count271
\c@Gm@tempcnt=\count272
\Gm@bindingoffset=\dimen142
\Gm@wd@mp=\dimen143
\Gm@odd@mp=\dimen144
\Gm@even@mp=\dimen145
\Gm@layoutwidth=\dimen146
\Gm@layoutheight=\dimen147
\Gm@layouthoffset=\dimen148
\Gm@layoutvoffset=\dimen149
\Gm@dimlist=\toks18
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/base/fontenc.sty
Package: fontenc 2021/04/29 v2.0v Standard LaTeX package
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/newtxtext.sty
Package: newtxtext 2024/04/01 v1.744(Michael Sharpe) latex and unicode latex su
pport for TeXGyreTermesX

`newtxtext' v1.744, 2024/04/01 Text macros taking advantage of TeXGyre Termes a
nd its extensions (msharpe)
(/usr/local/texlive/2025/texmf-dist/tex/latex/xpatch/xpatch.sty
(/usr/local/texlive/2025/texmf-dist/tex/latex/l3kernel/expl3.sty
Package: expl3 2025-01-18 L3 programming layer (loader) 

(/usr/local/texlive/2025/texmf-dist/tex/latex/l3backend/l3backend-pdftex.def
File: l3backend-pdftex.def 2024-05-08 L3 backend support: PDF output (pdfTeX)
\l__color_backend_stack_int=\count273
\l__pdf_internal_box=\box52
))
Package: xpatch 2020/03/25 v0.3a Extending etoolbox patching commands

(/usr/local/texlive/2025/texmf-dist/tex/latex/l3packages/xparse/xparse.sty
Package: xparse 2024-08-16 L3 Experimental document command parser
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/etoolbox/etoolbox.sty
Package: etoolbox 2025/02/11 v2.5l e-TeX tools for LaTeX (JAW)
\etb@tempcnta=\count274
))
(/usr/local/texlive/2025/texmf-dist/tex/latex/xcolor/xcolor.sty
Package: xcolor 2024/09/29 v3.02 LaTeX color extensions (UK)

(/usr/local/texlive/2025/texmf-dist/tex/latex/graphics-cfg/color.cfg
File: color.cfg 2016/01/02 v1.6 sample color configuration
)
Package xcolor Info: Driver file: pdftex.def on input line 274.

(/usr/local/texlive/2025/texmf-dist/tex/latex/graphics-def/pdftex.def
File: pdftex.def 2024/04/13 v1.2c Graphics/color driver for pdftex
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/graphics/mathcolor.ltx)
Package xcolor Info: Model `cmy' substituted by `cmy0' on input line 1349.
Package xcolor Info: Model `hsb' substituted by `rgb' on input line 1353.
Package xcolor Info: Model `RGB' extended on input line 1365.
Package xcolor Info: Model `HTML' substituted by `rgb' on input line 1367.
Package xcolor Info: Model `Hsb' substituted by `hsb' on input line 1368.
Package xcolor Info: Model `tHsb' substituted by `hsb' on input line 1369.
Package xcolor Info: Model `HSB' substituted by `hsb' on input line 1370.
Package xcolor Info: Model `Gray' substituted by `gray' on input line 1371.
Package xcolor Info: Model `wave' substituted by `hsb' on input line 1372.
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/xkeyval/xkeyval.sty
Package: xkeyval 2022/06/16 v2.9 package option processing (HA)

(/usr/local/texlive/2025/texmf-dist/tex/generic/xkeyval/xkeyval.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/xkeyval/xkvutils.tex
\XKV@toks=\toks19
\XKV@tempa@toks=\toks20
)
\XKV@depth=\count275
File: xkeyval.tex 2014/12/03 v2.7a key=value parser (HA)
))
(/usr/local/texlive/2025/texmf-dist/tex/latex/base/textcomp.sty
Package: textcomp 2024/04/24 v2.1b Standard LaTeX package
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/xstring/xstring.sty
(/usr/local/texlive/2025/texmf-dist/tex/generic/xstring/xstring.tex
\xs_counta=\count276
\xs_countb=\count277
)
Package: xstring 2023/08/22 v1.86 String manipulations (CT)
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/base/ifthen.sty
Package: ifthen 2024/03/16 v1.1e Standard LaTeX ifthen package (DPC)
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/carlisle/scalefnt.sty)
LaTeX Font Info:    Setting ntxLF sub-encoding to TS1/0 on input line 24.
LaTeX Font Info:    Setting ntxTLF sub-encoding to TS1/0 on input line 24.
LaTeX Font Info:    Setting ntxOsF sub-encoding to TS1/0 on input line 24.
LaTeX Font Info:    Setting ntxTOsF sub-encoding to TS1/0 on input line 24.

(/usr/local/texlive/2025/texmf-dist/tex/generic/kastrup/binhex.tex)
\ntx@tmpcnta=\count278
\ntx@cnt=\count279

(/usr/local/texlive/2025/texmf-dist/tex/latex/fontaxes/fontaxes.sty
Package: fontaxes 2020/07/21 v1.0e Font selection axes
LaTeX Info: Redefining \upshape on input line 29.
LaTeX Info: Redefining \itshape on input line 31.
LaTeX Info: Redefining \slshape on input line 33.
LaTeX Info: Redefining \swshape on input line 35.
LaTeX Info: Redefining \scshape on input line 37.
LaTeX Info: Redefining \sscshape on input line 39.
LaTeX Info: Redefining \ulcshape on input line 41.
LaTeX Info: Redefining \textsw on input line 47.
LaTeX Info: Redefining \textssc on input line 48.
LaTeX Info: Redefining \textulc on input line 49.
)
\tx@sixem=\dimen150
\tx@y=\dimen151
\tx@x=\dimen152
\tx@tmpdima=\dimen153
\tx@tmpdimb=\dimen154
\tx@tmpdimc=\dimen155
\tx@tmpdimd=\dimen156
\tx@tmpdime=\dimen157
\tx@tmpdimf=\dimen158
\tx@dimA=\dimen159
\tx@dimAA=\dimen160
\tx@dimB=\dimen161
\tx@dimBB=\dimen162
\tx@dimC=\dimen163
LaTeX Info: Redefining \oldstylenums on input line 902.
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/newtxmath.sty
Package: newtxmath 2024/09/22 v1.754

`newtxmath' v1.754, 2024/09/22 Math macros based originally on txfonts (msharpe
) (/usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsmath.sty
Package: amsmath 2024/11/05 v2.17t AMS math features
\@mathmargin=\skip51

For additional information on amsmath, use the `?' option.
(/usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amstext.sty
Package: amstext 2021/08/26 v2.01 AMS text

(/usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsgen.sty
File: amsgen.sty 1999/11/30 v2.0 generic functions
\@emptytoks=\toks21
\ex@=\dimen164
))
(/usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsbsy.sty
Package: amsbsy 1999/11/29 v1.2d Bold Symbols
\pmbraise@=\dimen165
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/amsmath/amsopn.sty
Package: amsopn 2022/04/08 v2.04 operator names
)
\inf@bad=\count280
LaTeX Info: Redefining \frac on input line 233.
\uproot@=\count281
\leftroot@=\count282
LaTeX Info: Redefining \overline on input line 398.
LaTeX Info: Redefining \colon on input line 409.
\classnum@=\count283
\DOTSCASE@=\count284
LaTeX Info: Redefining \ldots on input line 495.
LaTeX Info: Redefining \dots on input line 498.
LaTeX Info: Redefining \cdots on input line 619.
\Mathstrutbox@=\box53
\strutbox@=\box54
LaTeX Info: Redefining \big on input line 721.
LaTeX Info: Redefining \Big on input line 722.
LaTeX Info: Redefining \bigg on input line 723.
LaTeX Info: Redefining \Bigg on input line 724.
\big@size=\dimen166
LaTeX Font Info:    Redeclaring font encoding OML on input line 742.
LaTeX Font Info:    Redeclaring font encoding OMS on input line 743.
\macc@depth=\count285
LaTeX Info: Redefining \bmod on input line 904.
LaTeX Info: Redefining \pmod on input line 909.
LaTeX Info: Redefining \smash on input line 939.
LaTeX Info: Redefining \relbar on input line 969.
LaTeX Info: Redefining \Relbar on input line 970.
\c@MaxMatrixCols=\count286
\dotsspace@=\muskip17
\c@parentequation=\count287
\dspbrk@lvl=\count288
\tag@help=\toks22
\row@=\count289
\column@=\count290
\maxfields@=\count291
\andhelp@=\toks23
\eqnshift@=\dimen167
\alignsep@=\dimen168
\tagshift@=\dimen169
\tagwidth@=\dimen170
\totwidth@=\dimen171
\lineht@=\dimen172
\@envbody=\toks24
\multlinegap=\skip52
\multlinetaggap=\skip53
\mathdisplay@stack=\toks25
LaTeX Info: Redefining \[ on input line 2953.
LaTeX Info: Redefining \] on input line 2954.
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/oberdiek/centernot.sty
Package: centernot 2016/05/16 v1.4 Centers the not symbol horizontally (HO)
)
\tx@cntz=\count292

(/usr/local/texlive/2025/texmf-dist/tex/generic/kastrup/binhex.tex)
\tx@Isdigit=\count293
\tx@IsAlNum=\count294
\tx@tA=\toks26
\tx@tB=\toks27
\tx@su=\read2

amsthm NOT loaded
LaTeX Font Info:    Redeclaring symbol font `operators' on input line 402.
LaTeX Font Info:    Overwriting symbol font `operators' in version `normal'
(Font)                  OT1/cmr/m/n --> OT1/minntx/m/n on input line 402.
LaTeX Font Info:    Overwriting symbol font `operators' in version `bold'
(Font)                  OT1/cmr/bx/n --> OT1/minntx/m/n on input line 402.
LaTeX Font Info:    Overwriting symbol font `operators' in version `bold'
(Font)                  OT1/minntx/m/n --> OT1/minntx/b/n on input line 403.
LaTeX Font Info:    Redeclaring math alphabet \mathsf on input line 410.
LaTeX Font Info:    Overwriting math alphabet `\mathsf' in version `normal'
(Font)                  OT1/cmss/m/n --> OT1/qhv/m/n on input line 410.
LaTeX Font Info:    Overwriting math alphabet `\mathsf' in version `bold'
(Font)                  OT1/cmss/bx/n --> OT1/qhv/m/n on input line 410.
LaTeX Font Info:    Overwriting math alphabet `\mathsf' in version `bold'
(Font)                  OT1/qhv/m/n --> OT1/qhv/b/n on input line 412.
LaTeX Font Info:    Redeclaring math alphabet \mathit on input line 419.
LaTeX Font Info:    Overwriting math alphabet `\mathit' in version `normal'
(Font)                  OT1/cmr/m/it --> OT1/minntx/m/it on input line 419.
LaTeX Font Info:    Overwriting math alphabet `\mathit' in version `bold'
(Font)                  OT1/cmr/bx/it --> OT1/minntx/m/it on input line 419.
LaTeX Font Info:    Redeclaring math alphabet \mathtt on input line 420.
LaTeX Font Info:    Overwriting math alphabet `\mathtt' in version `normal'
(Font)                  OT1/cmtt/m/n --> T1/ntxtt/m/n on input line 420.
LaTeX Font Info:    Overwriting math alphabet `\mathtt' in version `bold'
(Font)                  OT1/cmtt/m/n --> T1/ntxtt/m/n on input line 420.
LaTeX Font Info:    Redeclaring math alphabet \mathbf on input line 422.
LaTeX Font Info:    Overwriting math alphabet `\mathbf' in version `normal'
(Font)                  OT1/cmr/bx/n --> OT1/minntx/b/n on input line 422.
LaTeX Font Info:    Overwriting math alphabet `\mathbf' in version `bold'
(Font)                  OT1/cmr/bx/n --> OT1/minntx/b/n on input line 422.
LaTeX Font Info:    Overwriting math alphabet `\mathit' in version `bold'
(Font)                  OT1/minntx/m/it --> OT1/minntx/b/it on input line 423.
LaTeX Font Info:    Overwriting math alphabet `\mathtt' in version `bold'
(Font)                  T1/ntxtt/m/n --> T1/ntxtt/b/n on input line 426.
LaTeX Font Info:    Redeclaring symbol font `letters' on input line 534.
LaTeX Font Info:    Overwriting symbol font `letters' in version `normal'
(Font)                  OML/cmm/m/it --> OML/ntxmi/m/it on input line 534.
LaTeX Font Info:    Overwriting symbol font `letters' in version `bold'
(Font)                  OML/cmm/b/it --> OML/ntxmi/m/it on input line 534.
LaTeX Font Info:    Overwriting symbol font `letters' in version `bold'
(Font)                  OML/ntxmi/m/it --> OML/ntxmi/b/it on input line 535.
\symlettersA=\mathgroup4
LaTeX Font Info:    Overwriting symbol font `lettersA' in version `bold'
(Font)                  U/ntxmia/m/it --> U/ntxmia/b/it on input line 582.
Now handling font encoding LMS ...
... no UTF-8 mapping file for font encoding LMS
LaTeX Font Info:    Redeclaring symbol font `symbols' on input line 604.
LaTeX Font Info:    Encoding `OMS' has changed to `LMS' for symbol font
(Font)              `symbols' in the math version `normal' on input line 604.
LaTeX Font Info:    Overwriting symbol font `symbols' in version `normal'
(Font)                  OMS/cmsy/m/n --> LMS/ntxsy/m/n on input line 604.
LaTeX Font Info:    Encoding `OMS' has changed to `LMS' for symbol font
(Font)              `symbols' in the math version `bold' on input line 604.
LaTeX Font Info:    Overwriting symbol font `symbols' in version `bold'
(Font)                  OMS/cmsy/b/n --> LMS/ntxsy/m/n on input line 604.
LaTeX Font Info:    Overwriting symbol font `symbols' in version `bold'
(Font)                  LMS/ntxsy/m/n --> LMS/ntxsy/b/n on input line 605.
\symAMSm=\mathgroup5
LaTeX Font Info:    Overwriting symbol font `AMSm' in version `bold'
(Font)                  U/ntxsym/m/n --> U/ntxsym/b/n on input line 630.
\symsymbolsC=\mathgroup6
LaTeX Font Info:    Overwriting symbol font `symbolsC' in version `bold'
(Font)                  U/ntxsyc/m/n --> U/ntxsyc/b/n on input line 651.
Now handling font encoding LMX ...
... no UTF-8 mapping file for font encoding LMX
LaTeX Font Info:    Redeclaring symbol font `largesymbols' on input line 664.
LaTeX Font Info:    Encoding `OMX' has changed to `LMX' for symbol font
(Font)              `largesymbols' in the math version `normal' on input line 6
64.
LaTeX Font Info:    Overwriting symbol font `largesymbols' in version `normal'
(Font)                  OMX/cmex/m/n --> LMX/ntxexx/m/n on input line 664.
LaTeX Font Info:    Encoding `OMX' has changed to `LMX' for symbol font
(Font)              `largesymbols' in the math version `bold' on input line 664
.
LaTeX Font Info:    Overwriting symbol font `largesymbols' in version `bold'
(Font)                  OMX/cmex/m/n --> LMX/ntxexx/m/n on input line 664.
LaTeX Font Info:    Overwriting symbol font `largesymbols' in version `bold'
(Font)                  LMX/ntxexx/m/n --> LMX/ntxexx/b/n on input line 665.
\symlargesymbolsTXA=\mathgroup7
LaTeX Font Info:    Overwriting symbol font `largesymbolsTXA' in version `bold'

(Font)                  U/ntxexa/m/n --> U/ntxexa/b/n on input line 679.
\tx@sbptoks=\toks28
LaTeX Font Info:    Redeclaring math delimiter \lfloor on input line 902.
LaTeX Font Info:    Redeclaring math delimiter \rfloor on input line 903.
LaTeX Font Info:    Redeclaring math delimiter \lceil on input line 904.
LaTeX Font Info:    Redeclaring math delimiter \rceil on input line 905.
LaTeX Font Info:    Redeclaring math delimiter \lbrace on input line 910.
LaTeX Font Info:    Redeclaring math delimiter \rbrace on input line 911.
LaTeX Font Info:    Redeclaring math delimiter \langle on input line 913.
LaTeX Font Info:    Redeclaring math delimiter \rangle on input line 915.
LaTeX Font Info:    Redeclaring math delimiter \arrowvert on input line 919.
LaTeX Font Info:    Redeclaring math delimiter \vert on input line 920.
LaTeX Font Info:    Redeclaring math symbol \hbar on input line 966.
LaTeX Font Info:    Redeclaring math accent \dot on input line 991.
LaTeX Font Info:    Redeclaring math accent \ddot on input line 992.
LaTeX Font Info:    Redeclaring math accent \vec on input line 2057.
LaTeX Info: Redefining \Bbbk on input line 2847.
LaTeX Info: Redefining \not on input line 2995.
) (/usr/local/texlive/2025/texmf-dist/tex/latex/booktabs/booktabs.sty
Package: booktabs 2020/01/12 v1.61803398 Publication quality tables
\heavyrulewidth=\dimen173
\lightrulewidth=\dimen174
\cmidrulewidth=\dimen175
\belowrulesep=\dimen176
\belowbottomsep=\dimen177
\aboverulesep=\dimen178
\abovetopsep=\dimen179
\cmidrulesep=\dimen180
\cmidrulekern=\dimen181
\defaultaddspace=\dimen182
\@cmidla=\count295
\@cmidlb=\count296
\@aboverulesep=\dimen183
\@belowrulesep=\dimen184
\@thisruleclass=\count297
\@lastruleclass=\count298
\@thisrulewidth=\dimen185
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/base/flafter.sty
Package: flafter 2021/07/31 v1.4e Standard LaTeX floats after reference (FMi)
Applying: [2015/01/01] float order in 2-column on input line 49.
Already applied: [0000/00/00] float order in 2-column on input line 151.
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype.sty
Package: microtype 2025/02/11 v3.2a Micro-typographical refinements (RS)
\MT@toks=\toks29
\MT@tempbox=\box55
\MT@count=\count299
LaTeX Info: Redefining \noprotrusionifhmode on input line 1087.
LaTeX Info: Redefining \leftprotrusion on input line 1088.
\MT@prot@toks=\toks30
LaTeX Info: Redefining \rightprotrusion on input line 1107.
LaTeX Info: Redefining \textls on input line 1449.
\MT@outer@kern=\dimen186
LaTeX Info: Redefining \microtypecontext on input line 2053.
LaTeX Info: Redefining \textmicrotypecontext on input line 2070.
\MT@listname@count=\count300

(/usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype-pdftex.def
File: microtype-pdftex.def 2025/02/11 v3.2a Definitions specific to pdftex (RS)

LaTeX Info: Redefining \lsstyle on input line 944.
LaTeX Info: Redefining \lslig on input line 944.
\MT@outer@space=\skip54
)
Package microtype Info: Loading configuration file microtype.cfg.

(/usr/local/texlive/2025/texmf-dist/tex/latex/microtype/microtype.cfg
File: microtype.cfg 2025/02/11 v3.2a microtype main configuration file (RS)
)
LaTeX Info: Redefining \microtypesetup on input line 3065.
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/placeins/placeins.sty
Package: placeins 2005/04/18  v 2.2
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/siunitx/siunitx.sty
Package: siunitx 2025-02-27 v3.4.6 A comprehensive (SI) units package
\l__siunitx_number_uncert_offset_int=\count301
\l__siunitx_number_exponent_fixed_int=\count302
\l__siunitx_number_min_decimal_int=\count303
\l__siunitx_number_min_integer_int=\count304
\l__siunitx_number_round_precision_int=\count305
\l__siunitx_number_lower_threshold_int=\count306
\l__siunitx_number_upper_threshold_int=\count307
\l__siunitx_number_group_first_int=\count308
\l__siunitx_number_group_size_int=\count309
\l__siunitx_number_group_minimum_int=\count310
\l__siunitx_angle_tmp_dim=\dimen187
\l__siunitx_angle_marker_box=\box56
\l__siunitx_angle_unit_box=\box57
\l__siunitx_compound_count_int=\count311

(/usr/local/texlive/2025/texmf-dist/tex/latex/translations/translations.sty
Package: translations 2022/02/05 v1.12 internationalization of LaTeX2e packages
 (CN)

(/usr/local/texlive/2025/texmf-dist/tex/generic/pdftexcmds/pdftexcmds.sty
Package: pdftexcmds 2020-06-27 v0.33 Utility functions of pdfTeX for LuaTeX (HO
)

(/usr/local/texlive/2025/texmf-dist/tex/generic/infwarerr/infwarerr.sty
Package: infwarerr 2019/12/03 v1.5 Providing info/warning/error messages (HO)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty
Package: ltxcmds 2023-12-04 v1.26 LaTeX kernel commands for general use (HO)
)
Package pdftexcmds Info: \pdf@primitive is available.
Package pdftexcmds Info: \pdf@ifprimitive is available.
Package pdftexcmds Info: \pdfdraftmode found.
))
\l__siunitx_table_tmp_box=\box58
\l__siunitx_table_tmp_dim=\dimen188
\l__siunitx_table_column_width_dim=\dimen189
\l__siunitx_table_integer_box=\box59
\l__siunitx_table_decimal_box=\box60
\l__siunitx_table_uncert_box=\box61
\l__siunitx_table_before_box=\box62
\l__siunitx_table_after_box=\box63
\l__siunitx_table_before_dim=\dimen190
\l__siunitx_table_carry_dim=\dimen191
\l__siunitx_unit_tmp_int=\count312
\l__siunitx_unit_position_int=\count313
\l__siunitx_unit_total_int=\count314

(/usr/local/texlive/2025/texmf-dist/tex/latex/tools/array.sty
Package: array 2024/10/17 v2.6g Tabular extension package (FMi)
\col@sep=\dimen192
\ar@mcellbox=\box64
\extrarowheight=\dimen193
\NC@list=\toks31
\extratabsurround=\skip55
\backup@length=\skip56
\ar@cellbox=\box65
))
(/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/frontendlayer/tikz.sty
(/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/basiclayer/pgf.sty
(/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/utilities/pgfrcs.sty
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfutil-common.te
x
\pgfutil@everybye=\toks32
\pgfutil@tempdima=\dimen194
\pgfutil@tempdimb=\dimen195
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfutil-latex.def
\pgfutil@abb=\box66
) (/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfrcs.code.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/pgf.revision.tex)
Package: pgfrcs 2023-01-15 v3.1.10 (3.1.10)
))
Package: pgf 2023-01-15 v3.1.10 (3.1.10)

(/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/basiclayer/pgfcore.sty
(/usr/local/texlive/2025/texmf-dist/tex/latex/graphics/graphicx.sty
Package: graphicx 2021/09/16 v1.2d Enhanced LaTeX Graphics (DPC,SPQR)

(/usr/local/texlive/2025/texmf-dist/tex/latex/graphics/graphics.sty
Package: graphics 2024/08/06 v1.4g Standard LaTeX Graphics (DPC,SPQR)

(/usr/local/texlive/2025/texmf-dist/tex/latex/graphics/trig.sty
Package: trig 2023/12/02 v1.11 sin cos tan (DPC)
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
File: graphics.cfg 2016/06/04 v1.11 sample graphics configuration
)
Package graphics Info: Driver file: pdftex.def on input line 106.
)
\Gin@req@height=\dimen196
\Gin@req@width=\dimen197
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/systemlayer/pgfsys.sty
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys.code.tex
Package: pgfsys 2023-01-15 v3.1.10 (3.1.10)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfkeys.code.tex
\pgfkeys@pathtoks=\toks33
\pgfkeys@temptoks=\toks34

(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfkeyslibraryfil
tered.code.tex
\pgfkeys@tmptoks=\toks35
))
\pgf@x=\dimen198
\pgf@y=\dimen199
\pgf@xa=\dimen256
\pgf@ya=\dimen257
\pgf@xb=\dimen258
\pgf@yb=\dimen259
\pgf@xc=\dimen260
\pgf@yc=\dimen261
\pgf@xd=\dimen262
\pgf@yd=\dimen263
\w@pgf@writea=\write3
\r@pgf@reada=\read3
\c@pgf@counta=\count315
\c@pgf@countb=\count316
\c@pgf@countc=\count317
\c@pgf@countd=\count318
\t@pgf@toka=\toks36
\t@pgf@tokb=\toks37
\t@pgf@tokc=\toks38
\pgf@sys@id@count=\count319

(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgf.cfg
File: pgf.cfg 2023-01-15 v3.1.10 (3.1.10)
)
Driver file for pgf: pgfsys-pdftex.def

(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-pdftex.d
ef
File: pgfsys-pdftex.def 2023-01-15 v3.1.10 (3.1.10)

(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsys-common-p
df.def
File: pgfsys-common-pdf.def 2023-01-15 v3.1.10 (3.1.10)
)))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsyssoftpath.
code.tex
File: pgfsyssoftpath.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgfsyssoftpath@smallbuffer@items=\count320
\pgfsyssoftpath@bigbuffer@items=\count321
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/systemlayer/pgfsysprotocol.
code.tex
File: pgfsysprotocol.code.tex 2023-01-15 v3.1.10 (3.1.10)
))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcore.code.tex
Package: pgfcore 2023-01-15 v3.1.10 (3.1.10)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathutil.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathparser.code.tex
\pgfmath@dimen=\dimen264
\pgfmath@count=\count322
\pgfmath@box=\box67
\pgfmath@toks=\toks39
\pgfmath@stack@operand=\toks40
\pgfmath@stack@operation=\toks41
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.code.
tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.basic
.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.trigo
nometric.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.rando
m.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.compa
rison.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.base.
code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.round
.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.misc.
code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfunctions.integ
erarithmetics.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathcalc.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmathfloat.code.tex
\c@pgfmathroundto@lastzeros=\count323
)) (/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfint.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepoints.co
de.tex
File: pgfcorepoints.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgf@picminx=\dimen265
\pgf@picmaxx=\dimen266
\pgf@picminy=\dimen267
\pgf@picmaxy=\dimen268
\pgf@pathminx=\dimen269
\pgf@pathmaxx=\dimen270
\pgf@pathminy=\dimen271
\pgf@pathmaxy=\dimen272
\pgf@xx=\dimen273
\pgf@xy=\dimen274
\pgf@yx=\dimen275
\pgf@yy=\dimen276
\pgf@zx=\dimen277
\pgf@zy=\dimen278
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathconst
ruct.code.tex
File: pgfcorepathconstruct.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgf@path@lastx=\dimen279
\pgf@path@lasty=\dimen280
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathusage
.code.tex
File: pgfcorepathusage.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgf@shorten@end@additional=\dimen281
\pgf@shorten@start@additional=\dimen282
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorescopes.co
de.tex
File: pgfcorescopes.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgfpic=\box68
\pgf@hbox=\box69
\pgf@layerbox@main=\box70
\pgf@picture@serial@count=\count324
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoregraphicst
ate.code.tex
File: pgfcoregraphicstate.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgflinewidth=\dimen283
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoretransform
ations.code.tex
File: pgfcoretransformations.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgf@pt@x=\dimen284
\pgf@pt@y=\dimen285
\pgf@pt@temp=\dimen286
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorequick.cod
e.tex
File: pgfcorequick.code.tex 2023-01-15 v3.1.10 (3.1.10)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreobjects.c
ode.tex
File: pgfcoreobjects.code.tex 2023-01-15 v3.1.10 (3.1.10)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepathproce
ssing.code.tex
File: pgfcorepathprocessing.code.tex 2023-01-15 v3.1.10 (3.1.10)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorearrows.co
de.tex
File: pgfcorearrows.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgfarrowsep=\dimen287
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreshade.cod
e.tex
File: pgfcoreshade.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgf@max=\dimen288
\pgf@sys@shading@range@num=\count325
\pgf@shadingcount=\count326
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreimage.cod
e.tex
File: pgfcoreimage.code.tex 2023-01-15 v3.1.10 (3.1.10)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoreexternal.
code.tex
File: pgfcoreexternal.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgfexternal@startupbox=\box71
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorelayers.co
de.tex
File: pgfcorelayers.code.tex 2023-01-15 v3.1.10 (3.1.10)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcoretranspare
ncy.code.tex
File: pgfcoretransparency.code.tex 2023-01-15 v3.1.10 (3.1.10)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorepatterns.
code.tex
File: pgfcorepatterns.code.tex 2023-01-15 v3.1.10 (3.1.10)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/basiclayer/pgfcorerdf.code.
tex
File: pgfcorerdf.code.tex 2023-01-15 v3.1.10 (3.1.10)
)))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/modules/pgfmoduleshapes.cod
e.tex
File: pgfmoduleshapes.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgfnodeparttextbox=\box72
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/modules/pgfmoduleplot.code.
tex
File: pgfmoduleplot.code.tex 2023-01-15 v3.1.10 (3.1.10)
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/compatibility/pgfcomp-version
-0-65.sty
Package: pgfcomp-version-0-65 2023-01-15 v3.1.10 (3.1.10)
\pgf@nodesepstart=\dimen289
\pgf@nodesepend=\dimen290
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/compatibility/pgfcomp-version
-1-18.sty
Package: pgfcomp-version-1-18 2023-01-15 v3.1.10 (3.1.10)
))
(/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/utilities/pgffor.sty
(/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/utilities/pgfkeys.sty
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgfkeys.code.tex)
) (/usr/local/texlive/2025/texmf-dist/tex/latex/pgf/math/pgfmath.sty
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/math/pgfmath.code.tex))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/utilities/pgffor.code.tex
Package: pgffor 2023-01-15 v3.1.10 (3.1.10)
\pgffor@iter=\dimen291
\pgffor@skip=\dimen292
\pgffor@stack=\toks42
\pgffor@toks=\toks43
))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/tikz.cod
e.tex
Package: tikz 2023-01-15 v3.1.10 (3.1.10)

(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryplothan
dlers.code.tex
File: pgflibraryplothandlers.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgf@plot@mark@count=\count327
\pgfplotmarksize=\dimen293
)
\tikz@lastx=\dimen294
\tikz@lasty=\dimen295
\tikz@lastxsaved=\dimen296
\tikz@lastysaved=\dimen297
\tikz@lastmovetox=\dimen298
\tikz@lastmovetoy=\dimen299
\tikzleveldistance=\dimen300
\tikzsiblingdistance=\dimen301
\tikz@figbox=\box73
\tikz@figbox@bg=\box74
\tikz@tempbox=\box75
\tikz@tempbox@bg=\box76
\tikztreelevel=\count328
\tikznumberofchildren=\count329
\tikznumberofcurrentchild=\count330
\tikz@fig@count=\count331

(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/modules/pgfmodulematrix.cod
e.tex
File: pgfmodulematrix.code.tex 2023-01-15 v3.1.10 (3.1.10)
\pgfmatrixcurrentrow=\count332
\pgfmatrixcurrentcolumn=\count333
\pgf@matrix@numberofcolumns=\count334
)
\tikz@expandcount=\count335

(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/librarie
s/tikzlibrarytopaths.code.tex
File: tikzlibrarytopaths.code.tex 2023-01-15 v3.1.10 (3.1.10)
)))
(/usr/local/texlive/2025/texmf-dist/tex/latex/pgfplots/pgfplots.sty
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.revision.tex)
Package: pgfplots 2021/05/15 v1.18.1 Data Visualization (1.18.1)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.code.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotscore.code.tex
\t@pgfplots@toka=\toks44
\t@pgfplots@tokb=\toks45
\t@pgfplots@tokc=\toks46
\pgfplots@tmpa=\dimen302
\c@pgfplots@coordindex=\count336
\c@pgfplots@scanlineindex=\count337

(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/sys/pgfplotssysgeneric
.code.tex))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/pgfplotslibrary.c
ode.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/oldpgfcompatib/pgfplot
soldpgfsupp_loader.code.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryfpu.cod
e.tex)
Package pgfplots: loading complementary utilities for your pgf version...
\t@pgf@toka=\toks47
\t@pgf@tokb=\toks48
\t@pgf@tokc=\toks49

(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/oldpgfcompatib/pgfplot
soldpgfsupp_pgfutil-common-lists.tex))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotsutil.code
.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplots
liststructure.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplots
liststructureext.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplots
array.code.tex
\c@pgfplotsarray@tmp=\count338
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplots
matrix.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/numtable/pgfplotstable
shared.code.tex
\c@pgfplotstable@counta=\count339
\t@pgfplotstable@a=\toks50
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/liststructure/pgfplots
deque.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotsbinary.co
de.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotsbinary.da
ta.code.tex))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotsutil.verb
.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/pgflibrarypgfplot
s.surfshading.code.tex
\c@pgfplotslibrarysurf@no=\count340

(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/sys/pgflibrarypgfplots
.surfshading.pgfsys-pdftex.def)))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotscolormap.
code.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/util/pgfplotscolor.cod
e.tex))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsstackedplots.c
ode.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsplothandlers.c
ode.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsmeshplothandle
r.code.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsmeshplotimage.
code.tex)))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.scaling.code.
tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotscoordprocessin
g.code.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.errorbars.cod
e.tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.markers.code.
tex)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplotsticks.code.tex
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.paths.code.te
x)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/librarie
s/tikzlibrarydecorations.code.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/modules/pgfmoduledecoration
s.code.tex
\pgfdecoratedcompleteddistance=\dimen303
\pgfdecoratedremainingdistance=\dimen304
\pgfdecoratedinputsegmentcompleteddistance=\dimen305
\pgfdecoratedinputsegmentremainingdistance=\dimen306
\pgf@decorate@distancetomove=\dimen307
\pgf@decorate@repeatstate=\count341
\pgfdecorationsegmentamplitude=\dimen308
\pgfdecorationsegmentlength=\dimen309
)
\tikz@lib@dec@box=\box77
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/librarie
s/tikzlibrarydecorations.pathmorphing.code.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/decorations/pgfli
brarydecorations.pathmorphing.code.tex))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/librarie
s/tikzlibrarydecorations.pathreplacing.code.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/decorations/pgfli
brarydecorations.pathreplacing.code.tex))
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/tikzlibrarypgfplo
ts.contourlua.code.tex)
\pgfplots@numplots=\count342
\pgfplots@xmin@reg=\dimen310
\pgfplots@xmax@reg=\dimen311
\pgfplots@ymin@reg=\dimen312
\pgfplots@ymax@reg=\dimen313
\pgfplots@zmin@reg=\dimen314
\pgfplots@zmax@reg=\dimen315
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/librarie
s/tikzlibraryplotmarks.code.tex
File: tikzlibraryplotmarks.code.tex 2023-01-15 v3.1.10 (3.1.10)

(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/libraries/pgflibraryplotmar
ks.code.tex
File: pgflibraryplotmarks.code.tex 2023-01-15 v3.1.10 (3.1.10)
)))
(/usr/local/texlive/2025/texmf-dist/tex/latex/pgfplots/pgfplotstable.sty
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/pgfplots.revision.tex)
Package: pgfplotstable 2021/05/15 v1.18.1 Table typesetting and Pretty-printing
 (1.18.1)

(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/numtable/pgfplotstable
.code.tex
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/numtable/pgfplotstable
.coltype.code.tex))) (/usr/local/texlive/2025/texmf-dist/tex/latex/url/url.sty
\Urlmuskip=\muskip18
Package: url 2013/09/16  ver 3.4  Verb mode for urls, etc.
) (/usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/hyperref.sty
Package: hyperref 2024-11-05 v7.01l Hypertext links for LaTeX

(/usr/local/texlive/2025/texmf-dist/tex/latex/kvsetkeys/kvsetkeys.sty
Package: kvsetkeys 2022-10-05 v1.19 Key value parser (HO)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty
Package: kvdefinekeys 2019-12-19 v1.6 Define keys (HO)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pdfescape/pdfescape.sty
Package: pdfescape 2019/12/09 v1.15 Implements pdfTeX's escape features (HO)
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/hycolor/hycolor.sty
Package: hycolor 2020-01-27 v1.10 Color options for hyperref/bookmark (HO)
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/nameref.sty
Package: nameref 2023-11-26 v2.56 Cross-referencing by name of section

(/usr/local/texlive/2025/texmf-dist/tex/latex/refcount/refcount.sty
Package: refcount 2019/12/15 v3.6 Data extraction from label references (HO)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/gettitlestring/gettitlestring.s
ty
Package: gettitlestring 2019/12/15 v1.6 Cleanup title references (HO)
 (/usr/local/texlive/2025/texmf-dist/tex/latex/kvoptions/kvoptions.sty
Package: kvoptions 2022-06-15 v3.15 Key value format for package options (HO)
))
\c@section@level=\count343
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/stringenc/stringenc.sty
Package: stringenc 2019/11/29 v1.12 Convert strings between diff. encodings (HO
)
)
\@linkdim=\dimen316
\Hy@linkcounter=\count344
\Hy@pagecounter=\count345

(/usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/pd1enc.def
File: pd1enc.def 2024-11-05 v7.01l Hyperref: PDFDocEncoding definition (HO)
Now handling font encoding PD1 ...
... no UTF-8 mapping file for font encoding PD1
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/intcalc/intcalc.sty
Package: intcalc 2019/12/15 v1.3 Expandable calculations with integers (HO)
)
\Hy@SavedSpaceFactor=\count346

(/usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/puenc.def
File: puenc.def 2024-11-05 v7.01l Hyperref: PDF Unicode definition (HO)
Now handling font encoding PU ...
... no UTF-8 mapping file for font encoding PU
)
Package hyperref Info: Hyper figures OFF on input line 4157.
Package hyperref Info: Link nesting OFF on input line 4162.
Package hyperref Info: Hyper index ON on input line 4165.
Package hyperref Info: Plain pages OFF on input line 4172.
Package hyperref Info: Backreferencing OFF on input line 4177.
Package hyperref Info: Implicit mode ON; LaTeX internals redefined.
Package hyperref Info: Bookmarks ON on input line 4424.
\c@Hy@tempcnt=\count347
LaTeX Info: Redefining \url on input line 4763.
\XeTeXLinkMargin=\dimen317

(/usr/local/texlive/2025/texmf-dist/tex/generic/bitset/bitset.sty
Package: bitset 2019/12/09 v1.3 Handle bit-vector datatype (HO)

(/usr/local/texlive/2025/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty
Package: bigintcalc 2019/12/15 v1.5 Expandable calculations on big integers (HO
)
))
\Fld@menulength=\count348
\Field@Width=\dimen318
\Fld@charsize=\dimen319
Package hyperref Info: Hyper figures OFF on input line 6042.
Package hyperref Info: Link nesting OFF on input line 6047.
Package hyperref Info: Hyper index ON on input line 6050.
Package hyperref Info: backreferencing OFF on input line 6057.
Package hyperref Info: Link coloring OFF on input line 6062.
Package hyperref Info: Link coloring with OCG OFF on input line 6067.
Package hyperref Info: PDF/A mode OFF on input line 6072.

(/usr/local/texlive/2025/texmf-dist/tex/latex/base/atbegshi-ltx.sty
Package: atbegshi-ltx 2021/01/10 v1.0c Emulation of the original atbegshi
package with kernel methods
)
\Hy@abspage=\count349
\c@Item=\count350
\c@Hfootnote=\count351
)
Package hyperref Info: Driver (autodetected): hpdftex.

(/usr/local/texlive/2025/texmf-dist/tex/latex/hyperref/hpdftex.def
File: hpdftex.def 2024-11-05 v7.01l Hyperref driver for pdfTeX

(/usr/local/texlive/2025/texmf-dist/tex/latex/base/atveryend-ltx.sty
Package: atveryend-ltx 2020/08/19 v1.0a Emulation of the original atveryend pac
kage
with kernel methods
)
\Fld@listcount=\count352
\c@bookmark@seq@number=\count353

(/usr/local/texlive/2025/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
Package: rerunfilecheck 2022-07-10 v1.10 Rerun checks for auxiliary files (HO)

(/usr/local/texlive/2025/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty
Package: uniquecounter 2019/12/15 v1.4 Provide unlimited unique counter (HO)
)
Package uniquecounter Info: New unique counter `rerunfilecheck' on input line 2
85.
)
\Hy@SectionHShift=\skip57
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/librarie
s/tikzlibrarycalc.code.tex
File: tikzlibrarycalc.code.tex 2023-01-15 v3.1.10 (3.1.10)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgf/frontendlayer/tikz/librarie
s/tikzlibrarypositioning.code.tex
File: tikzlibrarypositioning.code.tex 2023-01-15 v3.1.10 (3.1.10)
)
(/usr/local/texlive/2025/texmf-dist/tex/generic/pgfplots/libs/tikzlibrarypgfplo
ts.groupplots.code.tex
\pgfplots@group@current@plot=\count354
\pgfplots@group@current@row=\count355
\pgfplots@group@current@column=\count356
)

Package siunitx Info: Option "detect-all" has been deprecated in this release.
(siunitx)             
(siunitx)             Use "mode = match, propagate-math-font = true,
(siunitx)             reset-math-version = false, reset-text-family = false,
(siunitx)             reset-text-series = false, reset-text-shape = false,
(siunitx)             text-family-to-math = true, text-series-to-math = true"
(siunitx)             as a replacement.

 (./paper/results_values.tex)
(./paper/results_values_pmu.tex) (./paper/results_values_ioreport.tex)
(./paper/results_values_resource.tex) (./paper/figures.tex)
LaTeX Font Info:    Trying to load font information for T1+ntxtlf on input line
 49.

(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/t1ntxtlf.fd
File: t1ntxtlf.fd 2021/05/24 v1.1 font definition file for T1/ntx/tlf
)
LaTeX Font Info:    Font shape `T1/ntxtlf/m/n' will be
(Font)              scaled to size 10.95pt on input line 49.
Package translations Info: No language package found. I am going to use `englis
h' as default language. on input line 49.

(build/main.aux)
\openout1 = `main.aux'.

LaTeX Font Info:    Checking defaults for OML/ntxmi/m/it on input line 49.
LaTeX Font Info:    Trying to load font information for OML+ntxmi on input line
 49.

(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/omlntxmi.fd
File: omlntxmi.fd 2015/08/25 Fontinst v1.933 font definitions for OML/ntxmi.
)
LaTeX Font Info:    ... okay on input line 49.
LaTeX Font Info:    Checking defaults for OMS/cmsy/m/n on input line 49.
LaTeX Font Info:    ... okay on input line 49.
LaTeX Font Info:    Checking defaults for OT1/cmr/m/n on input line 49.
LaTeX Font Info:    ... okay on input line 49.
LaTeX Font Info:    Checking defaults for T1/cmr/m/n on input line 49.
LaTeX Font Info:    ... okay on input line 49.
LaTeX Font Info:    Checking defaults for TS1/cmr/m/n on input line 49.
LaTeX Font Info:    ... okay on input line 49.
LaTeX Font Info:    Checking defaults for OMX/cmex/m/n on input line 49.
LaTeX Font Info:    ... okay on input line 49.
LaTeX Font Info:    Checking defaults for U/ntxexa/m/n on input line 49.
LaTeX Font Info:    Trying to load font information for U+ntxexa on input line 
49.

(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxexa.fd
File: untxexa.fd 2012/04/16 Fontinst v1.933 font definitions for U/ntxexa.
)
LaTeX Font Info:    ... okay on input line 49.
LaTeX Font Info:    Checking defaults for LMS/ntxsy/m/n on input line 49.
LaTeX Font Info:    Trying to load font information for LMS+ntxsy on input line
 49.

(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/lmsntxsy.fd
File: lmsntxsy.fd 2016/07/02 Fontinst v1.933 font definitions for LMS/ntxsy.
)
LaTeX Font Info:    ... okay on input line 49.
LaTeX Font Info:    Checking defaults for LMX/ntxexx/m/n on input line 49.
LaTeX Font Info:    Trying to load font information for LMX+ntxexx on input lin
e 49.

(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/lmxntxexx.fd
File: lmxntxexx.fd 2016/07/03 Fontinst v1.933 font definitions for LMX/ntxexx.
)
LaTeX Font Info:    ... okay on input line 49.
LaTeX Font Info:    Checking defaults for PD1/pdf/m/n on input line 49.
LaTeX Font Info:    ... okay on input line 49.
LaTeX Font Info:    Checking defaults for PU/pdf/m/n on input line 49.
LaTeX Font Info:    ... okay on input line 49.

*geometry* driver: auto-detecting
*geometry* detected driver: pdftex
*geometry* verbose mode - [ preamble ] result:
* driver: pdftex
* paper: <default>
* layout: <same size as paper>
* layoutoffset:(h,v)=(0.0pt,0.0pt)
* modes: 
* h-part:(L,W,R)=(63.59795pt, 487.0991pt, 63.59795pt)
* v-part:(T,H,B)=(63.59795pt, 667.7741pt, 63.59795pt)
* \paperwidth=614.295pt
* \paperheight=794.96999pt
* \textwidth=487.0991pt
* \textheight=667.7741pt
* \oddsidemargin=-8.67204pt
* \evensidemargin=-8.67204pt
* \topmargin=-45.67204pt
* \headheight=12.0pt
* \headsep=25.0pt
* \topskip=11.0pt
* \footskip=30.0pt
* \marginparwidth=59.0pt
* \marginparsep=10.0pt
* \columnsep=10.0pt
* \skip\footins=10.0pt plus 4.0pt minus 2.0pt
* \hoffset=0.0pt
* \voffset=0.0pt
* \mag=1000
* \@twocolumnfalse
* \@twosidefalse
* \@mparswitchfalse
* \@reversemarginfalse
* (1in=72.27pt=25.4mm, 1cm=28.453pt)

(/usr/local/texlive/2025/texmf-dist/tex/context/base/mkii/supp-pdf.mkii
[Loading MPS to PDF converter (version 2006.09.02).]
\scratchcounter=\count357
\scratchdimen=\dimen320
\scratchbox=\box78
\nofMPsegments=\count358
\nofMParguments=\count359
\everyMPshowfont=\toks51
\MPscratchCnt=\count360
\MPscratchDim=\dimen321
\MPnumerator=\count361
\makeMPintoPDFobject=\count362
\everyMPtoPDFconversion=\toks52
) (/usr/local/texlive/2025/texmf-dist/tex/latex/epstopdf-pkg/epstopdf-base.sty
Package: epstopdf-base 2020-01-24 v2.11 Base part for package epstopdf
Package epstopdf-base Info: Redefining graphics rule for `.eps' on input line 4
85.

(/usr/local/texlive/2025/texmf-dist/tex/latex/latexconfig/epstopdf-sys.cfg
File: epstopdf-sys.cfg 2010/07/13 v1.3 Configuration of (r)epstopdf for TeX Liv
e
))
\c@mv@tabular=\count363
\c@mv@boldtabular=\count364
LaTeX Info: Command `\dddot' is already robust on input line 49.
LaTeX Info: Command `\ddddot' is already robust on input line 49.
LaTeX Info: Redefining \microtypecontext on input line 49.
Package microtype Info: Applying patch `item' on input line 49.
Package microtype Info: Applying patch `toc' on input line 49.
Package microtype Info: Applying patch `eqnum' on input line 49.
Package microtype Info: Applying patch `footnote' on input line 49.
Package microtype Info: Applying patch `verbatim' on input line 49.
LaTeX Info: Redefining \microtypesetup on input line 49.
Package microtype Info: Generating PDF output.
Package microtype Info: Character protrusion enabled (level 2).
Package microtype Info: Using default protrusion set `alltext'.
Package microtype Info: Automatic font expansion enabled (level 2),
(microtype)             stretch: 20, shrink: 20, step: 1, non-selected.
Package microtype Info: Using default expansion set `alltext-nott'.
LaTeX Info: Redefining \showhyphens on input line 49.
Package microtype Info: No adjustment of tracking.
Package microtype Info: No adjustment of interword spacing.
Package microtype Info: No adjustment of character kerning.

(/usr/local/texlive/2025/texmf-dist/tex/latex/microtype/mt-ptm.cfg
File: mt-ptm.cfg 2006/04/20 v1.7 microtype config. file: Times (RS)
)
(/usr/local/texlive/2025/texmf-dist/tex/latex/translations/translations-basic-d
ictionary-english.trsl
File: translations-basic-dictionary-english.trsl (english translation file `tra
nslations-basic-dictionary')
)
Package translations Info: loading dictionary `translations-basic-dictionary' f
or `english'. on input line 49.

Package pgfplots notification 'compat/show suggested version=true': document ha
s been generated with the most recent feature set (\pgfplotsset{compat=1.18}).

Package hyperref Info: Link coloring OFF on input line 49.
(build/main.out) (build/main.out)
\@outlinefile=\write4
\openout4 = `main.out'.

LaTeX Font Info:    Font shape `T1/ntxtlf/m/n' will be
(Font)              scaled to size 17.28pt on input line 51.
LaTeX Font Info:    Font shape `T1/ntxtlf/b/n' will be
(Font)              scaled to size 17.28pt on input line 51.
LaTeX Font Info:    Font shape `T1/ntxtlf/m/n' will be
(Font)              scaled to size 12.0pt on input line 51.
LaTeX Font Info:    Trying to load font information for OT1+minntx on input lin
e 51.

(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/ot1minntx.fd
File: ot1minntx.fd 2023/09/09 v1.1 font definition file for OT1/minntx
)
LaTeX Font Info:    Font shape `OT1/minntx/m/n' will be
(Font)              scaled to size 12.0pt on input line 51.
Package microtype Info: Loading generic protrusion settings for font family
(microtype)             `minntx' (encoding: OT1).
(microtype)             For optimal results, create family-specific settings.
(microtype)             See the microtype manual for details.
LaTeX Font Info:    Font shape `OT1/minntx/m/n' will be
(Font)              scaled to size 8.8pt on input line 51.
LaTeX Font Info:    Font shape `OT1/minntx/m/n' will be
(Font)              scaled to size 6.6pt on input line 51.
LaTeX Font Info:    Font shape `OML/ntxmi/m/it' will be
(Font)              scaled to size 12.0pt on input line 51.
LaTeX Font Info:    Font shape `OML/ntxmi/m/it' will be
(Font)              scaled to size 8.8pt on input line 51.
LaTeX Font Info:    Font shape `OML/ntxmi/m/it' will be
(Font)              scaled to size 6.6pt on input line 51.
LaTeX Font Info:    Font shape `LMS/ntxsy/m/n' will be
(Font)              scaled to size 12.0pt on input line 51.
LaTeX Font Info:    Font shape `LMS/ntxsy/m/n' will be
(Font)              scaled to size 8.8pt on input line 51.
LaTeX Font Info:    Font shape `LMS/ntxsy/m/n' will be
(Font)              scaled to size 6.6pt on input line 51.
LaTeX Font Info:    Font shape `LMX/ntxexx/m/n' will be
(Font)              scaled to size 12.0pt on input line 51.
LaTeX Font Info:    Font shape `LMX/ntxexx/m/n' will be
(Font)              scaled to size 8.8pt on input line 51.
LaTeX Font Info:    Font shape `LMX/ntxexx/m/n' will be
(Font)              scaled to size 6.6pt on input line 51.
LaTeX Font Info:    Trying to load font information for U+ntxmia on input line 
51.

(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxmia.fd
File: untxmia.fd 2024/04/09 Fontinst v1.933 font definitions for U/ntxmia.
)
LaTeX Font Info:    Font shape `U/ntxmia/m/it' will be
(Font)              scaled to size 12.0pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxmia/m/it' will be
(Font)              scaled to size 8.8pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxmia/m/it' will be
(Font)              scaled to size 6.6pt on input line 51.
LaTeX Font Info:    Trying to load font information for U+ntxsym on input line 
51.

(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxsym.fd
File: untxsym.fd 2023/08/16 Fontinst v1.933 font definitions for U/ntxsym.
)
LaTeX Font Info:    Font shape `U/ntxsym/m/n' will be
(Font)              scaled to size 12.0pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxsym/m/n' will be
(Font)              scaled to size 8.8pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxsym/m/n' will be
(Font)              scaled to size 6.6pt on input line 51.
LaTeX Font Info:    Trying to load font information for U+ntxsyc on input line 
51.

(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/untxsyc.fd
File: untxsyc.fd 2012/04/12 Fontinst v1.933 font definitions for U/ntxsyc.
)
LaTeX Font Info:    Font shape `U/ntxsyc/m/n' will be
(Font)              scaled to size 12.0pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxsyc/m/n' will be
(Font)              scaled to size 8.8pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxsyc/m/n' will be
(Font)              scaled to size 6.6pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxexa/m/n' will be
(Font)              scaled to size 12.0pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxexa/m/n' will be
(Font)              scaled to size 8.8pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxexa/m/n' will be
(Font)              scaled to size 6.6pt on input line 51.
LaTeX Font Info:    Font shape `T1/ntxtlf/m/n' will be
(Font)              scaled to size 8.8pt on input line 51.
LaTeX Font Info:    Trying to load font information for TS1+ntxtlf on input lin
e 51.

(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/ts1ntxtlf.fd
File: ts1ntxtlf.fd 2015/01/18 v1.0 fd file for TS1/ntxtlf
)
LaTeX Font Info:    Font shape `TS1/ntxtlf/m/n' will be
(Font)              scaled to size 8.8pt on input line 51.
LaTeX Font Info:    Trying to load font information for T1+ntxtt on input line 
51.

(/usr/local/texlive/2025/texmf-dist/tex/latex/newtx/t1ntxtt.fd
File: t1ntxtt.fd 2012/04/20 v3.1
)
LaTeX Font Info:    Font shape `T1/ntxtt/m/n' will be
(Font)              scaled to size 10.95pt on input line 51.
Package microtype Info: Loading generic protrusion settings for font family
(microtype)             `ntxtt' (encoding: T1).
(microtype)             For optimal results, create family-specific settings.
(microtype)             See the microtype manual for details.
LaTeX Font Info:    Font shape `T1/ntxtlf/m/n' will be
(Font)              scaled to size 9.0pt on input line 51.
LaTeX Font Info:    Font shape `OT1/minntx/m/n' will be
(Font)              scaled to size 9.0pt on input line 51.
LaTeX Font Info:    Font shape `OT1/minntx/m/n' will be
(Font)              scaled to size 5.5pt on input line 51.
LaTeX Font Info:    Font shape `OML/ntxmi/m/it' will be
(Font)              scaled to size 9.0pt on input line 51.
LaTeX Font Info:    Font shape `OML/ntxmi/m/it' will be
(Font)              scaled to size 5.5pt on input line 51.
LaTeX Font Info:    Font shape `LMS/ntxsy/m/n' will be
(Font)              scaled to size 9.0pt on input line 51.
LaTeX Font Info:    Font shape `LMS/ntxsy/m/n' will be
(Font)              scaled to size 5.5pt on input line 51.
LaTeX Font Info:    Font shape `LMX/ntxexx/m/n' will be
(Font)              scaled to size 9.0pt on input line 51.
LaTeX Font Info:    Font shape `LMX/ntxexx/m/n' will be
(Font)              scaled to size 5.5pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxmia/m/it' will be
(Font)              scaled to size 9.0pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxmia/m/it' will be
(Font)              scaled to size 5.5pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxsym/m/n' will be
(Font)              scaled to size 9.0pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxsym/m/n' will be
(Font)              scaled to size 5.5pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxsyc/m/n' will be
(Font)              scaled to size 9.0pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxsyc/m/n' will be
(Font)              scaled to size 5.5pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxexa/m/n' will be
(Font)              scaled to size 9.0pt on input line 51.
LaTeX Font Info:    Font shape `U/ntxexa/m/n' will be
(Font)              scaled to size 5.5pt on input line 51.
LaTeX Font Info:    Font shape `T1/ntxtlf/m/n' will be
(Font)              scaled to size 6.6pt on input line 51.
LaTeX Font Info:    Font shape `TS1/ntxtlf/m/n' will be
(Font)              scaled to size 6.6pt on input line 51.
LaTeX Font Info:    Font shape `T1/ntxtt/m/n' will be
(Font)              scaled to size 9.0pt on input line 51.
LaTeX Font Info:    Font shape `T1/ntxtlf/m/n' will be
(Font)              scaled to size 10.0pt on input line 52.
LaTeX Font Info:    Font shape `T1/ntxtlf/b/n' will be
(Font)              scaled to size 10.0pt on input line 52.
LaTeX Font Info:    Font shape `T1/ntxtlf/b/n' will be
(Font)              scaled to size 10.95pt on input line 84.
LaTeX Font Info:    Font shape `T1/ntxtlf/m/n' will be
(Font)              scaled to size 14.4pt on input line 87.
LaTeX Font Info:    Font shape `T1/ntxtlf/b/n' will be
(Font)              scaled to size 14.4pt on input line 87.


[1

{/usr/local/texlive/2025/texmf-var/fonts/map/pdftex/updmap/pdftex.map}{/usr/loc
al/texlive/2025/texmf-dist/fonts/enc/dvips/newtx/ntx-ec-tlf.enc}{/usr/local/tex
live/2025/texmf-dist/fonts/enc/dvips/tex-gyre/q-ts1.enc}]
LaTeX Font Info:    Font shape `T1/ntxtlf/b/n' will be
(Font)              scaled to size 12.0pt on input line 118.
LaTeX Font Info:    Font shape `OT1/minntx/m/n' will be
(Font)              scaled to size 10.95pt on input line 162.
LaTeX Font Info:    Font shape `OT1/minntx/m/n' will be
(Font)              scaled to size 8.0pt on input line 162.
LaTeX Font Info:    Font shape `OT1/minntx/m/n' will be
(Font)              scaled to size 6.1pt on input line 162.
LaTeX Font Info:    Font shape `OML/ntxmi/m/it' will be
(Font)              scaled to size 10.95pt on input line 162.
LaTeX Font Info:    Font shape `OML/ntxmi/m/it' will be
(Font)              scaled to size 8.0pt on input line 162.
LaTeX Font Info:    Font shape `OML/ntxmi/m/it' will be
(Font)              scaled to size 6.1pt on input line 162.
LaTeX Font Info:    Font shape `LMS/ntxsy/m/n' will be
(Font)              scaled to size 10.95pt on input line 162.
LaTeX Font Info:    Font shape `LMS/ntxsy/m/n' will be
(Font)              scaled to size 8.0pt on input line 162.
LaTeX Font Info:    Font shape `LMS/ntxsy/m/n' will be
(Font)              scaled to size 6.1pt on input line 162.
LaTeX Font Info:    Font shape `LMX/ntxexx/m/n' will be
(Font)              scaled to size 10.95pt on input line 162.
LaTeX Font Info:    Font shape `LMX/ntxexx/m/n' will be
(Font)              scaled to size 8.0pt on input line 162.
LaTeX Font Info:    Font shape `LMX/ntxexx/m/n' will be
(Font)              scaled to size 6.1pt on input line 162.
LaTeX Font Info:    Font shape `U/ntxmia/m/it' will be
(Font)              scaled to size 10.95pt on input line 162.
LaTeX Font Info:    Font shape `U/ntxmia/m/it' will be
(Font)              scaled to size 8.0pt on input line 162.
LaTeX Font Info:    Font shape `U/ntxmia/m/it' will be
(Font)              scaled to size 6.1pt on input line 162.
LaTeX Font Info:    Font shape `U/ntxsym/m/n' will be
(Font)              scaled to size 10.95pt on input line 162.
LaTeX Font Info:    Font shape `U/ntxsym/m/n' will be
(Font)              scaled to size 8.0pt on input line 162.
LaTeX Font Info:    Font shape `U/ntxsym/m/n' will be
(Font)              scaled to size 6.1pt on input line 162.
LaTeX Font Info:    Font shape `U/ntxsyc/m/n' will be
(Font)              scaled to size 10.95pt on input line 162.
LaTeX Font Info:    Font shape `U/ntxsyc/m/n' will be
(Font)              scaled to size 8.0pt on input line 162.
LaTeX Font Info:    Font shape `U/ntxsyc/m/n' will be
(Font)              scaled to size 6.1pt on input line 162.
LaTeX Font Info:    Font shape `U/ntxexa/m/n' will be
(Font)              scaled to size 10.95pt on input line 162.
LaTeX Font Info:    Font shape `U/ntxexa/m/n' will be
(Font)              scaled to size 8.0pt on input line 162.
LaTeX Font Info:    Font shape `U/ntxexa/m/n' will be
(Font)              scaled to size 6.1pt on input line 162.
LaTeX Font Info:    Font shape `OT1/minntx/m/n' will be
(Font)              scaled to size 10.0pt on input line 194.
LaTeX Font Info:    Font shape `OT1/minntx/m/n' will be
(Font)              scaled to size 7.3pt on input line 194.
LaTeX Font Info:    Font shape `OML/ntxmi/m/it' will be
(Font)              scaled to size 10.0pt on input line 194.
LaTeX Font Info:    Font shape `OML/ntxmi/m/it' will be
(Font)              scaled to size 7.3pt on input line 194.
LaTeX Font Info:    Font shape `LMS/ntxsy/m/n' will be
(Font)              scaled to size 10.0pt on input line 194.
LaTeX Font Info:    Font shape `LMS/ntxsy/m/n' will be
(Font)              scaled to size 7.3pt on input line 194.
LaTeX Font Info:    Font shape `LMX/ntxexx/m/n' will be
(Font)              scaled to size 10.0pt on input line 194.
LaTeX Font Info:    Font shape `LMX/ntxexx/m/n' will be
(Font)              scaled to size 7.3pt on input line 194.
LaTeX Font Info:    Font shape `U/ntxmia/m/it' will be
(Font)              scaled to size 10.0pt on input line 194.
LaTeX Font Info:    Font shape `U/ntxmia/m/it' will be
(Font)              scaled to size 7.3pt on input line 194.
LaTeX Font Info:    Font shape `U/ntxsym/m/n' will be
(Font)              scaled to size 10.0pt on input line 194.
LaTeX Font Info:    Font shape `U/ntxsym/m/n' will be
(Font)              scaled to size 7.3pt on input line 194.
LaTeX Font Info:    Font shape `U/ntxsyc/m/n' will be
(Font)              scaled to size 10.0pt on input line 194.
LaTeX Font Info:    Font shape `U/ntxsyc/m/n' will be
(Font)              scaled to size 7.3pt on input line 194.
LaTeX Font Info:    Font shape `U/ntxexa/m/n' will be
(Font)              scaled to size 10.0pt on input line 194.
LaTeX Font Info:    Font shape `U/ntxexa/m/n' will be
(Font)              scaled to size 7.3pt on input line 194.
LaTeX Font Info:    Font shape `T1/ntxtt/m/n' will be
(Font)              scaled to size 10.0pt on input line 198.


[2]

[3]
PGFPlots: reading {paper/plotdata/reference_triad.dat}
PGFPlots: reading {paper/plotdata/reference_triad.dat}
PGFPlots: reading {paper/plotdata/reference_triad.dat}
LaTeX Font Info:    Font shape `T1/ntxtlf/m/n' will be
(Font)              scaled to size 8.0pt on input line 282.
LaTeX Font Info:    Font shape `OT1/minntx/m/n' will be
(Font)              scaled to size 6.0pt on input line 282.
LaTeX Font Info:    Font shape `OML/ntxmi/m/it' will be
(Font)              scaled to size 6.0pt on input line 282.
LaTeX Font Info:    Font shape `LMS/ntxsy/m/n' will be
(Font)              scaled to size 6.0pt on input line 282.
LaTeX Font Info:    Font shape `LMX/ntxexx/m/n' will be
(Font)              scaled to size 6.0pt on input line 282.
LaTeX Font Info:    Font shape `U/ntxmia/m/it' will be
(Font)              scaled to size 6.0pt on input line 282.
LaTeX Font Info:    Font shape `U/ntxsym/m/n' will be
(Font)              scaled to size 6.0pt on input line 282.
LaTeX Font Info:    Font shape `U/ntxsyc/m/n' will be
(Font)              scaled to size 6.0pt on input line 282.
LaTeX Font Info:    Font shape `U/ntxexa/m/n' will be
(Font)              scaled to size 6.0pt on input line 282.


[4]
Package pgfplots info on input line 295: Using 'lua backend=false' for axis: xm
ode=log unsupported (yet).
Package pgfplots info on input line 295: Using 'lua backend=false' for axis: ym
ode=log unsupported (yet).
PGFPlots: reading {paper/plotdata/cpu_latency_warm.dat}
PGFPlots: reading {paper/plotdata/cpu_latency_flushed.dat}
LaTeX Font Info:    Font shape `T1/ntxtt/m/n' will be
(Font)              scaled to size 8.0pt on input line 295.


[5{/usr/local/texlive/2025/texmf-dist/fonts/enc/dvips/newtx/ntx-ot1-tlf.enc}]
Package pgfplots info on input line 309: Using 'lua backend=false' for axis: xm
ode=log unsupported (yet).
PGFPlots: reading {paper/plotdata/slc_probe_patterns.dat}
PGFPlots: reading {paper/plotdata/slc_probe_patterns.dat}


[6]
Package pgfplots info on input line 331: Using 'lua backend=false' for axis: xm
ode=log unsupported (yet).
PGFPlots: reading {paper/plotdata/slc_gpu_recovery.dat}
PGFPlots: reading {paper/plotdata/slc_gpu_recovery.dat}


[7]
PGFPlots: reading {paper/plotdata/slc_resource_heatmap.dat}
PGFPlots: reading {paper/plotdata/slc_resource_512.dat}


[8]
PGFPlots: reading {paper/plotdata/pmu_l1d_granule.dat}
PGFPlots: reading {paper/plotdata/pmu_l1d_granule.dat}


[9]
Package pgfplots info on input line 392: Using 'lua backend=false' for axis: xm
ode=log unsupported (yet).
Package pgfplots info on input line 392: Using 'lua backend=false' for axis: ym
ode=log unsupported (yet).
PGFPlots: reading {paper/plotdata/pmu_cache_sweep.dat}
Package pgfplots info on input line 392: Using 'lua backend=false' for axis: xm
ode=log unsupported (yet).
PGFPlots: reading {paper/plotdata/pmu_cache_sweep.dat}


[10]
PGFPlots: reading {paper/plotdata/pmu_l1d_assoc_heatmap.dat}


[11]
PGFPlots: reading {paper/plotdata/ioreport_agent_heatmap.dat}


[12]
PGFPlots: reading {paper/plotdata/gpu_contention.dat}
PGFPlots: reading {paper/plotdata/cpu_contention_stress.dat}


[13]

[14

] (build/main.bbl
LaTeX Font Info:    Font shape `T1/ntxtlf/m/it' will be
(Font)              scaled to size 10.95pt on input line 20.

Underfull \hbox (badness 6592) in paragraph at lines 69--75
[]\T1/ntxtlf/m/n/10.95 (+20) Larry McVoy and Carl Staelin.  lm-bench: Portable 
tools for per-for-mance anal-y-
 []


Underfull \hbox (badness 3803) in paragraph at lines 69--75
\T1/ntxtlf/m/n/10.95 (+20) sis.  In \T1/ntxtlf/m/it/10.95 (+20) Pro-ceed-ings o
f the 1996 USENIX An-nual Tech-ni-cal Con-fer-ence\T1/ntxtlf/m/n/10.95 (+20) , 
pages 279--
 []



[15]
Underfull \hbox (badness 2781) in paragraph at lines 88--92
[]\T1/ntxtlf/m/n/10.95 (+20) John D. Mc-Calpin.  STREAM ver-sion 5.10 ref-er-en
ce source, 2013.  Ar-ti-fact com-mit
 []

)

[16] (build/main.aux)
 ***********
LaTeX2e <2024-11-01> patch level 2
L3 programming layer <2020/03/25>
 ***********
Package rerunfilecheck Info: File `main.out' has not changed.
(rerunfilecheck)             Checksum: 4F2DA5DD8F0A3A0F35127339DE651543;4412.
 ) 
Here is how much of TeX's memory you used:
 42309 strings out of 473190
 992232 string characters out of 5715800
 1564067 words of memory out of 5000000
 64662 multiletter control sequences out of 15000+600000
 661747 words of font info for 244 fonts, out of 8000000 for 9000
 1141 hyphenation exceptions out of 8191
 102i,19n,107p,1797b,2951s stack positions out of 10000i,1000n,20000p,200000b,200000s
</usr/local/texlive/2025/texmf-dist/fonts/type1/public/newtx/NewTXMI7.pfb></u
sr/local/texlive/2025/texmf-dist/fonts/type1/public/tex-gyre/qtmr.pfb></usr/loc
al/texlive/2025/texmf-dist/fonts/type1/public/txfonts/t1xtt.pfb></usr/local/tex
live/2025/texmf-dist/fonts/type1/public/newtx/txmiaX.pfb></usr/local/texlive/20
25/texmf-dist/fonts/type1/public/newtx/txsys.pfb></usr/local/texlive/2025/texmf
-dist/fonts/type1/public/newtx/ztmb.pfb></usr/local/texlive/2025/texmf-dist/fon
ts/type1/public/newtx/ztmr.pfb></usr/local/texlive/2025/texmf-dist/fonts/type1/
public/newtx/ztmri.pfb>
Output written on build/main.pdf (16 pages, 232236 bytes).
PDF statistics:
 325 PDF objects out of 1000 (max. 8388607)
 284 compressed objects within 3 object streams
 73 named destinations out of 1000 (max. 500000)
 42703 words of extra memory for PDF output out of 42996 (max. 10000000)



==> anc/build_logs/main.out <==
\BOOKMARK [1][-]{section.1}{\376\377\000I\000n\000t\000r\000o\000d\000u\000c\000t\000i\000o\000n}{}% 1
\BOOKMARK [1][-]{section.2}{\376\377\000B\000a\000c\000k\000g\000r\000o\000u\000n\000d\000\040\000a\000n\000d\000\040\000R\000e\000l\000a\000t\000e\000d\000\040\000W\000o\000r\000k}{}% 2
\BOOKMARK [2][-]{subsection.2.1}{\376\377\000C\000a\000c\000h\000e\000\040\000S\000h\000a\000r\000i\000n\000g\000\040\000i\000n\000\040\000A\000p\000p\000l\000e\000\040\000S\000i\000l\000i\000c\000o\000n}{section.2}% 3
\BOOKMARK [2][-]{subsection.2.2}{\376\377\000M\000e\000m\000o\000r\000y\000-\000S\000y\000s\000t\000e\000m\000\040\000B\000e\000n\000c\000h\000m\000a\000r\000k\000i\000n\000g}{section.2}% 4
\BOOKMARK [1][-]{section.3}{\376\377\000E\000x\000p\000e\000r\000i\000m\000e\000n\000t\000a\000l\000\040\000M\000e\000t\000h\000o\000d}{}% 5
\BOOKMARK [2][-]{subsection.3.1}{\376\377\000P\000l\000a\000t\000f\000o\000r\000m}{section.3}% 6
\BOOKMARK [2][-]{subsection.3.2}{\376\377\000P\000u\000b\000l\000i\000c\000\040\000F\000a\000b\000r\000i\000c\000-\000C\000o\000u\000n\000t\000e\000r\000\040\000S\000u\000r\000f\000a\000c\000e}{section.3}% 7
\BOOKMARK [2][-]{subsection.3.3}{\376\377\000R\000e\000f\000e\000r\000e\000n\000c\000e\000\040\000B\000a\000n\000d\000w\000i\000d\000t\000h}{section.3}% 8
\BOOKMARK [2][-]{subsection.3.4}{\376\377\000C\000a\000c\000h\000e\000-\000L\000i\000n\000e\000\040\000P\000o\000i\000n\000t\000e\000r\000\040\000C\000h\000a\000s\000i\000n\000g}{section.3}% 9
\BOOKMARK [2][-]{subsection.3.5}{\376\377\000P\000o\000s\000t\000-\000G\000P\000U\000\040\000D\000i\000s\000p\000l\000a\000c\000e\000m\000e\000n\000t\000\040\000a\000n\000d\000\040\000R\000e\000c\000o\000v\000e\000r\000y}{section.3}% 10
\BOOKMARK [2][-]{subsection.3.6}{\376\377\000C\000o\000n\000c\000u\000r\000r\000e\000n\000t\000\040\000Q\000o\000S\000\040\000E\000x\000p\000e\000r\000i\000m\000e\000n\000t}{section.3}% 11
\BOOKMARK [1][-]{section.4}{\376\377\000R\000e\000s\000u\000l\000t\000s}{}% 12
\BOOKMARK [2][-]{subsection.4.1}{\376\377\000V\000a\000l\000i\000d\000a\000t\000i\000o\000n\000\040\000A\000g\000a\000i\000n\000s\000t\000\040\000U\000p\000s\000t\000r\000e\000a\000m\000\040\000B\000e\000n\000c\000h\000m\000a\000r\000k\000s}{section.4}% 13
\BOOKMARK [2][-]{subsection.4.2}{\376\377\000C\000a\000c\000h\000e\000-\000L\000i\000n\000e\000\040\000N\000o\000d\000e\000s\000\040\000E\000x\000p\000o\000s\000e\000\040\000t\000h\000e\000\040\000P\000e\000r\000f\000o\000r\000m\000a\000n\000c\000e\000-\000C\000l\000u\000s\000t\000e\000r\000\040\000B\000o\000u\000n\000d\000a\000r\000y}{section.4}% 14
\BOOKMARK [2][-]{subsection.4.3}{\376\377\000C\000o\000m\000p\000l\000e\000t\000e\000d\000\040\000G\000P\000U\000\040\000W\000o\000r\000k\000\040\000L\000e\000a\000v\000e\000s\000\040\000a\000\040\000M\000e\000a\000s\000u\000r\000a\000b\000l\000e\000\040\000C\000P\000U\000\040\000P\000e\000n\000a\000l\000t\000y}{section.4}% 15
\BOOKMARK [2][-]{subsection.4.4}{\376\377\000M\000e\000t\000a\000l\000\040\000R\000e\000s\000o\000u\000r\000c\000e\000\040\000M\000o\000d\000e\000s\000\040\000D\000o\000\040\000N\000o\000t\000\040\000C\000l\000e\000a\000r\000\040\000t\000h\000e\000\040\000R\000e\000s\000i\000d\000u\000a\000l\000\040\000S\000t\000a\000t\000e}{section.4}% 16
\BOOKMARK [2][-]{subsection.4.5}{\376\377\000P\000r\000i\000v\000i\000l\000e\000g\000e\000d\000\040\000P\000M\000U\000\040\000C\000h\000a\000r\000a\000c\000t\000e\000r\000i\000z\000a\000t\000i\000o\000n\000\040\000o\000f\000\040\000t\000h\000e\000\040\000C\000a\000c\000h\000e\000\040\000H\000i\000e\000r\000a\000r\000c\000h\000y}{section.4}% 17
\BOOKMARK [2][-]{subsection.4.6}{\376\377\000Q\000o\000S\000\040\000C\000o\000n\000t\000r\000o\000l\000s\000\040\000C\000o\000n\000c\000u\000r\000r\000e\000n\000t\000\040\000P\000r\000e\000s\000s\000u\000r\000e}{section.4}% 18
\BOOKMARK [1][-]{section.5}{\376\377\000I\000m\000p\000l\000i\000c\000a\000t\000i\000o\000n\000s\000\040\000f\000o\000r\000\040\000H\000e\000t\000e\000r\000o\000g\000e\000n\000e\000o\000u\000s\000\040\000S\000o\000f\000t\000w\000a\000r\000e}{}% 19
\BOOKMARK [1][-]{section.6}{\376\377\000L\000i\000m\000i\000t\000a\000t\000i\000o\000n\000s}{}% 20
\BOOKMARK [1][-]{section.7}{\376\377\000R\000e\000p\000r\000o\000d\000u\000c\000i\000b\000i\000l\000i\000t\000y}{}% 21
\BOOKMARK [1][-]{section.8}{\376\377\000C\000o\000n\000c\000l\000u\000s\000i\000o\000n}{}% 22


==> anc/results/processed/cache_eviction_median.csv <==
qos,probe_bytes,probe_kib,evict_bytes,evict_mib,ns_per_access
background,32768.0,32.0,0.0,0.0,3.926636
background,32768.0,32.0,32768.0,0.03125,3.957153
background,32768.0,32.0,65536.0,0.0625,4.165649
background,32768.0,32.0,131072.0,0.125,4.170776
background,32768.0,32.0,262144.0,0.25,4.211426
background,32768.0,32.0,524288.0,0.5,4.262207
background,32768.0,32.0,1048576.0,1.0,5.442261
background,32768.0,32.0,2097152.0,2.0,4.180908
background,32768.0,32.0,4194304.0,4.0,4.404663
background,32768.0,32.0,8388608.0,8.0,4.297852
background,32768.0,32.0,16777216.0,16.0,5.406616
background,32768.0,32.0,33554432.0,32.0,5.386353
background,32768.0,32.0,67108864.0,64.0,7.314087
background,65536.0,64.0,0.0,0.0,1.665771
background,65536.0,64.0,32768.0,0.03125,1.680969
background,65536.0,64.0,65536.0,0.0625,1.716614
background,65536.0,64.0,131072.0,0.125,1.686096
background,65536.0,64.0,262144.0,0.25,1.683533
background,65536.0,64.0,524288.0,0.5,2.413452
background,65536.0,64.0,1048576.0,1.0,4.61322
background,65536.0,64.0,2097152.0,2.0,4.297852
background,65536.0,64.0,4194304.0,4.0,6.108582
background,65536.0,64.0,8388608.0,8.0,5.953491
background,65536.0,64.0,16777216.0,16.0,6.075562
background,65536.0,64.0,33554432.0,32.0,8.506775
background,65536.0,64.0,67108864.0,64.0,8.049011
background,131072.0,128.0,0.0,0.0,11.128754
background,131072.0,128.0,32768.0,0.03125,9.788513
background,131072.0,128.0,65536.0,0.0625,10.079681
background,131072.0,128.0,131072.0,0.125,9.896606
background,131072.0,128.0,262144.0,0.25,10.988892
background,131072.0,128.0,524288.0,0.5,10.017395
background,131072.0,128.0,1048576.0,1.0,10.120392
background,131072.0,128.0,2097152.0,2.0,9.946198
background,131072.0,128.0,4194304.0,4.0,12.121826
background,131072.0,128.0,8388608.0,8.0,12.518555
background,131072.0,128.0,16777216.0,16.0,15.177399
background,131072.0,128.0,33554432.0,32.0,11.375427
background,131072.0,128.0,67108864.0,64.0,20.079315
background,1048576.0,1024.0,0.0,0.0,15.493233
background,1048576.0,1024.0,32768.0,0.03125,15.387535
background,1048576.0,1024.0,65536.0,0.0625,13.234459
background,1048576.0,1024.0,131072.0,0.125,13.388157
background,1048576.0,1024.0,262144.0,0.25,15.277065
background,1048576.0,1024.0,524288.0,0.5,22.50703
background,1048576.0,1024.0,1048576.0,1.0,10.631241
background,1048576.0,1024.0,2097152.0,2.0,21.793842
background,1048576.0,1024.0,4194304.0,4.0,23.372013
background,1048576.0,1024.0,8388608.0,8.0,23.721062
background,1048576.0,1024.0,16777216.0,16.0,21.128017
background,1048576.0,1024.0,33554432.0,32.0,21.000862
background,1048576.0,1024.0,67108864.0,64.0,16.369026
user_interactive,32768.0,32.0,0.0,0.0,1.531006
user_interactive,32768.0,32.0,32768.0,0.03125,1.531006
user_interactive,32768.0,32.0,65536.0,0.0625,1.520874
user_interactive,32768.0,32.0,131072.0,0.125,1.541138
user_interactive,32768.0,32.0,262144.0,0.25,1.546265
user_interactive,32768.0,32.0,524288.0,0.5,1.551392
user_interactive,32768.0,32.0,1048576.0,1.0,1.55127
user_interactive,32768.0,32.0,2097152.0,2.0,1.642822
user_interactive,32768.0,32.0,4194304.0,4.0,1.653076
user_interactive,32768.0,32.0,8388608.0,8.0,1.642822
user_interactive,32768.0,32.0,16777216.0,16.0,1.658203
user_interactive,32768.0,32.0,33554432.0,32.0,1.505615
user_interactive,32768.0,32.0,67108864.0,64.0,1.688721
user_interactive,65536.0,64.0,0.0,0.0,1.210571
user_interactive,65536.0,64.0,32768.0,0.03125,1.21051
user_interactive,65536.0,64.0,65536.0,0.0625,1.220703
user_interactive,65536.0,64.0,131072.0,0.125,1.291931
user_interactive,65536.0,64.0,262144.0,0.25,1.378357
user_interactive,65536.0,64.0,524288.0,0.5,1.373291
user_interactive,65536.0,64.0,1048576.0,1.0,1.375793
user_interactive,65536.0,64.0,2097152.0,2.0,1.38855
user_interactive,65536.0,64.0,4194304.0,4.0,1.391113
user_interactive,65536.0,64.0,8388608.0,8.0,1.386047
user_interactive,65536.0,64.0,16777216.0,16.0,1.391052
user_interactive,65536.0,64.0,33554432.0,32.0,1.38092
user_interactive,65536.0,64.0,67108864.0,64.0,1.345337
user_interactive,131072.0,128.0,0.0,0.0,1.118958
user_interactive,131072.0,128.0,32768.0,0.03125,1.150757
user_interactive,131072.0,128.0,65536.0,0.0625,1.183838
user_interactive,131072.0,128.0,131072.0,0.125,1.358032
user_interactive,131072.0,128.0,262144.0,0.25,1.263916
user_interactive,131072.0,128.0,524288.0,0.5,1.260132
user_interactive,131072.0,128.0,1048576.0,1.0,1.260101
user_interactive,131072.0,128.0,2097152.0,2.0,1.338959
user_interactive,131072.0,128.0,4194304.0,4.0,1.281738
user_interactive,131072.0,128.0,8388608.0,8.0,1.232147
user_interactive,131072.0,128.0,16777216.0,16.0,1.24231
user_interactive,131072.0,128.0,33554432.0,32.0,1.219452
user_interactive,131072.0,128.0,67108864.0,64.0,1.229584
user_interactive,1048576.0,1024.0,0.0,0.0,5.826313
user_interactive,1048576.0,1024.0,32768.0,0.03125,5.527657
user_interactive,1048576.0,1024.0,65536.0,0.0625,5.716801
user_interactive,1048576.0,1024.0,131072.0,0.125,5.681831
user_interactive,1048576.0,1024.0,262144.0,0.25,5.799454
user_interactive,1048576.0,1024.0,524288.0,0.5,5.860012
user_interactive,1048576.0,1024.0,1048576.0,1.0,5.493641
user_interactive,1048576.0,1024.0,2097152.0,2.0,5.776089
user_interactive,1048576.0,1024.0,4194304.0,4.0,5.682468
user_interactive,1048576.0,1024.0,8388608.0,8.0,6.352741
user_interactive,1048576.0,1024.0,16777216.0,16.0,6.123066
user_interactive,1048576.0,1024.0,33554432.0,32.0,6.231785
user_interactive,1048576.0,1024.0,67108864.0,64.0,6.892048


==> anc/results/processed/cache_eviction_summary.csv <==
qos,probe_bytes,probe_kib,evict_bytes,evict_mib,n,median,ci_low,ci_high,minimum,maximum,err_minus,err_plus
background,32768.0,32.0,0.0,0.0,15,4.882812,4.882812,4.882812,4.882812,5.046875,0.0,0.0
background,32768.0,32.0,32768.0,0.03125,15,6.835938,6.671875,7.0,6.183594,17.578125,0.16406299999999963,0.16406200000000037
background,32768.0,32.0,65536.0,0.0625,15,13.34375,12.855469,13.832031,12.207031,14.160156,0.48828100000000063,0.48828100000000063
background,32768.0,32.0,131072.0,0.125,15,13.019531,12.859375,13.019531,12.855469,14.160156,0.16015600000000063,0.0
background,32768.0,32.0,262144.0,0.25,15,13.019531,12.859375,13.183594,12.695312,42.804688,0.16015600000000063,0.16406299999999874
background,32768.0,32.0,524288.0,0.5,15,13.023438,12.859375,13.183594,12.695312,13.347656,0.16406300000000051,0.16015599999999885
background,32768.0,32.0,1048576.0,1.0,15,13.019531,13.019531,13.183594,12.367188,13.996094,0.0,0.16406299999999874
background,32768.0,32.0,2097152.0,2.0,15,14.160156,14.0,16.113281,13.996094,69.335938,0.16015600000000063,1.953125
background,32768.0,32.0,4194304.0,4.0,15,31.578125,25.390625,33.855469,19.367188,55.5,6.1875,2.2773439999999994
background,32768.0,32.0,8388608.0,8.0,15,16.761719,15.625,21.644531,14.160156,169.761719,1.1367189999999994,4.882812000000001
background,32768.0,32.0,16777216.0,16.0,15,50.128906,31.085938,86.75,15.625,238.609375,19.042968000000002,36.621094
background,32768.0,32.0,33554432.0,32.0,15,90.496094,68.359375,104.980469,46.222656,141.277344,22.136719,14.484375
background,32768.0,32.0,67108864.0,64.0,15,110.1875,96.191406,131.835938,89.679688,263.183594,13.996094,21.648438
background,65536.0,64.0,0.0,0.0,15,5.779297,5.697266,5.859375,5.451172,5.941406,0.08203099999999974,0.08007800000000032
background,65536.0,64.0,32768.0,0.03125,15,13.427734,13.345703,13.591797,13.103516,14.240234,0.08203099999999885,0.16406300000000051
background,65536.0,64.0,65536.0,0.0625,15,13.753906,13.671875,14.160156,13.589844,14.568359,0.08203100000000063,0.40625
background,65536.0,64.0,131072.0,0.125,15,13.833984,13.589844,13.998047,13.183594,14.322266,0.2441399999999998,0.16406300000000051
background,65536.0,64.0,262144.0,0.25,15,13.835938,13.671875,13.996094,13.507812,14.160156,0.16406300000000051,0.16015599999999885
background,65536.0,64.0,524288.0,0.5,15,13.833984,13.589844,15.21875,13.263672,30.923828,0.2441399999999998,1.3847660000000008
background,65536.0,64.0,1048576.0,1.0,15,14.730469,14.566406,15.705078,13.591797,41.339844,0.16406299999999874,0.974609000000001
background,65536.0,64.0,2097152.0,2.0,15,14.078125,13.916016,14.48832994999997,13.427734,38.982422,0.16210899999999917,0.4102049499999705
background,65536.0,64.0,4194304.0,4.0,15,56.884766,44.759766,80.484375,22.623047,10711.75,12.125,23.599609
background,65536.0,64.0,8388608.0,8.0,15,82.681641,42.074219,116.78125,35.318359,160.482422,40.607422,34.099609
background,65536.0,64.0,16777216.0,16.0,15,56.802734,19.287109,89.599609,17.009766,397.216797,37.515625,32.796875
background,65536.0,64.0,33554432.0,32.0,15,145.019531,125.0,222.738281,74.542969,283.609375,20.019531,77.71875
background,65536.0,64.0,67108864.0,64.0,15,199.869141,120.28125,253.5,102.701172,3305.990234,79.58789100000001,53.63085899999999
background,131072.0,128.0,0.0,0.0,15,10.783203,10.742188,15.09668,10.701172,22.054688,0.0410149999999998,4.313476999999999
background,131072.0,128.0,32768.0,0.03125,15,15.014648,14.933594,16.276367,14.770508,25.30957,0.08105399999999996,1.2617190000000011
background,131072.0,128.0,65536.0,0.0625,15,9.033203,8.707031,9.359375,8.544922,18.920898,0.3261719999999997,0.3261719999999997
background,131072.0,128.0,131072.0,0.125,15,9.033203,8.748047,9.399414,8.708008,21.077148,0.28515600000000063,0.36621099999999984
background,131072.0,128.0,262144.0,0.25,15,8.585938,8.585938,8.625977,8.544922,22.175781,0.0,0.04003900000000016
background,131072.0,128.0,524288.0,0.5,15,11.068359,10.946289,15.054688,10.945312,20.060547,0.12206999999999901,3.9863290000000013
background,131072.0,128.0,1048576.0,1.0,15,11.352539,11.027344,13.671875,10.498047,20.955078,0.3251950000000008,2.319336
background,131072.0,128.0,2097152.0,2.0,15,15.09668,15.055664,15.176758,14.932617,282.063477,0.04101599999999905,0.08007800000000032
background,131072.0,128.0,4194304.0,4.0,15,79.99707,66.244141,278.604492,45.288086,945.963867,13.752928999999995,198.60742199999999
background,131072.0,128.0,8388608.0,8.0,15,109.293945,74.951172,113.932617,50.537109,557.250977,34.342772999999994,4.638672
background,131072.0,128.0,16777216.0,16.0,15,130.77832,105.34668,213.623047,32.552734,594.035156,25.43164,82.844727
background,131072.0,128.0,33554432.0,32.0,15,215.616211,168.782227,243.204102,120.930664,774.047852,46.83398399999999,27.587891000000013
background,131072.0,128.0,67108864.0,64.0,15,220.621094,176.757812,266.113281,152.873047,359.660156,43.863282,45.49218699999997
background,1048576.0,1024.0,0.0,0.0,15,16.067505,15.436768,17.538244274999098,8.921265,110.244751,0.6307369999999999,1.4707392749990973
background,1048576.0,1024.0,32768.0,0.03125,15,17.349243,15.696289,20.238281,15.665649,90.393066,1.6529540000000011,2.8890379999999993
background,1048576.0,1024.0,65536.0,0.0625,15,18.264771,15.691162,19.454956,9.028076,116.444946,2.5736089999999994,1.1901849999999996
background,1048576.0,1024.0,131072.0,0.125,15,16.937256,15.914917,17.293335,11.891602,63.273193,1.0223390000000006,0.3560789999999976
background,1048576.0,1024.0,262144.0,0.25,15,17.196655,15.691162,19.836426,12.735962,63.028931,1.5054929999999995,2.6397709999999996
background,1048576.0,1024.0,524288.0,0.5,15,17.140747,15.74707,22.237061,15.675903,88.373779,1.3936770000000003,5.096314
background,1048576.0,1024.0,1048576.0,1.0,15,17.486572,15.711426,19.378662,9.03833,104.136108,1.7751459999999994,1.8920899999999996
background,1048576.0,1024.0,2097152.0,2.0,15,30.670166,16.581299,46.834229,15.675903,137.273193,14.088866999999997,16.164063000000002
background,1048576.0,1024.0,4194304.0,4.0,15,141.337036,120.808838,175.013306,96.130371,1210.739136,20.528198000000017,33.67626999999999
background,1048576.0,1024.0,8388608.0,8.0,15,170.20166,125.712158,243.209839,121.729614,338.724731,44.489502,73.00817899999998
background,1048576.0,1024.0,16777216.0,16.0,15,225.702881,175.176025,300.501465,123.418091,1214.818359,50.52685599999998,74.798584
background,1048576.0,1024.0,33554432.0,32.0,15,265.940308,236.409546,276.875732,134.043457,1855.433105,29.53076200000001,10.935424000000012
background,1048576.0,1024.0,67108864.0,64.0,15,296.946167,236.628296,326.13623,164.357544,1458.165527,60.317871,29.19006300000001
user_interactive,32768.0,32.0,0.0,0.0,15,2.277344,2.277344,2.28125,2.113281,2.441406,0.0,0.003906000000000187
user_interactive,32768.0,32.0,32768.0,0.03125,15,2.277344,2.277344,2.28125,2.117188,2.441406,0.0,0.003906000000000187
user_interactive,32768.0,32.0,65536.0,0.0625,15,2.277344,2.277344,2.441406,2.113281,2.441406,0.0,0.16406200000000037
user_interactive,32768.0,32.0,131072.0,0.125,15,2.605469,2.441406,3.09375,2.117188,3.90625,0.16406299999999963,0.4882810000000002
user_interactive,32768.0,32.0,262144.0,0.25,15,3.089844,2.605469,3.253906,2.601562,3.742188,0.484375,0.16406200000000037
user_interactive,32768.0,32.0,524288.0,0.5,15,3.257812,3.09375,4.234375,2.601562,16.925781,0.16406199999999993,0.9765630000000001
user_interactive,32768.0,32.0,1048576.0,1.0,15,6.019531,5.859375,6.1875,5.53125,7.324219,0.16015599999999974,0.16796900000000026
user_interactive,32768.0,32.0,2097152.0,2.0,15,6.023438,5.699219,6.507812,5.53125,7.0,0.32421899999999937,0.48437400000000075
user_interactive,32768.0,32.0,4194304.0,4.0,15,5.859375,5.695312,6.023438,5.695312,7.324219,0.16406299999999963,0.16406299999999963
user_interactive,32768.0,32.0,8388608.0,8.0,15,5.859375,5.207031,6.347656,4.882812,13.019531,0.6523440000000003,0.48828099999999974
user_interactive,32768.0,32.0,16777216.0,16.0,15,8.789062,6.347656,11.71875,5.371094,16.277344,2.4414059999999997,2.9296880000000005
user_interactive,32768.0,32.0,33554432.0,32.0,15,13.019531,10.90625,26.367188,10.417969,49.96875,2.1132810000000006,13.347656999999998
user_interactive,32768.0,32.0,67108864.0,64.0,15,36.457031,34.179688,39.710938,22.132812,71.449219,2.277343000000002,3.253906999999998
user_interactive,65536.0,64.0,0.0,0.0,15,1.546875,1.546875,1.626953,1.544922,1.628906,0.0,0.0800780000000001
user_interactive,65536.0,64.0,32768.0,0.03125,15,1.626953,1.546875,1.628906,1.544922,1.628906,0.0800780000000001,0.0019529999999998715
user_interactive,65536.0,64.0,65536.0,0.0625,15,1.626953,1.546875,1.626953,1.544922,1.708984,0.0800780000000001,0.0
user_interactive,65536.0,64.0,131072.0,0.125,15,3.417969,3.255859,3.5,3.173828,4.474609,0.16210999999999975,0.08203100000000019
user_interactive,65536.0,64.0,262144.0,0.25,15,6.591797,6.509766,6.671875,6.347656,6.917969,0.08203099999999974,0.08007800000000032
user_interactive,65536.0,64.0,524288.0,0.5,15,6.511719,6.347656,6.673828,6.265625,6.755859,0.16406300000000051,0.16210900000000006
user_interactive,65536.0,64.0,1048576.0,1.0,15,6.835938,6.673828,6.835938,6.511719,6.917969,0.1621099999999993,0.0
user_interactive,65536.0,64.0,2097152.0,2.0,15,6.753906,6.753906,6.835938,6.347656,14.404297,0.0,0.08203199999999988
user_interactive,65536.0,64.0,4194304.0,4.0,15,6.673828,6.509766,6.7578609749999705,6.185547,8.380859,0.16406200000000037,0.0840329749999702
user_interactive,65536.0,64.0,8388608.0,8.0,15,6.835938,6.835938,6.916016,6.673828,8.626953,0.0,0.08007800000000032
user_interactive,65536.0,64.0,16777216.0,16.0,15,8.626953,8.220703,12.613281,7.242188,13.265625,0.40625,3.9863280000000003
user_interactive,65536.0,64.0,33554432.0,32.0,15,22.460938,15.951172,24.902344,10.416016,68.847656,6.509765999999999,2.4414060000000006
user_interactive,65536.0,64.0,67108864.0,64.0,15,45.574219,38.248047,53.792969,31.25,68.847656,7.326172,8.21875
user_interactive,131072.0,128.0,0.0,0.0,15,1.586914,1.545898,1.586914,1.464844,1.668945,0.04101599999999994,0.0
user_interactive,131072.0,128.0,32768.0,0.03125,15,4.110352,4.02832,4.150391,3.90625,4.272461,0.08203199999999988,0.04003900000000016
user_interactive,131072.0,128.0,65536.0,0.0625,15,5.249023,5.085938,5.331055,4.760742,5.615234,0.1630850000000006,0.08203199999999988
user_interactive,131072.0,128.0,131072.0,0.125,15,6.022461,5.980444025,6.103516,5.819336,12.248047,0.04201697500000012,0.0810550000000001
user_interactive,131072.0,128.0,262144.0,0.25,15,5.94043,5.94043,5.941406,5.859375,6.18457,0.0,0.0009759999999996438
user_interactive,131072.0,128.0,524288.0,0.5,15,5.94043,5.900391,5.981445,5.859375,6.022461,0.04003900000000016,0.0410149999999998
user_interactive,131072.0,128.0,1048576.0,1.0,15,5.941406,5.900391,6.145239624999393,5.737305,13.305664,0.0410149999999998,0.20383362499939306
user_interactive,131072.0,128.0,2097152.0,2.0,15,6.021484,5.941406,6.265625,5.899414,8.911133,0.08007800000000032,0.24414099999999994
user_interactive,131072.0,128.0,4194304.0,4.0,15,6.18457,6.144531,6.185547,6.103516,8.625977,0.04003900000000016,0.0009769999999997836
user_interactive,131072.0,128.0,8388608.0,8.0,15,6.144531,6.143555,6.18457,6.0625,8.830078,0.0009759999999996438,0.04003900000000016
user_interactive,131072.0,128.0,16777216.0,16.0,15,8.463867,7.893555,9.480469,6.063477,21.484375,0.5703120000000004,1.016601999999999
user_interactive,131072.0,128.0,33554432.0,32.0,15,20.426758,18.228516,29.296875,14.730469,43.701172,2.1982420000000005,8.870117
user_interactive,131072.0,128.0,67108864.0,64.0,15,50.78125,43.375977,56.111328,29.21582,71.939453,7.405273000000001,5.330078
user_interactive,1048576.0,1024.0,0.0,0.0,15,6.662964,6.47998,6.754517,6.479858,8.443237,0.18298399999999937,0.09155300000000022
user_interactive,1048576.0,1024.0,32768.0,0.03125,15,6.474854,6.469727,6.484985,6.4646,9.343384,0.005126999999999882,0.010131000000000334
user_interactive,1048576.0,1024.0,65536.0,0.0625,15,6.474854,6.469727,6.673218,6.459595,8.229614,0.005126999999999882,0.19836400000000065
user_interactive,1048576.0,1024.0,131072.0,0.125,15,6.693604,6.647827,7.395508,6.454468,8.305908,0.04577699999999929,0.7019040000000007
user_interactive,1048576.0,1024.0,262144.0,0.25,15,6.48999,6.388306,6.500244,6.378174,9.170532,0.10168399999999966,0.010254000000000651
user_interactive,1048576.0,1024.0,524288.0,0.5,15,6.393433,6.383301,6.815674,6.357788,8.255005,0.010131999999999586,0.42224099999999964
user_interactive,1048576.0,1024.0,1048576.0,1.0,15,6.571411,6.551025,7.970215,6.484985,8.560181,0.020386000000000237,1.3988039999999993
user_interactive,1048576.0,1024.0,2097152.0,2.0,15,6.490112,6.48999,6.637573,6.469727,8.326172,0.00012200000000017752,0.14746099999999984
user_interactive,1048576.0,1024.0,4194304.0,4.0,15,6.510376,6.495239,7.013916,6.495117,7.542969,0.015137000000000178,0.5035400000000001
user_interactive,1048576.0,1024.0,8388608.0,8.0,15,7.425903,7.049561,8.417847,6.408691,9.338379,0.3763420000000002,0.9919440000000002
user_interactive,1048576.0,1024.0,16777216.0,16.0,15,10.325073,9.358765,12.379883,8.082153,17.481567,0.9663079999999997,2.05481
user_interactive,1048576.0,1024.0,33554432.0,32.0,15,19.358276,17.084717,29.953003,10.569214,45.578003,2.2735589999999988,10.594726999999999
user_interactive,1048576.0,1024.0,67108864.0,64.0,15,42.24646,35.436035,45.3273288499998,22.755981,74.411987,6.810425000000002,3.0808688499998027


==> anc/results/processed/cache_topology.csv <==
event,tag,cpu_brand,cache_line_bytes,page_bytes,p_name,p_cores,p_cpus_per_l2,p_l1d_bytes,p_l1i_bytes,p_l2_bytes,e_name,e_cores,e_cpus_per_l2,e_l1d_bytes,e_l1i_bytes,e_l2_bytes,source_file,qos,trial,probe_bytes,evict_bytes,node_bytes,probe_entries,ns_per_access,median_ns_per_access,tool,timestamp_utc,hw_ncpu,hw_physicalcpu,hw_logicalcpu,hw_memsize,cache_state,working_set_bytes,entries,steps,flush_repetitions,latency_ns,median_latency_ns,threads,array_bytes,iterations,seconds,gbps,checksum,median_gbps,device_name,has_unified_memory,recommended_max_working_set_size,max_buffer_length,supports_apple7,supports_apple8,supports_apple9,buffer_bytes,elements_uint4,kernel,stride_uint4,gpu_ms,wall_ms,sample_ms,index,format,state_index,state,driver,group,subgroup,channel,unit,value,mode,uid,reg_count,classes,events,set_stride_bytes,page_offset,ways,line_bytes,ghz,FIXED_CYCLES,FIXED_INSTRUCTIONS,L1D_CACHE_MISS_LD_NONSPEC,ARM_L1D_CACHE_REFILL,L2_TLB_MISS_DATA,MMU_TABLE_WALK_DATA,INST_LDST,pmccntr_el0,cntvct_el0,pmu_read_cycles,mach_tick_ns,method,congruent_lines,LDST_UNIT_OLD_L1D_CACHE_MISS,resident_cyc,dram_cyc,threshold_cyc,status,offset_bytes,record_span_bytes,pairs,loads_per_pair,nproc,master_cpu,call,kr,supported,busy_delta,top_cpu,config_counter_count,config_register_count,disable_result,fixed_counter_count,loaded,pmu_version,set_fixed_result,thread_counting_after,thread_counting_before,counters_mask,description,name,number,block,order,gpu_name,pattern,stride_bytes,touched_bytes,address_span_bytes,ns_per_line,min_ns_per_line,victim_kind,storage_mode,optimization,allow_gpu_optimized,spy_entries,spy_touched_bytes,spy_address_span_bytes,gpu_victim_bytes,probe_ns_per_line,recovery_ns_per_line,gpu_phase_dram_traffic,cpu_probe_dram_traffic,design
cache_topology,cache_probe,Apple M4 Pro,128.0,16384.0,Performance,10.0,5.0,131072.0,196608.0,16777216.0,Efficiency,4.0,4.0,65536.0,131072.0,4194304.0,cache_probe.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,


==> anc/results/processed/cpu_bandwidth_median.csv <==
qos,threads,gbps
background,1.0,15.103447
background,2.0,20.597064
background,4.0,17.272378
background,6.0,17.548238
background,8.0,15.732569
background,10.0,16.141801
background,14.0,20.273255
user_initiated,1.0,106.275704
user_initiated,2.0,170.739348
user_initiated,4.0,184.470592
user_initiated,6.0,193.19287
user_initiated,8.0,194.383212
user_initiated,10.0,191.08324
user_initiated,14.0,181.790714
user_interactive,1.0,100.540696
user_interactive,2.0,158.734977
user_interactive,4.0,179.932857
user_interactive,6.0,181.940887
user_interactive,8.0,184.852126
user_interactive,10.0,182.57832
user_interactive,14.0,179.829895
utility,1.0,102.602047
utility,2.0,133.591058
utility,4.0,174.094219
utility,6.0,177.957197
utility,8.0,181.488355
utility,10.0,181.875615
utility,14.0,189.005318


==> anc/results/processed/cpu_bandwidth_summary.csv <==
qos,threads,n,median,ci_low,ci_high,minimum,maximum,err_minus,err_plus
background,1.0,9,10.220295,10.012068,12.098661,9.162894,13.198096,0.20822700000000083,1.8783659999999998
background,2.0,9,13.592662,11.132989,16.155244,11.096566,17.404954,2.4596730000000004,2.562581999999999
background,4.0,9,13.179573,11.66585,16.183517,10.759242,17.128275,1.5137229999999988,3.003943999999999
background,6.0,9,12.593374,11.653335,16.262585,11.483841,16.508561,0.9400390000000005,3.6692110000000007
background,8.0,9,12.256347,11.863547,17.655275,11.823378,17.666569,0.39279999999999937,5.398928
background,10.0,9,13.272313,11.889499,16.013312,11.716176,16.22607,1.3828139999999998,2.7409989999999986
background,14.0,9,13.834882,11.90557,16.330509,11.469056,17.264311,1.9293119999999995,2.495626999999999
user_initiated,1.0,9,108.939277,108.241922,109.59213,107.686023,109.755105,0.6973550000000017,0.6528529999999932
user_initiated,2.0,9,173.481462,170.303617,177.94368,165.779068,178.040596,3.1778449999999907,4.462218000000007
user_initiated,4.0,9,188.095727,180.868652,188.909943,178.311212,193.667403,7.2270750000000135,0.8142159999999876
user_initiated,6.0,9,192.461341,191.161201,193.164394,191.09032,195.25882,1.300139999999999,0.7030529999999828
user_initiated,8.0,9,193.799452,192.020115,194.139879,189.020795,194.444813,1.7793369999999982,0.34042700000000536
user_initiated,10.0,9,192.804772,190.905112,194.656563,188.858723,197.816888,1.8996600000000115,1.8517909999999915
user_initiated,14.0,9,173.719843,172.134354,185.191536,168.520227,190.932931,1.5854889999999955,11.471693000000016
user_interactive,1.0,9,104.161313,99.170318,105.837047,96.73392,109.120413,4.990995000000012,1.6757339999999914
user_interactive,2.0,9,155.752858,153.303784,170.564189,151.788571,172.687651,2.449073999999996,14.811330999999996
user_interactive,4.0,9,169.14703,165.082409,172.410173,162.218773,172.605334,4.064620999999988,3.2631429999999852
user_interactive,6.0,9,174.824318,172.832423,178.764759,172.18803,181.545251,1.9918949999999995,3.9404409999999928
user_interactive,8.0,9,193.701368,189.345323,194.228646,184.822079,194.341679,4.356044999999995,0.5272779999999955
user_interactive,10.0,9,193.802611,191.566193,196.018527,190.459728,196.231969,2.2364180000000147,2.215915999999993
user_interactive,14.0,9,191.660939,187.121671,193.771035,186.842638,193.838811,4.539268000000021,2.1100959999999986
utility,1.0,9,99.44471,97.849611,100.562603,93.899933,100.67267,1.5950990000000047,1.1178929999999951
utility,2.0,9,130.932815,129.782916,136.043689,118.926213,142.508848,1.149899000000005,5.1108739999999955
utility,4.0,9,166.671145,165.230239,171.685379,163.37939,172.459594,1.440905999999984,5.014234000000016
utility,6.0,9,189.654211,187.31027,190.694391,181.700779,193.461674,2.343941000000001,1.0401799999999923
utility,8.0,9,193.32089,192.172858,193.8743,190.484596,195.484709,1.1480320000000006,0.5534100000000137
utility,10.0,9,194.478564,192.764868,194.8042,188.148363,194.821137,1.7136959999999988,0.3256360000000029
utility,14.0,9,191.570465,183.328855,193.065737,183.029374,193.196491,8.241610000000009,1.495272


==> anc/results/processed/cpu_contention_stress_summary.csv <==
qos,threads,n,median,ci_low,ci_high,minimum,maximum,err_minus,err_plus
background,10.0,7,15.635515,14.385228,17.234468,13.946594,23.328919,1.2502870000000001,1.5989529999999998
user_interactive,10.0,7,189.792434,187.572345,190.095729,187.408634,190.20512,2.220088999999973,0.30329500000001985


==> anc/results/processed/cpu_latency_median.csv <==
qos,working_set_bytes,working_set_mib,latency_ns
background,4096.0,0.00390625,4.255541
background,16384.0,0.015625,4.342875
background,65536.0,0.0625,4.749542
background,262144.0,0.25,16.917854
background,1048576.0,1.0,32.485247
background,4194304.0,4.0,179.113825
background,16777216.0,16.0,260.640877
background,67108864.0,64.0,198.400487
background,134217728.0,128.0,203.517902
user_interactive,4096.0,0.00390625,0.94052
user_interactive,16384.0,0.015625,0.989313
user_interactive,65536.0,0.0625,0.907083
user_interactive,262144.0,0.25,4.078375
user_interactive,1048576.0,1.0,5.856534
user_interactive,4194304.0,4.0,7.765576
user_interactive,16777216.0,16.0,51.006378
user_interactive,67108864.0,64.0,110.399936
user_interactive,134217728.0,128.0,120.570037


==> anc/results/processed/cpu_latency_summary.csv <==
qos,cache_state,working_set_bytes,working_set_mib,n,median,ci_low,ci_high,minimum,maximum,err_minus,err_plus
background,flushed,4096.0,0.00390625,9,1.155078,1.072281,3.276813,1.070375,3.638063,0.08279700000000001,2.121735
background,flushed,16384.0,0.015625,9,4.445007,4.392055,4.977623,4.356549,5.070232,0.05295200000000033,0.532616
background,flushed,65536.0,0.0625,9,6.485402,5.750886,7.86879,5.666607,8.560752,0.7345159999999993,1.383388
background,flushed,262144.0,0.25,9,10.947749,8.615602,17.349509,7.255577,18.865692,2.332146999999999,6.401760000000001
background,flushed,1048576.0,1.0,9,18.660441,9.315709,29.634059,8.575231,52.836121,9.344731999999999,10.973618000000002
background,flushed,4194304.0,4.0,9,220.258077,181.485911,306.167816,177.309886,348.85851,38.772166,85.90973900000003
background,flushed,16777216.0,16.0,9,214.203728,201.568181,228.38296,194.657008,228.815503,12.635547000000003,14.179231999999985
background,flushed,67108864.0,64.0,9,373.044147,264.683193,393.637869,241.991547,398.329522,108.36095399999999,20.593722000000014
background,flushed,134217728.0,128.0,9,207.898551,201.308674,210.201767,200.772444,219.314602,6.589877000000001,2.303215999999992
user_interactive,flushed,4096.0,0.00390625,9,1.100281,1.095031,1.156234,1.093109,1.652344,0.005249999999999977,0.05595299999999992
user_interactive,flushed,16384.0,0.015625,9,1.605084,1.601557,1.743868,1.601557,1.767641,0.003527000000000058,0.13878400000000002
user_interactive,flushed,65536.0,0.0625,9,1.642418,1.609455,1.724644,1.606961,1.809345,0.032962999999999854,0.08222600000000013
user_interactive,flushed,262144.0,0.25,9,6.881836,6.492837,7.199838,6.476849,7.257314,0.3889990000000001,0.3180019999999999
user_interactive,flushed,1048576.0,1.0,9,7.157654,6.844411,7.330805,6.813492,7.572367,0.31324299999999994,0.17315099999999983
user_interactive,flushed,4194304.0,4.0,9,7.822886,7.62473,9.917369,7.602056,14.282654,0.198156,2.094483000000001
user_interactive,flushed,16777216.0,16.0,9,94.272189,52.156662,96.417531,51.134427,98.737081,42.115527,2.1453419999999994
user_interactive,flushed,67108864.0,64.0,9,120.28469,119.765441,120.674425,117.073006,121.708393,0.5192490000000021,0.3897350000000017
user_interactive,flushed,134217728.0,128.0,9,124.942912,124.527627,127.701111,124.34064,127.895236,0.41528500000001145,2.7581989999999905
background,warm,4096.0,0.00390625,9,5.251416,4.6675,5.829168,3.805668,6.221666,0.5839159999999994,0.5777520000000003
background,warm,16384.0,0.015625,9,4.968666,2.32075,5.253918,1.99925,15.969584,2.647916,0.28525199999999984
background,warm,65536.0,0.0625,9,5.441584,4.95,6.76375,2.4955,15.103,0.4915839999999996,1.3221660000000002
background,warm,262144.0,0.25,9,17.384418,16.956668,28.131832,16.756166,29.437,0.42774999999999963,10.747414
background,warm,1048576.0,1.0,9,23.094834,13.767334,29.174,12.401334,32.76525,9.327499999999999,6.079166000000001
background,warm,4194304.0,4.0,9,305.403273,227.183819,367.937485,226.817925,388.524015,78.21945400000001,62.53421199999997
background,warm,16777216.0,16.0,9,269.518485,214.094023,370.78323,211.511383,375.759383,55.424462000000005,101.264745
background,warm,67108864.0,64.0,9,238.421267,224.274992,326.146733,217.119217,350.89985,14.146275000000003,87.72546599999998
background,warm,134217728.0,128.0,9,223.8658,204.639817,374.430375,202.346483,382.590475,19.225983000000014,150.56457500000002
user_interactive,warm,4096.0,0.00390625,9,2.313334,2.124166,2.5375,2.092168,2.561418,0.18916799999999956,0.2241660000000003
user_interactive,warm,16384.0,0.015625,9,1.953,1.938,2.077082,1.937916,2.092,0.015000000000000124,0.1240819999999998
user_interactive,warm,65536.0,0.0625,9,1.84075,1.776918,1.98675,1.7285,1.987,0.06383200000000011,0.1459999999999999
user_interactive,warm,262144.0,0.25,9,7.500666,6.854166,7.936416,6.487,7.997916,0.6464999999999996,0.4357500000000005
user_interactive,warm,1048576.0,1.0,9,7.105334,6.816834,7.23525,6.67725,7.671166,0.2885,0.1299159999999997
user_interactive,warm,4194304.0,4.0,9,8.878589,8.61605,9.202321,8.396228,9.802977,0.2625390000000003,0.3237319999999997
user_interactive,warm,16777216.0,16.0,9,80.293417,64.465096,92.22425,60.590823,98.246942,15.828321000000003,11.930832999999993
user_interactive,warm,67108864.0,64.0,9,120.5896,119.647008,123.3103,119.640983,124.17245,0.9425920000000048,2.7206999999999937
user_interactive,warm,134217728.0,128.0,9,125.303067,124.865,129.6601,123.864833,142.124975,0.43806700000000376,4.357033000000001


==> anc/results/processed/cpu_stress.csv <==
event,tag,cpu_brand,cache_line_bytes,page_bytes,p_name,p_cores,p_cpus_per_l2,p_l1d_bytes,p_l1i_bytes,p_l2_bytes,e_name,e_cores,e_cpus_per_l2,e_l1d_bytes,e_l1i_bytes,e_l2_bytes,source_file,qos,trial,probe_bytes,evict_bytes,node_bytes,probe_entries,ns_per_access,median_ns_per_access,tool,timestamp_utc,hw_ncpu,hw_physicalcpu,hw_logicalcpu,hw_memsize,cache_state,working_set_bytes,entries,steps,flush_repetitions,latency_ns,median_latency_ns,threads,array_bytes,iterations,seconds,gbps,checksum,median_gbps,device_name,has_unified_memory,recommended_max_working_set_size,max_buffer_length,supports_apple7,supports_apple8,supports_apple9,buffer_bytes,elements_uint4,kernel,stride_uint4,gpu_ms,wall_ms,sample_ms,index,format,state_index,state,driver,group,subgroup,channel,unit,value,mode,uid,reg_count,classes,events,set_stride_bytes,page_offset,ways,line_bytes,ghz,FIXED_CYCLES,FIXED_INSTRUCTIONS,L1D_CACHE_MISS_LD_NONSPEC,ARM_L1D_CACHE_REFILL,L2_TLB_MISS_DATA,MMU_TABLE_WALK_DATA,INST_LDST,pmccntr_el0,cntvct_el0,pmu_read_cycles,mach_tick_ns,method,congruent_lines,LDST_UNIT_OLD_L1D_CACHE_MISS,resident_cyc,dram_cyc,threshold_cyc,status,offset_bytes,record_span_bytes,pairs,loads_per_pair,nproc,master_cpu,call,kr,supported,busy_delta,top_cpu,config_counter_count,config_register_count,disable_result,fixed_counter_count,loaded,pmu_version,set_fixed_result,thread_counting_after,thread_counting_before,counters_mask,description,name,number,block,order,gpu_name,pattern,stride_bytes,touched_bytes,address_span_bytes,ns_per_line,min_ns_per_line,victim_kind,storage_mode,optimization,allow_gpu_optimized,spy_entries,spy_touched_bytes,spy_address_span_bytes,gpu_victim_bytes,probe_ns_per_line,recovery_ns_per_line,gpu_phase_dram_traffic,cpu_probe_dram_traffic,design
cpu_stress,contention_stress_bg_b1,,,,,,,,,,,,,,,,cpu_contention_b1_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,1098.0,6.014516,14.701539,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_ui_b1,,,,,,,,,,,,,,,,cpu_contention_b1_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,14085.0,6.006834,188.830601,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_bg_b2,,,,,,,,,,,,,,,,cpu_contention_b2_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,1075.0,6.018009,14.385228,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_ui_b2,,,,,,,,,,,,,,,,cpu_contention_b2_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,14168.0,6.00755,189.920691,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_bg_b3,,,,,,,,,,,,,,,,cpu_contention_b3_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,1167.0,6.010627,15.635515,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_ui_b3,,,,,,,,,,,,,,,,cpu_contention_b3_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,14186.0,6.006188,190.20512,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_bg_b4,,,,,,,,,,,,,,,,cpu_contention_b4_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,1287.0,6.0137,17.234468,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_ui_b4,,,,,,,,,,,,,,,,cpu_contention_b4_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,14158.0,6.007367,189.792434,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_bg_b5,,,,,,,,,,,,,,,,cpu_contention_b5_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,1741.0,6.009873,23.328919,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_ui_b5,,,,,,,,,,,,,,,,cpu_contention_b5_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,13995.0,6.008488,187.572345,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_bg_b6,,,,,,,,,,,,,,,,cpu_contention_b6_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,1042.0,6.016732,13.946594,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_ui_b6,,,,,,,,,,,,,,,,cpu_contention_b6_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,13979.0,6.006862,187.408634,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_bg_b7,,,,,,,,,,,,,,,,cpu_contention_b7_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,1204.0,6.011763,16.128195,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,contention_stress_ui_b7,,,,,,,,,,,,,,,,cpu_contention_b7_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,14182.0,6.007949,190.095729,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,cpu_stress_bg,,,,,,,,,,,,,,,,cpu_stress_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,4.0,268435456.0,1450.0,14.013012,20.83232,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,cpu_stress_ui,,,,,,,,,,,,,,,,cpu_stress_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,28849.0,14.004419,165.892522,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b1_cpu_bg,,,,,,,,,,,,,,,,ioreport_workload_b1_cpu_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,967.0,5.016434,15.523602,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b1_cpu_ui,,,,,,,,,,,,,,,,ioreport_workload_b1_cpu_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,14038.0,5.006484,225.804992,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b2_cpu_bg,,,,,,,,,,,,,,,,ioreport_workload_b2_cpu_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,974.0,5.018807,15.628583,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b2_cpu_ui,,,,,,,,,,,,,,,,ioreport_workload_b2_cpu_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,13964.0,5.006822,224.599519,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b3_cpu_bg,,,,,,,,,,,,,,,,ioreport_workload_b3_cpu_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,990.0,5.016324,15.893178,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b3_cpu_ui,,,,,,,,,,,,,,,,ioreport_workload_b3_cpu_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,13983.0,5.00651,224.919129,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b4_cpu_bg,,,,,,,,,,,,,,,,ioreport_workload_b4_cpu_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,900.0,5.016112,14.448954,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b4_cpu_ui,,,,,,,,,,,,,,,,ioreport_workload_b4_cpu_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,13983.0,5.006587,224.915656,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b5_cpu_bg,,,,,,,,,,,,,,,,ioreport_workload_b5_cpu_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,972.0,5.010461,15.62247,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b5_cpu_ui,,,,,,,,,,,,,,,,ioreport_workload_b5_cpu_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,14008.0,5.006957,225.301148,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b6_cpu_bg,,,,,,,,,,,,,,,,ioreport_workload_b6_cpu_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,1085.0,5.006903,17.451055,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b6_cpu_ui,,,,,,,,,,,,,,,,ioreport_workload_b6_cpu_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,13936.0,5.007347,224.125681,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b7_cpu_bg,,,,,,,,,,,,,,,,ioreport_workload_b7_cpu_bg.jsonl,background,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,1203.0,5.014178,19.320885,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
cpu_stress,ioreport_b7_cpu_ui,,,,,,,,,,,,,,,,ioreport_workload_b7_cpu_ui.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,10.0,268435456.0,14012.0,5.007085,225.359701,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,


==> anc/results/processed/gpu_bandwidth_median.csv <==
tag,kernel,stride_uint4,gbps,gpu_ms,stride_bytes
baseline,linear_copy,1.0,142.077108,7.557458,16.0
baseline,linear_write,1.0,142.198626,3.7755,16.0
baseline,strided_copy,1.0,147.104714,7.299167,16.0
baseline,strided_copy,3.0,77.80456,13.8005,48.0
baseline,strided_copy,5.0,65.24034,16.45825,80.0
baseline,strided_copy,9.0,64.177746,16.73075,144.0
baseline,strided_copy,17.0,56.946319,18.855333,272.0
baseline,strided_copy,33.0,58.651848,18.307042,528.0
baseline,strided_copy,65.0,58.266867,18.428,1040.0
baseline,strided_copy,129.0,53.948968,19.902917,2064.0
baseline,strided_copy,257.0,61.805057,17.373042,4112.0
baseline,strided_copy,513.0,53.778964,19.965833,8208.0
under_cpu_bg,linear_copy,1.0,132.950543,8.07625,16.0
under_cpu_bg,linear_write,1.0,89.626618,5.990083,16.0
under_cpu_bg,strided_copy,1.0,141.512242,7.587625,16.0
under_cpu_bg,strided_copy,3.0,72.95908,14.717042,48.0
under_cpu_bg,strided_copy,5.0,62.264101,17.244958,80.0
under_cpu_bg,strided_copy,9.0,60.959568,17.614,144.0
under_cpu_bg,strided_copy,17.0,59.393987,18.078292,272.0
under_cpu_bg,strided_copy,33.0,57.86533,18.555875,528.0
under_cpu_bg,strided_copy,65.0,58.000909,18.5125,1040.0
under_cpu_bg,strided_copy,129.0,58.642105,18.310083,2064.0
under_cpu_bg,strided_copy,257.0,62.823301,17.091458,4112.0
under_cpu_bg,strided_copy,513.0,58.176499,18.456625,8208.0
under_cpu_ui,linear_copy,1.0,100.138352,10.722583,16.0
under_cpu_ui,linear_write,1.0,60.903668,8.815083,16.0
under_cpu_ui,strided_copy,1.0,97.174504,11.049625,16.0
under_cpu_ui,strided_copy,3.0,59.896346,17.926667,48.0
under_cpu_ui,strided_copy,5.0,41.271174,26.01675,80.0
under_cpu_ui,strided_copy,9.0,41.096823,26.127125,144.0
under_cpu_ui,strided_copy,17.0,40.735109,26.359125,272.0
under_cpu_ui,strided_copy,33.0,41.571441,25.828833,528.0
under_cpu_ui,strided_copy,65.0,35.495157,30.250375,1040.0
under_cpu_ui,strided_copy,129.0,38.991868,27.537583,2064.0
under_cpu_ui,strided_copy,257.0,40.770877,26.336,4112.0
under_cpu_ui,strided_copy,513.0,37.571665,28.5785,8208.0


==> anc/results/processed/gpu_bandwidth_summary.csv <==
tag,kernel,stride_uint4,n,median,ci_low,ci_high,minimum,maximum,err_minus,err_plus,stride_bytes
baseline,linear_copy,1.0,15,146.587582,145.485258,147.264437,138.917031,218.846261,1.10232400000001,0.6768549999999891,16.0
baseline,linear_write,1.0,15,196.24268,105.289451,203.565816,102.744678,210.139309,90.95322900000001,7.323136000000005,16.0
baseline,strided_copy,1.0,15,146.859082,146.460948,147.465844,139.539866,219.052751,0.3981339999999989,0.6067620000000034,16.0
baseline,strided_copy,3.0,15,75.938941,74.682745,89.268333,67.272315,91.414375,1.2561960000000028,13.329391999999999,48.0
baseline,strided_copy,5.0,15,66.03629,65.822413,66.207307,64.217568,66.362117,0.21387699999999654,0.1710170000000062,80.0
baseline,strided_copy,9.0,15,64.817954,64.764686,64.966984,64.682918,65.153413,0.05326800000000276,0.14902999999999622,144.0
baseline,strided_copy,17.0,15,62.501192,60.492213,62.715512,55.882214,62.851647,2.0089790000000036,0.21431999999999363,272.0
baseline,strided_copy,33.0,15,61.675479,61.555559,61.817066,56.960542,83.728272,0.11992000000000047,0.14158699999999413,528.0
baseline,strided_copy,65.0,15,61.109763,59.209894,61.260555,53.388228,61.442695,1.8998690000000025,0.1507919999999956,1040.0
baseline,strided_copy,129.0,15,68.73414,61.219078,76.329192,56.517313,79.564672,7.515061999999993,7.59505200000001,2064.0
baseline,strided_copy,257.0,15,70.538235,67.11568,77.502004,61.81929,83.235263,3.4225550000000027,6.963768999999999,4112.0
baseline,strided_copy,513.0,15,59.955153,57.4205,63.585342,52.643328,69.94662,2.534653000000006,3.6301889999999943,8208.0
contention_baseline,linear_copy,1.0,7,139.184889,131.296383,145.636543,129.113702,146.142002,7.888506000000007,6.451653999999991,16.0
contention_baseline,linear_write,1.0,7,106.135056,105.055091,107.377762,95.339198,183.208945,1.0799650000000014,1.2427059999999983,16.0
contention_bg,linear_copy,1.0,7,139.988613,138.871365,141.488933,138.053013,142.448585,1.1172479999999894,1.5003200000000163,16.0
contention_bg,linear_write,1.0,7,101.84405,97.270237,108.909811,96.704457,113.734801,4.573813000000001,7.065761000000009,16.0
contention_ui,linear_copy,1.0,7,122.266206,106.745275,124.966315,105.984461,126.482531,15.52093099999999,2.7001089999999976,16.0
contention_ui,linear_write,1.0,7,91.783265,60.51551,92.478249,60.509826,92.996867,31.267755,0.6949840000000052,16.0
under_cpu_bg,linear_copy,1.0,15,118.821111,101.981486,134.714488,84.158389,188.9739,16.839624999999998,15.893376999999987,16.0
under_cpu_bg,linear_write,1.0,15,83.578646,83.283145,103.88034,76.412028,175.130848,0.29550100000000157,20.301693999999998,16.0
under_cpu_bg,strided_copy,1.0,15,130.386273,112.661283,161.000898,97.872403,165.05562,17.72498999999999,30.614625000000018,16.0
under_cpu_bg,strided_copy,3.0,15,67.378201,66.039336,76.117038,65.102388,101.411204,1.3388649999999984,8.73883699999999,48.0
under_cpu_bg,strided_copy,5.0,15,62.647208,61.881341,63.410886,55.550223,72.252934,0.7658670000000001,0.7636779999999987,80.0
under_cpu_bg,strided_copy,9.0,15,61.44797,60.398072,61.660722,55.438128,62.106688,1.0498979999999989,0.21275200000000183,144.0
under_cpu_bg,strided_copy,17.0,15,59.969244,57.037573,60.142653,53.128577,60.470353,2.9316710000000015,0.17340899999999948,272.0
under_cpu_bg,strided_copy,33.0,15,59.233847,57.162322,59.624995,52.121176,69.420719,2.071524999999994,0.39114800000000116,528.0
under_cpu_bg,strided_copy,65.0,15,58.375759,53.969532,58.801606,52.470967,66.43106,4.406227000000001,0.4258469999999974,1040.0
under_cpu_bg,strided_copy,129.0,15,58.035393,52.227655,58.566005,50.660247,59.04425,5.8077380000000005,0.5306119999999979,2064.0
under_cpu_bg,strided_copy,257.0,15,62.720854,62.494068,62.963289,58.499132,63.275272,0.22678600000000415,0.2424350000000004,4112.0
under_cpu_bg,strided_copy,513.0,15,58.017623,55.005387,58.605163,48.630438,66.380921,3.0122360000000015,0.5875399999999971,8208.0
under_cpu_ui,linear_copy,1.0,15,125.68858,106.411161,156.355937,103.263023,158.21246,19.277418999999995,30.66735700000001,16.0
under_cpu_ui,linear_write,1.0,15,59.577025,59.378249,60.214887,44.297803,95.234202,0.19877600000000228,0.6378619999999984,16.0
under_cpu_ui,strided_copy,1.0,15,114.969345,106.977918,156.321792,102.620706,158.72895,7.991427000000002,41.352446999999984,16.0
under_cpu_ui,strided_copy,3.0,15,53.060753,49.99991,54.276557,45.376563,64.631978,3.0608429999999984,1.2158039999999986,48.0
under_cpu_ui,strided_copy,5.0,15,35.734517,34.038775,36.881868,33.079305,42.421246,1.6957419999999956,1.1473510000000005,80.0
under_cpu_ui,strided_copy,9.0,15,44.721075,43.102255,46.510015,40.200495,52.779071,1.6188199999999995,1.7889400000000037,144.0
under_cpu_ui,strided_copy,17.0,15,41.930142,40.820865,42.589367,36.905003,44.525197,1.1092769999999987,0.6592250000000064,272.0
under_cpu_ui,strided_copy,33.0,15,44.819311,40.764105,46.503468,38.563868,51.641651,4.055205999999998,1.684156999999999,528.0
under_cpu_ui,strided_copy,65.0,15,42.223499,40.381605,44.824222,37.081896,49.903472,1.8418939999999964,2.600723000000002,1040.0
under_cpu_ui,strided_copy,129.0,15,43.606606,41.727273,44.89028,39.190101,50.566208,1.8793330000000026,1.2836739999999978,2064.0
under_cpu_ui,strided_copy,257.0,15,45.087181,43.967971,47.403727,36.944684,53.595086,1.1192100000000025,2.3165460000000024,4112.0
under_cpu_ui,strided_copy,513.0,15,40.9493,38.675803,42.248004,31.337812,50.323883,2.273496999999999,1.2987040000000007,8208.0


==> anc/results/processed/gpu_contention_block_medians.csv <==
tag,kernel,stride_uint4,source_file,block_median_gbps
contention_baseline,linear_copy,1.0,gpu_contention_b1_baseline.jsonl,136.797646
contention_baseline,linear_copy,1.0,gpu_contention_b2_baseline.jsonl,145.636543
contention_baseline,linear_copy,1.0,gpu_contention_b3_baseline.jsonl,142.034822
contention_baseline,linear_copy,1.0,gpu_contention_b4_baseline.jsonl,139.184889
contention_baseline,linear_copy,1.0,gpu_contention_b5_baseline.jsonl,129.113702
contention_baseline,linear_copy,1.0,gpu_contention_b6_baseline.jsonl,131.296383
contention_baseline,linear_copy,1.0,gpu_contention_b7_baseline.jsonl,146.142002
contention_baseline,linear_write,1.0,gpu_contention_b1_baseline.jsonl,105.055091
contention_baseline,linear_write,1.0,gpu_contention_b2_baseline.jsonl,105.403144
contention_baseline,linear_write,1.0,gpu_contention_b3_baseline.jsonl,106.135056
contention_baseline,linear_write,1.0,gpu_contention_b4_baseline.jsonl,107.377762
contention_baseline,linear_write,1.0,gpu_contention_b5_baseline.jsonl,106.473593
contention_baseline,linear_write,1.0,gpu_contention_b6_baseline.jsonl,95.339198
contention_baseline,linear_write,1.0,gpu_contention_b7_baseline.jsonl,183.208945
contention_bg,linear_copy,1.0,gpu_contention_b1_bg.jsonl,141.416723
contention_bg,linear_copy,1.0,gpu_contention_b2_bg.jsonl,139.821512
contention_bg,linear_copy,1.0,gpu_contention_b3_bg.jsonl,142.448585
contention_bg,linear_copy,1.0,gpu_contention_b4_bg.jsonl,139.988613
contention_bg,linear_copy,1.0,gpu_contention_b5_bg.jsonl,138.053013
contention_bg,linear_copy,1.0,gpu_contention_b6_bg.jsonl,141.488933
contention_bg,linear_copy,1.0,gpu_contention_b7_bg.jsonl,138.871365
contention_bg,linear_write,1.0,gpu_contention_b1_bg.jsonl,108.909811
contention_bg,linear_write,1.0,gpu_contention_b2_bg.jsonl,97.270237
contention_bg,linear_write,1.0,gpu_contention_b3_bg.jsonl,113.734801
contention_bg,linear_write,1.0,gpu_contention_b4_bg.jsonl,96.704457
contention_bg,linear_write,1.0,gpu_contention_b5_bg.jsonl,99.017136
contention_bg,linear_write,1.0,gpu_contention_b6_bg.jsonl,101.84405
contention_bg,linear_write,1.0,gpu_contention_b7_bg.jsonl,102.154108
contention_ui,linear_copy,1.0,gpu_contention_b1_ui.jsonl,105.984461
contention_ui,linear_copy,1.0,gpu_contention_b2_ui.jsonl,124.966315
contention_ui,linear_copy,1.0,gpu_contention_b3_ui.jsonl,126.482531
contention_ui,linear_copy,1.0,gpu_contention_b4_ui.jsonl,107.821642
contention_ui,linear_copy,1.0,gpu_contention_b5_ui.jsonl,122.266206
contention_ui,linear_copy,1.0,gpu_contention_b6_ui.jsonl,106.745275
contention_ui,linear_copy,1.0,gpu_contention_b7_ui.jsonl,123.265699
contention_ui,linear_write,1.0,gpu_contention_b1_ui.jsonl,91.783265
contention_ui,linear_write,1.0,gpu_contention_b2_ui.jsonl,92.077764
contention_ui,linear_write,1.0,gpu_contention_b3_ui.jsonl,92.996867
contention_ui,linear_write,1.0,gpu_contention_b4_ui.jsonl,61.640221
contention_ui,linear_write,1.0,gpu_contention_b5_ui.jsonl,60.509826
contention_ui,linear_write,1.0,gpu_contention_b6_ui.jsonl,92.478249
contention_ui,linear_write,1.0,gpu_contention_b7_ui.jsonl,60.51551


==> anc/results/processed/gpu_contention_paired_blocks.csv <==
block,contention_baseline,contention_bg,contention_ui,ui_slowdown_pct,bg_slowdown_pct
1,136.797646,141.416723,105.984461,22.524645636080603,-3.3765763776373787
2,145.636543,139.821512,124.966315,14.193022969516651,3.992837841529908
3,142.034822,142.448585,126.482531,10.949632478153841,-0.29131095753407377
4,139.184889,139.988613,107.821642,22.533514396092237,-0.577450616783542
5,129.113702,138.053013,122.266206,5.3034619052283025,-6.923595917031334
6,131.296383,141.488933,106.745275,18.698997976204712,-7.763008977939638
7,146.142002,138.871365,123.265699,15.653475856995579,4.975049541198973


==> anc/results/processed/gpu_contention_paired_summary.csv <==
metric,n,median,ci_low,ci_high,minimum,maximum,err_minus,err_plus
bg_slowdown_pct,7,-0.577450616783542,-6.923595917031334,3.992837841529908,-7.763008977939638,4.975049541198973,6.346145300247792,4.57028845831345
ui_slowdown_pct,7,15.653475856995579,10.949632478153841,22.524645636080603,5.3034619052283025,22.533514396092237,4.7038433788417375,6.871169779085024


==> anc/results/processed/ioreport_agent_bandwidth_blocks.csv <==
tag,channel,weighted,samples,max_bin_gbps,weighted_state_gbps,normalized_state_pct,block,condition
b1_cpu_bg,AGX RD+WR,3765.0,514.0,32.0,7.324902723735408,22.89032101167315,1,cpu_bg
b1_cpu_bg,AMCC RD+WR,421584.0,13289.0,512.0,31.724283241778913,6.196149070659944,1,cpu_bg
b1_cpu_bg,EACC0 RD+WR,270964.0,13290.0,32.0,20.388562829194882,63.714258841234006,1,cpu_bg
b1_cpu_bg,PACC0 RD+WR,11.0,11.0,32.0,1.0,3.125,1,cpu_bg
b1_cpu_bg,PACC1 RD+WR,4896.0,2574.0,32.0,1.902097902097902,5.944055944055944,1,cpu_bg
b1_cpu_ui,AGX RD+WR,3688.0,428.0,32.0,8.616822429906541,26.92757009345794,1,cpu_ui
b1_cpu_ui,AMCC RD+WR,2975152.0,13281.0,512.0,224.01566147127474,43.753058881108345,1,cpu_ui
b1_cpu_ui,EACC0 RD+WR,22775.0,8518.0,32.0,2.673749706503874,8.355467832824607,1,cpu_ui
b1_cpu_ui,PACC0 RD+WR,424992.0,13281.0,32.0,32.0,100.0,1,cpu_ui
b1_cpu_ui,PACC1 RD+WR,424992.0,13281.0,32.0,32.0,100.0,1,cpu_ui
b1_gpu,AGX RD+WR,423702.0,13280.0,32.0,31.90527108433735,99.70397213855422,1,gpu
b1_gpu,AMCC RD+WR,2661312.0,13280.0,512.0,200.4,39.140625,1,gpu
b1_gpu,EACC0 RD+WR,19665.0,6300.0,32.0,3.1214285714285714,9.754464285714286,1,gpu
b1_gpu,PACC0 RD+WR,0.0,0.0,32.0,,,1,gpu
b1_gpu,PACC1 RD+WR,3728.0,2353.0,32.0,1.5843603909902253,4.951126221844454,1,gpu
b1_idle,AGX RD+WR,3380.0,445.0,32.0,7.595505617977528,23.735955056179776,1,idle
b1_idle,AMCC RD+WR,150240.0,9118.0,512.0,16.47729765299408,3.2182221978504058,1,idle
b1_idle,EACC0 RD+WR,12078.0,6509.0,32.0,1.8555845752035642,5.798701797511138,1,idle
b1_idle,PACC0 RD+WR,1661.0,746.0,32.0,2.2265415549597853,6.957942359249329,1,idle
b1_idle,PACC1 RD+WR,8136.0,4196.0,32.0,1.9389895138226882,6.059342230695901,1,idle
b2_cpu_bg,AGX RD+WR,3684.0,457.0,32.0,8.061269146608316,25.19146608315099,2,cpu_bg
b2_cpu_bg,AMCC RD+WR,424112.0,13267.0,512.0,31.96743800407025,6.243640235169971,2,cpu_bg
b2_cpu_bg,EACC0 RD+WR,270688.0,13268.0,32.0,20.401567681640035,63.75489900512511,2,cpu_bg
b2_cpu_bg,PACC0 RD+WR,0.0,0.0,32.0,,,2,cpu_bg
b2_cpu_bg,PACC1 RD+WR,7298.0,3094.0,32.0,2.358758888170653,7.37112152553329,2,cpu_bg
b2_cpu_ui,AGX RD+WR,3528.0,432.0,32.0,8.166666666666666,25.520833333333332,2,cpu_ui
b2_cpu_ui,AMCC RD+WR,2974208.0,13279.0,512.0,223.9783116198509,43.74576398825213,2,cpu_ui
b2_cpu_ui,EACC0 RD+WR,33175.0,9470.0,32.0,3.503167898627244,10.947399683210138,2,cpu_ui
b2_cpu_ui,PACC0 RD+WR,424960.0,13280.0,32.0,32.0,100.0,2,cpu_ui
b2_cpu_ui,PACC1 RD+WR,424960.0,13280.0,32.0,32.0,100.0,2,cpu_ui
b2_gpu,AGX RD+WR,423895.0,13284.0,32.0,31.910192713038242,99.7193522282445,2,gpu
b2_gpu,AMCC RD+WR,2660768.0,13284.0,512.0,200.29870520927432,39.12084086118639,2,gpu
b2_gpu,EACC0 RD+WR,27329.0,8401.0,32.0,3.2530651112962743,10.165828472800857,2,gpu
b2_gpu,PACC0 RD+WR,27.0,26.0,32.0,1.0384615384615385,3.245192307692308,2,gpu
b2_gpu,PACC1 RD+WR,10227.0,3895.0,32.0,2.6256739409499357,8.20523106546855,2,gpu
b2_idle,AGX RD+WR,3372.0,469.0,32.0,7.189765458422174,22.468017057569295,2,idle
b2_idle,AMCC RD+WR,146064.0,8914.0,512.0,16.385909804801436,3.2003730087502804,2,idle
b2_idle,EACC0 RD+WR,14608.0,7409.0,32.0,1.971656093939803,6.161425293561884,2,idle
b2_idle,PACC0 RD+WR,8.0,8.0,32.0,1.0,3.125,2,idle
b2_idle,PACC1 RD+WR,6736.0,3075.0,32.0,2.190569105691057,6.845528455284552,2,idle
b3_cpu_bg,AGX RD+WR,3877.0,468.0,32.0,8.284188034188034,25.88808760683761,3,cpu_bg
b3_cpu_bg,AMCC RD+WR,429856.0,13288.0,512.0,32.34918723660446,6.318200632149308,3,cpu_bg
b3_cpu_bg,EACC0 RD+WR,275197.0,13287.0,32.0,20.71174832543087,64.72421351697147,3,cpu_bg
b3_cpu_bg,PACC0 RD+WR,6.0,6.0,32.0,1.0,3.125,3,cpu_bg
b3_cpu_bg,PACC1 RD+WR,7592.0,3046.0,32.0,2.4924491135915954,7.788903479973736,3,cpu_bg
b3_cpu_ui,AGX RD+WR,1501.0,214.0,32.0,7.014018691588785,21.918808411214954,3,cpu_ui
b3_cpu_ui,AMCC RD+WR,2971264.0,13266.0,512.0,223.97587818483342,43.74528870797528,3,cpu_ui
b3_cpu_ui,EACC0 RD+WR,33968.0,9379.0,32.0,3.621708071222945,11.317837722571703,3,cpu_ui
b3_cpu_ui,PACC0 RD+WR,424512.0,13266.0,32.0,32.0,100.0,3,cpu_ui
b3_cpu_ui,PACC1 RD+WR,424512.0,13266.0,32.0,32.0,100.0,3,cpu_ui
b3_gpu,AGX RD+WR,423763.0,13278.0,32.0,31.914670884169304,99.73334651302908,3,gpu
b3_gpu,AMCC RD+WR,2739840.0,13278.0,512.0,206.3443289652056,40.30162675101672,3,gpu
b3_gpu,EACC0 RD+WR,26675.0,8368.0,32.0,3.187739005736138,9.96168439292543,3,gpu
b3_gpu,PACC0 RD+WR,75.0,67.0,32.0,1.1194029850746268,3.4981343283582085,3,gpu
b3_gpu,PACC1 RD+WR,12593.0,4013.0,32.0,3.1380513331672066,9.806410416147521,3,gpu
b3_idle,AGX RD+WR,7578.0,1021.0,32.0,7.422135161606269,23.19417238001959,3,idle
b3_idle,AMCC RD+WR,192656.0,11409.0,512.0,16.886317819265493,3.2981089490752917,3,idle
b3_idle,EACC0 RD+WR,20040.0,9299.0,32.0,2.1550704376814713,6.734595117754598,3,idle
b3_idle,PACC0 RD+WR,614.0,450.0,32.0,1.3644444444444443,4.263888888888888,3,idle
b3_idle,PACC1 RD+WR,18979.0,4862.0,32.0,3.9035376388317564,12.198555121349239,3,idle
b4_cpu_bg,AGX RD+WR,15652.0,1485.0,32.0,10.54006734006734,32.937710437710436,4,cpu_bg
b4_cpu_bg,AMCC RD+WR,431520.0,13286.0,512.0,32.479301520397414,6.3436135782026195,4,cpu_bg
b4_cpu_bg,EACC0 RD+WR,254186.0,13284.0,32.0,19.13474856970792,59.79608928033725,4,cpu_bg
b4_cpu_bg,PACC0 RD+WR,438.0,389.0,32.0,1.1259640102827764,3.5186375321336762,4,cpu_bg
b4_cpu_bg,PACC1 RD+WR,18845.0,6199.0,32.0,3.0400064526536537,9.500020164542669,4,cpu_bg
b4_cpu_ui,AGX RD+WR,2097.0,664.0,32.0,3.158132530120482,9.869164156626505,4,cpu_ui
b4_cpu_ui,AMCC RD+WR,2992240.0,13362.0,512.0,223.93653644663974,43.73760477473432,4,cpu_ui
b4_cpu_ui,EACC0 RD+WR,43193.0,9793.0,32.0,4.410599407740222,13.783123149188196,4,cpu_ui
b4_cpu_ui,PACC0 RD+WR,427552.0,13361.0,32.0,32.0,100.0,4,cpu_ui
b4_cpu_ui,PACC1 RD+WR,427552.0,13361.0,32.0,32.0,100.0,4,cpu_ui
b4_gpu,AGX RD+WR,423976.0,13281.0,32.0,31.923499736465626,99.76093667645507,4,gpu
b4_gpu,AMCC RD+WR,2661808.0,13280.0,512.0,200.43734939759037,39.14791980421687,4,gpu
b4_gpu,EACC0 RD+WR,23000.0,6832.0,32.0,3.3665105386416863,10.520345433255269,4,gpu
b4_gpu,PACC0 RD+WR,0.0,0.0,32.0,,,4,gpu
b4_gpu,PACC1 RD+WR,6093.0,2703.0,32.0,2.2541620421753605,7.044256381798002,4,gpu
b4_idle,AGX RD+WR,2895.0,329.0,32.0,8.799392097264437,27.498100303951368,4,idle
b4_idle,AMCC RD+WR,132016.0,8034.0,512.0,16.432163305949715,3.2094068956933035,4,idle
b4_idle,EACC0 RD+WR,12609.0,6893.0,32.0,1.829247062237052,5.716397069490788,4,idle
b4_idle,PACC0 RD+WR,0.0,0.0,32.0,,,4,idle
b4_idle,PACC1 RD+WR,5033.0,2234.0,32.0,2.2529095792300806,7.040342435094002,4,idle
b5_cpu_bg,AGX RD+WR,2528.0,296.0,32.0,8.54054054054054,26.68918918918919,5,cpu_bg
b5_cpu_bg,AMCC RD+WR,419168.0,13284.0,512.0,31.554351099066547,6.162959199036435,5,cpu_bg
b5_cpu_bg,EACC0 RD+WR,270906.0,13285.0,32.0,20.391870530673692,63.72459540835529,5,cpu_bg
b5_cpu_bg,PACC0 RD+WR,9.0,9.0,32.0,1.0,3.125,5,cpu_bg
b5_cpu_bg,PACC1 RD+WR,3475.0,2293.0,32.0,1.5154819014391627,4.735880941997383,5,cpu_bg
b5_cpu_ui,AGX RD+WR,1675.0,216.0,32.0,7.75462962962963,24.23321759259259,5,cpu_ui
b5_cpu_ui,AMCC RD+WR,2986064.0,13332.0,512.0,223.97719771977197,43.745546429642964,5,cpu_ui
b5_cpu_ui,EACC0 RD+WR,31063.0,9250.0,32.0,3.358162162162162,10.494256756756757,5,cpu_ui
b5_cpu_ui,PACC0 RD+WR,426624.0,13332.0,32.0,32.0,100.0,5,cpu_ui
b5_cpu_ui,PACC1 RD+WR,426624.0,13332.0,32.0,32.0,100.0,5,cpu_ui
b5_gpu,AGX RD+WR,424003.0,13280.0,32.0,31.927936746987953,99.77480233433735,5,gpu
b5_gpu,AMCC RD+WR,2660864.0,13280.0,512.0,200.36626506024098,39.13403614457832,5,gpu
b5_gpu,EACC0 RD+WR,20758.0,6277.0,32.0,3.3069937868408474,10.334355583877649,5,gpu
b5_gpu,PACC0 RD+WR,59.0,59.0,32.0,1.0,3.125,5,gpu
b5_gpu,PACC1 RD+WR,5563.0,2561.0,32.0,2.172198360015619,6.788119875048809,5,gpu
b5_idle,AGX RD+WR,2961.0,411.0,32.0,7.204379562043796,22.513686131386862,5,idle
b5_idle,AMCC RD+WR,208512.0,12425.0,512.0,16.781649899396378,3.277665995975855,5,idle
b5_idle,EACC0 RD+WR,17272.0,8696.0,32.0,1.986200551977921,6.206876724931003,5,idle
b5_idle,PACC0 RD+WR,2784.0,1581.0,32.0,1.760910815939279,5.502846299810247,5,idle
b5_idle,PACC1 RD+WR,25786.0,8052.0,32.0,3.202434177844014,10.007606805762544,5,idle
b6_cpu_bg,AGX RD+WR,5373.0,1016.0,32.0,5.288385826771654,16.52620570866142,6,cpu_bg
b6_cpu_bg,AMCC RD+WR,481216.0,13269.0,512.0,36.266184339437785,7.083239128796443,6,cpu_bg
b6_cpu_bg,EACC0 RD+WR,294663.0,13269.0,32.0,22.20687316301153,69.39647863441103,6,cpu_bg
b6_cpu_bg,PACC0 RD+WR,1770.0,906.0,32.0,1.9536423841059603,6.1051324503311255,6,cpu_bg
b6_cpu_bg,PACC1 RD+WR,22583.0,5993.0,32.0,3.768229601201402,11.77571750375438,6,cpu_bg
b6_cpu_ui,AGX RD+WR,1587.0,248.0,32.0,6.399193548387097,19.99747983870968,6,cpu_ui
b6_cpu_ui,AMCC RD+WR,2972464.0,13290.0,512.0,223.66170052671183,43.683925884123404,6,cpu_ui
b6_cpu_ui,EACC0 RD+WR,47547.0,10193.0,32.0,4.664671833611302,14.577099480035319,6,cpu_ui
b6_cpu_ui,PACC0 RD+WR,425035.0,13289.0,32.0,31.98397170592219,99.94991158100684,6,cpu_ui
b6_cpu_ui,PACC1 RD+WR,425184.0,13290.0,32.0,31.99277652370203,99.97742663656885,6,cpu_ui
b6_gpu,AGX RD+WR,424955.0,13282.0,32.0,31.9948049992471,99.9837656226472,6,gpu
b6_gpu,AMCC RD+WR,2693120.0,13282.0,512.0,202.7646438789339,39.602469507604276,6,gpu
b6_gpu,EACC0 RD+WR,30328.0,8429.0,32.0,3.598054336220192,11.2439198006881,6,gpu
b6_gpu,PACC0 RD+WR,15653.0,10107.0,32.0,1.548728603937865,4.839776887305828,6,gpu
b6_gpu,PACC1 RD+WR,5818.0,4061.0,32.0,1.432652056143807,4.477037675449397,6,gpu
b6_idle,AGX RD+WR,7375.0,707.0,32.0,10.43140028288543,32.59812588401697,6,idle
b6_idle,AMCC RD+WR,225840.0,13278.0,512.0,17.008585630366017,3.3219893809308627,6,idle
b6_idle,EACC0 RD+WR,13301.0,7252.0,32.0,1.8341147269718698,5.731608521787093,6,idle
b6_idle,PACC0 RD+WR,8415.0,6892.0,32.0,1.2209808473592572,3.8155651479976784,6,idle
b6_idle,PACC1 RD+WR,17734.0,7884.0,32.0,2.2493658041603246,7.029268138001014,6,idle
b7_cpu_bg,AGX RD+WR,2041.0,267.0,32.0,7.644194756554307,23.88810861423221,7,cpu_bg
b7_cpu_bg,AMCC RD+WR,453312.0,13268.0,512.0,34.16581248115767,6.673010250226108,7,cpu_bg
b7_cpu_bg,EACC0 RD+WR,310128.0,13269.0,32.0,23.372371693420757,73.03866154193986,7,cpu_bg
b7_cpu_bg,PACC0 RD+WR,12166.0,10625.0,32.0,1.1450352941176472,3.5782352941176474,7,cpu_bg
b7_cpu_bg,PACC1 RD+WR,2946.0,2707.0,32.0,1.0882896195049871,3.4009050609530846,7,cpu_bg
b7_cpu_ui,AGX RD+WR,1643.0,210.0,32.0,7.8238095238095235,24.449404761904763,7,cpu_ui
b7_cpu_ui,AMCC RD+WR,2971296.0,13267.0,512.0,223.961408004824,43.74246250094219,7,cpu_ui
b7_cpu_ui,EACC0 RD+WR,21393.0,8019.0,32.0,2.6677890011223346,8.336840628507296,7,cpu_ui
b7_cpu_ui,PACC0 RD+WR,424544.0,13267.0,32.0,32.0,100.0,7,cpu_ui
b7_cpu_ui,PACC1 RD+WR,424544.0,13267.0,32.0,32.0,100.0,7,cpu_ui
b7_gpu,AGX RD+WR,424903.0,13282.0,32.0,31.99088992621593,99.97153101942479,7,gpu
b7_gpu,AMCC RD+WR,2667664.0,13282.0,512.0,200.8480650504442,39.22813770516488,7,gpu
b7_gpu,EACC0 RD+WR,23291.0,7502.0,32.0,3.1046387629965344,9.70199613436417,7,gpu
b7_gpu,PACC0 RD+WR,17298.0,6816.0,32.0,2.5378521126760565,7.930787852112677,7,gpu
b7_gpu,PACC1 RD+WR,11061.0,7063.0,32.0,1.5660484213507009,4.893901316720941,7,gpu
b7_idle,AGX RD+WR,7527.0,784.0,32.0,9.60076530612245,30.002391581632654,7,idle
b7_idle,AMCC RD+WR,223456.0,13280.0,512.0,16.826506024096386,3.2864269578313254,7,idle
b7_idle,EACC0 RD+WR,18855.0,7273.0,32.0,2.5924652825519043,8.1014540079747,7,idle
b7_idle,PACC0 RD+WR,8388.0,7226.0,32.0,1.1608081926376972,3.6275256019928035,7,idle
b7_idle,PACC1 RD+WR,11464.0,6202.0,32.0,1.8484359883908417,5.77636246372138,7,idle


==> anc/results/processed/ioreport_agent_bandwidth_summary.csv <==
condition,channel,n,state_median,state_ci_low,state_ci_high,minimum,maximum,state_err_minus,state_err_plus,normalized_median,normalized_ci_low,normalized_ci_high,normalized_err_minus,normalized_err_plus
cpu_bg,AGX RD+WR,7,8.061269146608316,7.324902723735408,8.54054054054054,5.288385826771654,10.54006734006734,0.7363664228729077,0.4792713939322244,25.19146608315099,22.89032101167315,26.68918918918919,2.301145071477837,1.497723106038201
cpu_bg,AMCC RD+WR,7,32.34918723660446,31.724283241778913,34.16581248115767,31.554351099066547,36.266184339437785,0.6249039948255444,1.8166252445532152,6.318200632149308,6.196149070659944,6.673010250226108,0.12205156148936425,0.3548096180767999
cpu_bg,EACC0 RD+WR,7,20.401567681640035,20.388562829194882,22.20687316301153,19.13474856970792,23.372371693420757,0.013004852445153148,1.8053054813714944,63.75489900512511,63.714258841234006,69.39647863441103,0.04064016389110492,5.641579629285914
cpu_bg,PACC0 RD+WR,6,1.062982005141388,1.0,1.5493388391118037,1.0,1.9536423841059603,0.06298200514138808,0.4863568339704156,3.321818766066838,3.125,4.841683872224387,0.1968187660668379,1.5198651061575488
cpu_bg,PACC1 RD+WR,7,2.358758888170653,1.5154819014391627,3.0400064526536537,1.0882896195049871,3.768229601201402,0.8432769867314902,0.6812475644830007,7.37112152553329,4.735880941997383,9.500020164542669,2.635240583535907,2.1288986390093783
cpu_ui,AGX RD+WR,7,7.75462962962963,6.399193548387097,8.166666666666666,3.158132530120482,8.616822429906541,1.3554360812425328,0.4120370370370363,24.23321759259259,19.99747983870968,25.520833333333332,4.235737753882912,1.2876157407407405
cpu_ui,AMCC RD+WR,7,223.97587818483342,223.93653644663974,223.9783116198509,223.66170052671183,224.01566147127474,0.03934173819368425,0.0024334350174797237,43.74528870797528,43.73760477473432,43.74576398825213,0.007683933240954843,0.00047528027685217467
cpu_ui,EACC0 RD+WR,7,3.503167898627244,2.673749706503874,4.410599407740222,2.6677890011223346,4.664671833611302,0.8294181921233701,0.9074315091129783,10.947399683210138,8.355467832824607,13.783123149188196,2.5919318503855315,2.8357234659780577
cpu_ui,PACC0 RD+WR,7,32.0,32.0,32.0,31.98397170592219,32.0,0.0,0.0,100.0,100.0,100.0,0.0,0.0
cpu_ui,PACC1 RD+WR,7,32.0,32.0,32.0,31.99277652370203,32.0,0.0,0.0,100.0,100.0,100.0,0.0,0.0
gpu,AGX RD+WR,7,31.923499736465626,31.910192713038242,31.99088992621593,31.90527108433735,31.9948049992471,0.013307023427383768,0.06739018975030575,99.76093667645507,99.7193522282445,99.97153101942479,0.04158444821057117,0.21059434296971347
gpu,AMCC RD+WR,7,200.43734939759037,200.36626506024098,202.7646438789339,200.29870520927432,206.3443289652056,0.07108433734939013,2.327294481343529,39.14791980421687,39.13403614457832,39.602469507604276,0.013883659638551649,0.4545497033874071
gpu,EACC0 RD+WR,7,3.2530651112962743,3.1214285714285714,3.3665105386416863,3.1046387629965344,3.598054336220192,0.13163653986770285,0.11344542734541196,10.165828472800857,9.754464285714286,10.520345433255269,0.41136418708657096,0.3545169604544114
gpu,PACC0 RD+WR,5,1.1194029850746268,1.0,2.5378521126760565,1.0,2.5378521126760565,0.11940298507462677,1.4184491276014297,3.4981343283582085,3.125,7.930787852112677,0.3731343283582085,4.432653523754468
gpu,PACC1 RD+WR,7,2.172198360015619,1.5660484213507009,2.6256739409499357,1.432652056143807,3.1380513331672066,0.6061499386649181,0.4534755809343167,6.788119875048809,4.893901316720941,8.20523106546855,1.8942185583278688,1.4171111904197398
idle,AGX RD+WR,7,7.595505617977528,7.204379562043796,9.60076530612245,7.189765458422174,10.43140028288543,0.3911260559337322,2.005259688144921,23.735955056179776,22.513686131386862,30.002391581632654,1.222268924792914,6.266436525452878
idle,AMCC RD+WR,7,16.781649899396378,16.432163305949715,16.886317819265493,16.385909804801436,17.008585630366017,0.3494865934466631,0.10466791986911517,3.277665995975855,3.2094068956933035,3.2981089490752917,0.06825910028255144,0.020442953099436778
idle,EACC0 RD+WR,7,1.971656093939803,1.8341147269718698,2.1550704376814713,1.829247062237052,2.5924652825519043,0.13754136696793307,0.18341434374166843,6.161425293561884,5.731608521787093,6.734595117754598,0.4298167717747905,0.5731698241927141
idle,PACC0 RD+WR,6,1.2927126459018508,1.0804040963188486,1.9937261854495323,1.0,2.2265415549597853,0.21230854958300216,0.7010135395476815,4.039727018443283,3.3762628009964017,6.230394329529788,0.6634642174468817,2.1906673110865045
idle,PACC1 RD+WR,7,2.2493658041603246,1.9389895138226882,3.202434177844014,1.8484359883908417,3.9035376388317564,0.31037629033763636,0.9530683736836894,7.029268138001014,6.059342230695901,10.007606805762544,0.9699259073051136,2.9783386677615296


==> anc/results/processed/ioreport_public_channels.csv <==
owner_class,group,subgroup,channel_id,flags,unit,name
AppleT6041MemCacheController,AMC Stats,Perf Counters,1,4295098369,648661282852962304,AFI AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,2,4295098369,648661282852962304,AFI AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,3,4295098369,648661282852962304,AFI DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,4,4295098369,648661282852962304,AFI DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,7,4295098369,648661282852962304,ECPU0 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,8,4295098369,648661282852962304,ECPU0 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,9,4295098369,648661282852962304,ECPU0 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,10,4295098369,648661282852962304,ECPU0 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,11,4295098369,648661282852962304,FABRIC RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,12,4295098369,648661282852962304,FABRIC WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,13,4295098369,648661282852962304,GFX AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,14,4295098369,648661282852962304,GFX AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,15,4295098369,648661282852962304,GFX DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,16,4295098369,648661282852962304,GFX DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,17,4295098369,648661282852962304,PCPU0 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,18,4295098369,648661282852962304,PCPU0 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,19,4295098369,648661282852962304,PCPU0 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,20,4295098369,648661282852962304,PCPU0 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,21,4295098369,648661282852962304,PCPU1 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,22,4295098369,648661282852962304,PCPU1 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,23,4295098369,648661282852962304,PCPU1 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,24,4295098369,648661282852962304,PCPU1 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,28,4295098369,648661282852962304,AVD AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,29,4295098369,648661282852962304,AVD AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,30,4295098369,648661282852962304,AVD DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,31,4295098369,648661282852962304,AVD DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,32,4295098369,648661282852962304,AVE0 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,33,4295098369,648661282852962304,AVE0 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,34,4295098369,648661282852962304,AVE0 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,35,4295098369,648661282852962304,AVE0 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,36,4295098369,648661282852962304,AVE1 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,37,4295098369,648661282852962304,AVE1 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,38,4295098369,648661282852962304,AVE1 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,39,4295098369,648661282852962304,AVE1 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,40,4295098369,648661282852962304,GFXC AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,41,4295098369,648661282852962304,GFXC AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,42,4295098369,648661282852962304,GFXC DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,43,4295098369,648661282852962304,GFXC DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,46,4295098369,648661282852962304,DISPEXT3 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,47,4295098369,648661282852962304,DISPEXT3 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,48,4295098369,648661282852962304,DISPEXT3 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,49,4295098369,648661282852962304,DISPEXT3 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,50,4295098369,648661282852962304,DISPEXT3 RT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,51,4295098369,648661282852962304,DISPEXT3 RT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,52,4295098369,648661282852962304,SCODEC AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,53,4295098369,648661282852962304,SCODEC AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,54,4295098369,648661282852962304,SCODEC DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,55,4295098369,648661282852962304,SCODEC DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,56,4295098369,648661282852962304,SCODEC RT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,57,4295098369,648661282852962304,SCODEC RT AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,58,4295098369,648661282852962304,SCODEC RT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,59,4295098369,648661282852962304,SCODEC RT DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,62,4295098369,648661282852962304,DISPEXT0 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,63,4295098369,648661282852962304,DISPEXT0 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,64,4295098369,648661282852962304,DISPEXT0 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,65,4295098369,648661282852962304,DISPEXT0 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,66,4295098369,648661282852962304,DISPEXT0 RT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,67,4295098369,648661282852962304,DISPEXT0 RT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,76,4295098369,648661282852962304,ATC0 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,77,4295098369,648661282852962304,ATC0 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,78,4295098369,648661282852962304,ATC0 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,79,4295098369,648661282852962304,ATC0 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,80,4295098369,648661282852962304,ATC1 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,81,4295098369,648661282852962304,ATC1 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,82,4295098369,648661282852962304,ATC1 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,83,4295098369,648661282852962304,ATC1 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,84,4295098369,648661282852962304,ATC2 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,85,4295098369,648661282852962304,ATC2 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,86,4295098369,648661282852962304,ATC2 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,87,4295098369,648661282852962304,ATC2 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,88,4295098369,648661282852962304,ATC3 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,89,4295098369,648661282852962304,ATC3 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,90,4295098369,648661282852962304,ATC3 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,91,4295098369,648661282852962304,ATC3 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,97,4295098369,648661282852962304,DISPINT RT AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,98,4295098369,648661282852962304,DISPINT RT DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,99,4295098369,648661282852962304,DISPINT RT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,100,4295098369,648661282852962304,DISPINT RT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,101,4295098369,648661282852962304,DISPINT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,102,4295098369,648661282852962304,DISPINT AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,103,4295098369,648661282852962304,DISPINT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,104,4295098369,648661282852962304,DISPINT DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,105,4295098369,648661282852962304,ANS AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,106,4295098369,648661282852962304,ANS AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,107,4295098369,648661282852962304,ANS DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,108,4295098369,648661282852962304,ANS DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,109,4295098369,648661282852962304,APCIEGP AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,110,4295098369,648661282852962304,APCIEGP AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,111,4295098369,648661282852962304,APCIEGP DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,112,4295098369,648661282852962304,APCIEGP DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,113,4295098369,648661282852962304,SEP AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,114,4295098369,648661282852962304,SEP AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,115,4295098369,648661282852962304,SEP DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,116,4295098369,648661282852962304,SEP DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,117,4295098369,648661282852962304,SIO AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,118,4295098369,648661282852962304,SIO AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,119,4295098369,648661282852962304,SIO DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,120,4295098369,648661282852962304,SIO DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,124,4295098369,648661282852962304,ANE AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,125,4295098369,648661282852962304,ANE AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,126,4295098369,648661282852962304,ANE DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,127,4295098369,648661282852962304,ANE DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,128,4295098369,648661282852962304,JPEG AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,129,4295098369,648661282852962304,JPEG DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,130,4295098369,648661282852962304,JPEG AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,131,4295098369,648661282852962304,JPEG DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,135,4295098369,648661282852962304,ANEXL AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,136,4295098369,648661282852962304,ANEXL AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,137,4295098369,648661282852962304,ANEXL DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,138,4295098369,648661282852962304,ANEXL DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,139,4295098369,648661282852962304,MSR0 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,140,4295098369,648661282852962304,MSR0 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,141,4295098369,648661282852962304,MSR0 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,142,4295098369,648661282852962304,MSR0 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,143,4295098369,648661282852962304,SBR AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,144,4295098369,648661282852962304,SBR AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,145,4295098369,648661282852962304,SBR DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,146,4295098369,648661282852962304,SBR DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,150,4295098369,648661282852962304,MSR1 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,151,4295098369,648661282852962304,MSR1 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,152,4295098369,648661282852962304,MSR1 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,153,4295098369,648661282852962304,MSR1 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,154,4295098369,648661282852962304,PRORES1 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,155,4295098369,648661282852962304,PRORES1 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,156,4295098369,648661282852962304,PRORES1 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,157,4295098369,648661282852962304,PRORES1 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,158,4295098369,648661282852962304,ISP AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,159,4295098369,648661282852962304,ISP AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,160,4295098369,648661282852962304,ISP DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,161,4295098369,648661282852962304,ISP DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,162,4295098369,648661282852962304,ISP RT AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,163,4295098369,648661282852962304,ISP RT DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,166,4295098369,648661282852962304,DISPEXT1 RT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,167,4295098369,648661282852962304,DISPEXT1 RT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,168,4295098369,648661282852962304,DISPEXT2 RT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,169,4295098369,648661282852962304,DISPEXT2 RT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,170,4295098369,648661282852962304,DISPEXT1 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,171,4295098369,648661282852962304,DISPEXT1 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,172,4295098369,648661282852962304,DISPEXT1 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,173,4295098369,648661282852962304,DISPEXT1 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,174,4295098369,648661282852962304,DISPEXT2 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,175,4295098369,648661282852962304,DISPEXT2 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,176,4295098369,648661282852962304,DISPEXT2 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,177,4295098369,648661282852962304,DISPEXT2 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,178,4295098369,648661282852962304,DCS
AppleT6041MemCacheController,AMC Stats,Perf Counters,179,4295098369,648661282852962304,DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,180,4295098369,648661282852962304,DCS F1 RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,181,4295098369,648661282852962304,DCS F2 RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,182,4295098369,648661282852962304,DCS F3 RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,183,4295098369,648661282852962304,DCS F4 RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,184,4295098369,648661282852962304,DCS F5 RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,185,4295098369,648661282852962304,DCS F6 RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,186,4295098369,648661282852962304,DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,187,4295098369,648661282852962304,DCS F1 WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,188,4295098369,648661282852962304,DCS F2 WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,189,4295098369,648661282852962304,DCS F3 WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,190,4295098369,648661282852962304,DCS F4 WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,191,4295098369,648661282852962304,DCS F5 WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,192,4295098369,648661282852962304,DCS F6 WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,193,4295098369,648661282852962304,DCS CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,194,4295098369,648661282852962304,DCS F1 CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,195,4295098369,648661282852962304,DCS F2 CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,196,4295098369,648661282852962304,DCS F3 CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,197,4295098369,648661282852962304,DCS F4 CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,198,4295098369,648661282852962304,DCS F5 CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,199,4295098369,648661282852962304,DCS F6 CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,200,4295098369,648661282852962304,DCS RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,201,4295098369,648661282852962304,DCS F1 RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,202,4295098369,648661282852962304,DCS F2 RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,203,4295098369,648661282852962304,DCS F3 RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,204,4295098369,648661282852962304,DCS F4 RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,205,4295098369,648661282852962304,DCS F5 RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,206,4295098369,648661282852962304,DCS F6 RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,207,4295098369,648661282852962304,DCS SR ENTRIES
AppleT6041MemCacheController,AMC Stats,Perf Counters,208,4295098369,648661282852962304,DCS PD ENTRIES
AppleT6041MemCacheController,AMC Stats,Perf Counters,209,4295098369,648661282852962304,DCS SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,210,4295098369,648661282852962304,DCS F1 SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,211,4295098369,648661282852962304,DCS F2 SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,212,4295098369,648661282852962304,DCS F3 SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,213,4295098369,648661282852962304,DCS F4 SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,214,4295098369,648661282852962304,DCS F5 SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,215,4295098369,648661282852962304,DCS F6 SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,216,4295098369,648661282852962304,DCS PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,217,4295098369,648661282852962304,DCS F1 PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,218,4295098369,648661282852962304,DCS F2 PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,219,4295098369,648661282852962304,DCS F3 PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,220,4295098369,648661282852962304,DCS F4 PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,221,4295098369,648661282852962304,DCS F5 PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,222,4295098369,648661282852962304,DCS F6 PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,223,4295098369,648661282852962304,DSID 0 Hits
AppleT6041MemCacheController,AMC Stats,Perf Counters,224,4295098369,648661282852962304,DSID 0 Misses
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,1,6442450945,0,Alloc system memory
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,2,6442450945,0,In use system memory
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3,6442450945,0,GPU Restart Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4,6442450945,0,In use system memory (driver)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5,6442450945,0,Last GPU Restart
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,76202472785753,4295098369,0,GPU Energy
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,387877586224,6442450945,0,GPU Power Zone Filter 0
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,387877586225,6442450945,0,GPU Power Zone Filter 1
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,387877586226,6442450945,0,GPU Power Zone Filter 2
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,387877586227,6442450945,0,GPU Power Zone Filter 3
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,387877586228,6442450945,0,GPU Power Zone Filter 4
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,77280627148114,6442450945,0,GPU Power Filter
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6072344679969803520,4295098369,0,Average Sum
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6072344679700911104,4295098369,0,Average Sum Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6072344679868354048,4295098369,0,Min
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6072344679867832320,4295098369,0,Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572152672691171377,4295098369,0,Tg1a Latest
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264793329713,4295098369,0,Tg1a Sum
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264797720625,4295098369,0,Tg1a Sum Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163616200732721,4295098369,0,Tg1a Min
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163582008766513,4295098369,0,Tg1a Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572152672691171381,4295098369,0,Tg5a Latest
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264793329717,4295098369,0,Tg5a Sum
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264797720629,4295098369,0,Tg5a Sum Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163616200732725,4295098369,0,Tg5a Min
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163582008766517,4295098369,0,Tg5a Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572152672691171383,4295098369,0,Tg7a Latest
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264793329719,4295098369,0,Tg7a Sum
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264797720631,4295098369,0,Tg7a Sum Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163616200732727,4295098369,0,Tg7a Min
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163582008766519,4295098369,0,Tg7a Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572152672691171385,4295098369,0,Tg9a Latest
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264793329721,4295098369,0,Tg9a Sum
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264797720633,4295098369,0,Tg9a Sum Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163616200732729,4295098369,0,Tg9a Min
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163582008766521,4295098369,0,Tg9a Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572152672691171633,4295098369,0,Tg11a Latest
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264793329969,4295098369,0,Tg11a Sum
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264797720881,4295098369,0,Tg11a Sum Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163616200732977,4295098369,0,Tg11a Min
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163582008766769,4295098369,0,Tg11a Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572152672691171635,4295098369,0,Tg13a Latest
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264793329971,4295098369,0,Tg13a Sum
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264797720883,4295098369,0,Tg13a Sum Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163616200732979,4295098369,0,Tg13a Min
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163582008766771,4295098369,0,Tg13a Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572152672691171639,4295098369,0,Tg17a Latest
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264793329975,4295098369,0,Tg17a Sum
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264797720887,4295098369,0,Tg17a Sum Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163616200732983,4295098369,0,Tg17a Min
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163582008766775,4295098369,0,Tg17a Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572152672691171889,4295098369,0,Tg21a Latest
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264793330225,4295098369,0,Tg21a Sum
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264797721137,4295098369,0,Tg21a Sum Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163616200733233,4295098369,0,Tg21a Min
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163582008767025,4295098369,0,Tg21a Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572152672691171893,4295098369,0,Tg25a Latest
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264793330229,4295098369,0,Tg25a Sum
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264797721141,4295098369,0,Tg25a Sum Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163616200733237,4295098369,0,Tg25a Min
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163582008767029,4295098369,0,Tg25a Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572152672691171895,4295098369,0,Tg27a Latest
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264793330231,4295098369,0,Tg27a Sum
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264797721143,4295098369,0,Tg27a Sum Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163616200733239,4295098369,0,Tg27a Min
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163582008767031,4295098369,0,Tg27a Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572152672691171897,4295098369,0,Tg29a Latest
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264793330233,4295098369,0,Tg29a Sum
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572170264797721145,4295098369,0,Tg29a Sum Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163616200733241,4295098369,0,Tg29a Min
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5572163582008767033,4295098369,0,Tg29a Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,20073050445935688,231928365059,0,GPU Active Time
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,20073050580216904,231928365059,0,GPU Idle Time
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5066061750913430600,231928365059,0,Fender Active Time
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5066061751047711816,231928365059,0,Fender Idle Time
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,24020220114194004,4295098369,0,UVWarn Instances
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6149174098653697605,4295098369,0,UVWarn Active
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6071207797712835632,4311744513,0,TA CtxSwitch Latency Histogram Bucket 0 (<100us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6071207797712835633,4311744513,0,TA CtxSwitch Latency Histogram Bucket 1 (<200us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6071207797712835634,4311744513,0,TA CtxSwitch Latency Histogram Bucket 2 (<300us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6071207797712835635,4311744513,0,TA CtxSwitch Latency Histogram Bucket 3 (<400us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6071207797712835636,4311744513,0,TA CtxSwitch Latency Histogram Bucket 4 (<500us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6071207797712835637,4311744513,0,TA CtxSwitch Latency Histogram Bucket 5 (<1000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6071207797712835638,4311744513,0,TA CtxSwitch Latency Histogram Bucket 6 (<2000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6071207797712835639,4311744513,0,TA CtxSwitch Latency Histogram Bucket 7 (<4000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6071207797712835640,4311744513,0,TA CtxSwitch Latency Histogram Bucket 8 (<10000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6071207797712835641,4311744513,0,TA CtxSwitch Latency Histogram Bucket 9 (<20000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6071207797712835649,4311744513,0,TA CtxSwitch Latency Histogram Bucket 10 (<40000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6071207797712835584,4311744513,0,TA CtxSwitch Latency Histogram Bucket Max (>=40000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3694151619391345712,4311744513,0,3D CtxSwitch Latency Histogram Bucket 0 (<100us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3694151619391345713,4311744513,0,3D CtxSwitch Latency Histogram Bucket 1 (<200us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3694151619391345714,4311744513,0,3D CtxSwitch Latency Histogram Bucket 2 (<300us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3694151619391345715,4311744513,0,3D CtxSwitch Latency Histogram Bucket 3 (<400us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3694151619391345716,4311744513,0,3D CtxSwitch Latency Histogram Bucket 4 (<500us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3694151619391345717,4311744513,0,3D CtxSwitch Latency Histogram Bucket 5 (<1000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3694151619391345718,4311744513,0,3D CtxSwitch Latency Histogram Bucket 6 (<2000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3694151619391345719,4311744513,0,3D CtxSwitch Latency Histogram Bucket 7 (<4000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3694151619391345720,4311744513,0,3D CtxSwitch Latency Histogram Bucket 8 (<10000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3694151619391345721,4311744513,0,3D CtxSwitch Latency Histogram Bucket 9 (<20000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3694151619391345729,4311744513,0,3D CtxSwitch Latency Histogram Bucket 10 (<40000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,3694151619391345664,4311744513,0,3D CtxSwitch Latency Histogram Bucket Max (>=40000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4849324923811877936,4311744513,0,CL CtxSwitch Latency Histogram Bucket 0 (<100us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4849324923811877937,4311744513,0,CL CtxSwitch Latency Histogram Bucket 1 (<200us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4849324923811877938,4311744513,0,CL CtxSwitch Latency Histogram Bucket 2 (<300us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4849324923811877939,4311744513,0,CL CtxSwitch Latency Histogram Bucket 3 (<400us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4849324923811877940,4311744513,0,CL CtxSwitch Latency Histogram Bucket 4 (<500us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4849324923811877941,4311744513,0,CL CtxSwitch Latency Histogram Bucket 5 (<1000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4849324923811877942,4311744513,0,CL CtxSwitch Latency Histogram Bucket 6 (<2000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4849324923811877943,4311744513,0,CL CtxSwitch Latency Histogram Bucket 7 (<4000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4849324923811877944,4311744513,0,CL CtxSwitch Latency Histogram Bucket 8 (<10000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4849324923811877945,4311744513,0,CL CtxSwitch Latency Histogram Bucket 9 (<20000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4849324923811877953,4311744513,0,CL CtxSwitch Latency Histogram Bucket 10 (<40000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4849324923811877888,4311744513,0,CL CtxSwitch Latency Histogram Bucket Max (>=40000us)
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5789186286247105619,4295098369,0,GPU Off Abort Counter
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5928236105841398868,4311744513,0,Total Restarts
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5928236105841398869,4311744513,0,Unknown Restarts
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5571873383924453956,4311744513,0,mediaserverd Restarts
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5932177713106399795,4311744513,0,36223
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5932177717317873977,4311744513,0,41819
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5932177717334651442,4311744513,0,42822
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,75098766265420,4311744513,0,DM Kill Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,20077427183668300,4311744513,0,GTP Kill Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,19793714528996428,4311744513,0,FRG Kill Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,18933922205879372,4311744513,0,CDM Kill Count
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,21749771400202572,4311744513,0,Memless Render Failed
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5139821406163519308,4311744513,0,GTP Single
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5139821406162535760,4311744513,0,GTP Dependent
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5139821406162863180,4311744513,0,GTP Idle
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5139821406162340940,4311744513,0,GTP Alloc New
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5139821406163455556,4311744513,0,GTP Round robin
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5067190966567520076,4311744513,0,FRG Single
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5067190966566536528,4311744513,0,FRG Dependent
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5067190966566863948,4311744513,0,FRG Idle
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5067190966566341708,4311744513,0,FRG Alloc New
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5067190966567456324,4311744513,0,FRG Round robin
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4847084131849553740,4311744513,0,CDM Single
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4847084131848570192,4311744513,0,CDM Dependent
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4847084131848897612,4311744513,0,CDM Idle
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4847084131848375372,4311744513,0,CDM Alloc New
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4847084131849489988,4311744513,0,CDM Round robin
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5139821241828376576,4311744513,0,Channel 0
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5139821246123343872,4311744513,0,Channel 1
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5139821250418311168,4311744513,0,Channel 2
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5139821254713278464,4311744513,0,Channel 3
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5139821350513688908,4311744513,0,Invalid
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5067190802232377344,4311744513,0,Channel 0
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5067190806527344640,4311744513,0,Channel 1
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5067190810822311936,4311744513,0,Channel 2
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5067190815117279232,4311744513,0,Channel 3
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5067190910917689676,4311744513,0,Invalid
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4847083967514411008,4311744513,0,Channel 0
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4847083971809378304,4311744513,0,Channel 1
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4847083976104345600,4311744513,0,Channel 2
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4847083980399312896,4311744513,0,Channel 3
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4847084076199723340,4311744513,0,Invalid
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5644502715066697043,4311744513,0,Total Number of UMA Pages
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5644502715302104147,4311744513,0,Total Number of UMA Pools
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5786931235326872832,4311744513,0,Total memory of UMA HW Pools
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4774171070670918484,4311744513,0,Total memory of Backup Lists
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5279420809940522565,4311744513,0,Shaders with only Ideal exceeding HW Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5569068516877095519,4311744513,0,Shaders with only Min exceeding HW Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4778130399208818002,4311744513,0,Shaders with both Min and Ideal exceeding HW Max
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5569068585445838336,4311744513,0,Min of Minimum UMA Allocation Size
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5566827780748430848,4311744513,0,Max of Minimum UMA Allocation Size
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708028935106547200,4311744513,0,Avg of Minimum UMA Allocation Size
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5569068585378399553,4311744513,0,Min of Ideal UMA Allocation Size
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5566827780680992065,4311744513,0,Max of Ideal UMA Allocation Size
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708028935039108417,4311744513,0,Avg of Ideal UMA Allocation Size
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6075167061776155985,4311744513,0,Total submissions
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5928236041702360388,42966450179,0,UMA HW Reserved Pages Distribution
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5566818920096333824,42966450179,0,UMA HW Mapped Pages Distribution
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5790016473443419973,4295098369,0,GPU Discrete Power Zone Engaged
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644142538244423,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867622704,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867622705,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867622706,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867622707,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867622708,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867622709,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867622710,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867622711,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867622712,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867622713,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867618608,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867618609,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867618610,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867618611,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867618612,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644189867618613,124554182659,0,GPU UT Engagement centi-%
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319216,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319217,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319218,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319219,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319220,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319221,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319222,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319223,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319224,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319225,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319472,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319473,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319474,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319475,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319476,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4708035475805319477,137439084547,0,GPU AVMR Offset
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814538800,4311744513,0,AGX.Min_UT_Engagement_Perf_State_0
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814538801,4311744513,0,AGX.Min_UT_Engagement_Perf_State_1
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814538802,4311744513,0,AGX.Min_UT_Engagement_Perf_State_2
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814538803,4311744513,0,AGX.Min_UT_Engagement_Perf_State_3
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814538804,4311744513,0,AGX.Min_UT_Engagement_Perf_State_4
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814538805,4311744513,0,AGX.Min_UT_Engagement_Perf_State_5
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814538806,4311744513,0,AGX.Min_UT_Engagement_Perf_State_6
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814538807,4311744513,0,AGX.Min_UT_Engagement_Perf_State_7
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814538808,4311744513,0,AGX.Min_UT_Engagement_Perf_State_8
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814538809,4311744513,0,AGX.Min_UT_Engagement_Perf_State_9
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814551344,4311744513,0,AGX.Min_UT_Engagement_Perf_State_10
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814551345,4311744513,0,AGX.Min_UT_Engagement_Perf_State_11
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814551346,4311744513,0,AGX.Min_UT_Engagement_Perf_State_12
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814551347,4311744513,0,AGX.Min_UT_Engagement_Perf_State_13
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814551348,4311744513,0,AGX.Min_UT_Engagement_Perf_State_14
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176814551349,4311744513,0,AGX.Min_UT_Engagement_Perf_State_15
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680976432,4311744513,0,AGX.Max_UT_Engagement_Perf_State_0
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680976433,4311744513,0,AGX.Max_UT_Engagement_Perf_State_1
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680976434,4311744513,0,AGX.Max_UT_Engagement_Perf_State_2
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680976435,4311744513,0,AGX.Max_UT_Engagement_Perf_State_3
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680976436,4311744513,0,AGX.Max_UT_Engagement_Perf_State_4
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680976437,4311744513,0,AGX.Max_UT_Engagement_Perf_State_5
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680976438,4311744513,0,AGX.Max_UT_Engagement_Perf_State_6
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680976439,4311744513,0,AGX.Max_UT_Engagement_Perf_State_7
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680976440,4311744513,0,AGX.Max_UT_Engagement_Perf_State_8
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680976441,4311744513,0,AGX.Max_UT_Engagement_Perf_State_9
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680988976,4311744513,0,AGX.Max_UT_Engagement_Perf_State_10
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680988977,4311744513,0,AGX.Max_UT_Engagement_Perf_State_11
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680988978,4311744513,0,AGX.Max_UT_Engagement_Perf_State_12
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680988979,4311744513,0,AGX.Max_UT_Engagement_Perf_State_13
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680988980,4311744513,0,AGX.Max_UT_Engagement_Perf_State_14
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644176680988981,4311744513,0,AGX.Max_UT_Engagement_Perf_State_15
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785603632,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_0
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785603633,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_1
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785603634,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_2
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785603635,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_3
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785603636,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_4
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785603637,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_5
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785603638,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_6
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785603639,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_7
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785603640,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_8
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785603641,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_9
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785616176,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_10
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785616177,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_11
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785616178,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_12
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785616179,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_13
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202785616180,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_14
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644202802393397,4311744513,0,AGX.Sum_UT_Engagement_Perf_State_15
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949145136,4311744513,0,AGX.Count_UT_Engagement_Perf_State_0
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949145137,4311744513,0,AGX.Count_UT_Engagement_Perf_State_1
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949145138,4311744513,0,AGX.Count_UT_Engagement_Perf_State_2
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949145139,4311744513,0,AGX.Count_UT_Engagement_Perf_State_3
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949145140,4311744513,0,AGX.Count_UT_Engagement_Perf_State_4
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949145141,4311744513,0,AGX.Count_UT_Engagement_Perf_State_5
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949145142,4311744513,0,AGX.Count_UT_Engagement_Perf_State_6
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949145143,4311744513,0,AGX.Count_UT_Engagement_Perf_State_7
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949145144,4311744513,0,AGX.Count_UT_Engagement_Perf_State_8
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949145145,4311744513,0,AGX.Count_UT_Engagement_Perf_State_9
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949157680,4311744513,0,AGX.Count_UT_Engagement_Perf_State_10
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949157681,4311744513,0,AGX.Count_UT_Engagement_Perf_State_11
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949157682,4311744513,0,AGX.Count_UT_Engagement_Perf_State_12
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949157683,4311744513,0,AGX.Count_UT_Engagement_Perf_State_13
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949157684,4311744513,0,AGX.Count_UT_Engagement_Perf_State_14
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644133949157685,4311744513,0,AGX.Count_UT_Engagement_Perf_State_15
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210562608,4311744513,0,AGX.UT_Not_Engaged_Perf_State_0
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210562609,4311744513,0,AGX.UT_Not_Engaged_Perf_State_1
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210562610,4311744513,0,AGX.UT_Not_Engaged_Perf_State_2
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210562611,4311744513,0,AGX.UT_Not_Engaged_Perf_State_3
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210562612,4311744513,0,AGX.UT_Not_Engaged_Perf_State_4
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210562613,4311744513,0,AGX.UT_Not_Engaged_Perf_State_5
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210562614,4311744513,0,AGX.UT_Not_Engaged_Perf_State_6
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210562615,4311744513,0,AGX.UT_Not_Engaged_Perf_State_7
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210562616,4311744513,0,AGX.UT_Not_Engaged_Perf_State_8
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210562617,4311744513,0,AGX.UT_Not_Engaged_Perf_State_9
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210575152,4311744513,0,AGX.UT_Not_Engaged_Perf_State_10
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210575153,4311744513,0,AGX.UT_Not_Engaged_Perf_State_11
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210575154,4311744513,0,AGX.UT_Not_Engaged_Perf_State_12
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210575155,4311744513,0,AGX.UT_Not_Engaged_Perf_State_13
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210575156,4311744513,0,AGX.UT_Not_Engaged_Perf_State_14
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6148644181210575157,4311744513,0,AGX.UT_Not_Engaged_Perf_State_15
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6003378895330628934,98784509955,0,Spill Buffer Usage
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6003383263446516801,73014706179,0,Spill Buffer Metadata Usage
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6003392098212201796,137439215619,0,Spill Buffer Unused Blocks per Task
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5212723368167473152,4311875585,0,Throttle Counter HWPI 
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,4922510259018268672,4311875585,0,Throttle Counter DPE  
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5569073961448243200,4311875585,0,Throttle Counter Misc 
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5284486310269026304,4311875585,0,Throttle Counter IVDM 
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,6075167061770764288,4311875585,0,Throttle Counter Total
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5284486311867926862,4311875585,0,IVDM: Min Active Throttle Percent
AGXAcceleratorG16X,Internal Statistics,Power Zone Filters,5284486311867924824,4311875585,0,IVDM: Max Throttle Percent       


==> anc/results/processed/ioreport_public_summary.json <==
{
  "AGXAcceleratorG16X": {
    "report_channel_count": 295,
    "top_level": {
      "CFBundleIdentifier": "\"com.apple.AGXG16X\"",
      "GPURawCounterBundleName": "\"AGXGPURawCounterBundle\"",
      "IOClass": "\"AGXAcceleratorG16X\"",
      "IONameMatched": "\"gpu,t6040\"",
      "MetalPluginClassName": "\"AGXG16SDevice\"",
      "MetalPluginName": "\"AGXMetalG16X\"",
      "gpu-core-count": "20",
      "model": "\"Apple M4 Pro\""
    }
  },
  "AppleT6041MemCacheController": {
    "report_channel_count": 191,
    "top_level": {}
  },
  "mcc_named_agents": [
    "AFI",
    "ANE",
    "ANEXL",
    "ANS",
    "APCIEGP",
    "ATC0",
    "ATC1",
    "ATC2",
    "ATC3",
    "AVD",
    "AVE0",
    "AVE1",
    "DCS",
    "DISPEXT0",
    "DISPEXT1",
    "DISPEXT2",
    "DISPEXT3",
    "DISPINT",
    "DSID",
    "ECPU0",
    "FABRIC",
    "GFX",
    "GFXC",
    "ISP",
    "JPEG",
    "MSR0",
    "MSR1",
    "PCPU0",
    "PCPU1",
    "PRORES1",
    "SBR",
    "SCODEC",
    "SEP",
    "SIO"
  ],
  "mcc_perf_channel_count": 191
}


==> anc/results/processed/key_results.csv <==
metric,value
cpu_peak_gbps,194.5
stream_10_thread_triad_gbps,204.2
babelstream_10_thread_triad_gbps,199.4
custom_10_thread_triad_gbps,192.8
custom_vs_babelstream_pct,-3
warm_ui_1mib_ns,7.1
flushed_ui_1mib_ns,7.2
slc_selective_64mib_gpu_delta_pct,31
slc_selective_512mib_gpu_delta_pct,63
slc_selective_max_delta_pct,63
slc_selective_max_victim_mib,512
slc_recovery_64mib_drop_pct,24
slc_recovery_512mib_drop_pct,38
gpu_linear_copy_gbps,139.2
gpu_under_cpu_ui_gbps,122.3
gpu_under_cpu_bg_gbps,140.0
gpu_ui_slowdown_pct,16
gpu_bg_slowdown_pct,-1
cpu_contention_ui_gbps,189.8
cpu_contention_bg_gbps,15.6
kpc_config_counter_count,5
kpc_set_fixed_result,-1
mcc_public_perf_channel_count,191
agx_public_ioreport_channel_count,295


==> anc/results/processed/kpc_events_available.csv <==
name,number,counters_mask,description
FIXED_CYCLES,,1.0,
FIXED_INSTRUCTIONS,,2.0,
ARM_L1D_CACHE_RD,64.0,,"Attributable Level 1 data cache access, read"
L1D_CACHE_MISS_LD_NONSPEC,2239.0,252.0,Retired loads that missed in the L1 Data Cache
L1D_CACHE_WRITEBACK,1448.0,,Dirty cache lines written back from the L1D Cache toward the Shared L2 Cache
L2_TLB_MISS_DATA,1035.0,,Loads and stores that missed in the L2 TLB
LDST_UNIT_OLD_L1D_CACHE_MISS,656.0,,Cycles while an old load or store uop is waiting for data after an L1 Data Cache miss
INST_SME_ENGINE_LD,2209.0,252.0,Retired load SME engine instructions
INST_SME_ENGINE_ST,2210.0,252.0,Retired store SME engine instructions


==> anc/results/processed/kpc_probe.csv <==
event,tag,cpu_brand,cache_line_bytes,page_bytes,p_name,p_cores,p_cpus_per_l2,p_l1d_bytes,p_l1i_bytes,p_l2_bytes,e_name,e_cores,e_cpus_per_l2,e_l1d_bytes,e_l1i_bytes,e_l2_bytes,source_file,qos,trial,probe_bytes,evict_bytes,node_bytes,probe_entries,ns_per_access,median_ns_per_access,tool,timestamp_utc,hw_ncpu,hw_physicalcpu,hw_logicalcpu,hw_memsize,cache_state,working_set_bytes,entries,steps,flush_repetitions,latency_ns,median_latency_ns,threads,array_bytes,iterations,seconds,gbps,checksum,median_gbps,device_name,has_unified_memory,recommended_max_working_set_size,max_buffer_length,supports_apple7,supports_apple8,supports_apple9,buffer_bytes,elements_uint4,kernel,stride_uint4,gpu_ms,wall_ms,sample_ms,index,format,state_index,state,driver,group,subgroup,channel,unit,value,mode,uid,reg_count,classes,events,set_stride_bytes,page_offset,ways,line_bytes,ghz,FIXED_CYCLES,FIXED_INSTRUCTIONS,L1D_CACHE_MISS_LD_NONSPEC,ARM_L1D_CACHE_REFILL,L2_TLB_MISS_DATA,MMU_TABLE_WALK_DATA,INST_LDST,pmccntr_el0,cntvct_el0,pmu_read_cycles,mach_tick_ns,method,congruent_lines,LDST_UNIT_OLD_L1D_CACHE_MISS,resident_cyc,dram_cyc,threshold_cyc,status,offset_bytes,record_span_bytes,pairs,loads_per_pair,nproc,master_cpu,call,kr,supported,busy_delta,top_cpu,config_counter_count,config_register_count,disable_result,fixed_counter_count,loaded,pmu_version,set_fixed_result,thread_counting_after,thread_counting_before,counters_mask,description,name,number,block,order,gpu_name,pattern,stride_bytes,touched_bytes,address_span_bytes,ns_per_line,min_ns_per_line,victim_kind,storage_mode,optimization,allow_gpu_optimized,spy_entries,spy_touched_bytes,spy_address_span_bytes,gpu_victim_bytes,probe_ns_per_line,recovery_ns_per_line,gpu_phase_dram_traffic,cpu_probe_dram_traffic,design
kpc_meta,,Apple M4 Pro,,,,,,,,,,,,,,,kpc_assoc.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,assoc,0.0,8.0,3.0,"['FIXED_CYCLES', 'FIXED_INSTRUCTIONS', 'L1D_CACHE_MISS_LD_NONSPEC', 'ARM_L1D_CACHE_REFILL', 'L2_TLB_MISS_DATA', 'MMU_TABLE_WALK_DATA', 'INST_LDST']",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.481606,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,1.0,128.0,2.0883,1054616.0,3159386.0,8.0,7.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.479698,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,1.0,128.0,2.0911,1051844.0,3159428.0,6.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.519753,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,1.0,128.0,2.0714,1128895.0,3188469.0,16.0,25.0,8.0,12.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.514984,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,1.0,128.0,2.0437,1103621.0,3175601.0,7.0,4.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.494957,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,1.0,128.0,2.0451,1061404.0,3166040.0,11.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.484467,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,1.0,128.0,2.078,1055599.0,3159424.0,1.0,1.0,13.0,24.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.497818,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,1.0,128.0,2.0158,1052243.0,3159424.0,10.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,1.918793,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,2.0,128.0,2.0892,4203417.0,3159410.0,11.0,3.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,1.953125,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,2.0,128.0,2.0819,4263650.0,3175945.0,6.0,2.0,2.0,2.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,1.946449,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,2.0,128.0,2.0955,4277017.0,3192314.0,7.0,3.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,1.795769,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,2.0,128.0,2.278,4289457.0,3200768.0,20.0,28.0,20.0,26.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,1.701355,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,2.0,128.0,2.36,4210300.0,3159423.0,15.0,7.0,21.0,37.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,1.718521,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,2.0,128.0,2.3479,4230921.0,3165346.0,11.0,4.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,1.543999,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,2.0,128.0,2.5931,4198200.0,3159422.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,1.536371,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,3.0,128.0,2.6099,4204582.0,3168908.0,7.0,3.0,5.0,5.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,1.531602,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,3.0,128.0,2.6143,4198594.0,3159418.0,17.0,5.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,1.534463,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,3.0,128.0,2.6186,4213391.0,3166149.0,6.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,1.529695,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,3.0,128.0,2.617,4197656.0,3159411.0,9.0,3.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,1.404764,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,3.0,128.0,2.8696,4226869.0,3165387.0,7.0,3.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,1.399995,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,3.0,128.0,2.8595,4197677.0,3159411.0,7.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,1.466752,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,3.0,128.0,2.8425,4371703.0,3202414.0,15.0,32.0,10.0,12.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,1.407623,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,4.0,128.0,2.8713,4238009.0,3172893.0,13.0,5.0,1.0,1.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,1.398087,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,4.0,128.0,2.8709,4208672.0,3159418.0,13.0,5.0,3.0,3.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,1.343727,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,4.0,128.0,3.0243,4261225.0,3163733.0,12.0,7.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,1.29509,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,4.0,128.0,3.0983,4207458.0,3159414.0,8.0,4.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,1.292229,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,4.0,128.0,3.0989,4199058.0,3159410.0,7.0,4.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,1.292229,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,4.0,128.0,3.0991,4199277.0,3159420.0,14.0,6.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,1.286507,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,4.0,128.0,3.1512,4250998.0,3181894.0,34.0,28.0,14.0,17.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,1.232148,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,5.0,128.0,3.2984,4261485.0,3178842.0,10.0,7.0,3.0,3.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,1.235963,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,5.0,128.0,3.2769,4246820.0,3163749.0,20.0,10.0,4.0,4.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,1.212121,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,5.0,128.0,3.303,4198051.0,3159439.0,10.0,5.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,1.212121,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,5.0,128.0,3.3025,4197456.0,3159425.0,9.0,5.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,1.213075,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,5.0,128.0,3.3003,4197971.0,3159425.0,9.0,6.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,1.214029,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,5.0,128.0,3.3242,4231656.0,3165404.0,8.0,5.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,1.196862,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,5.0,128.0,3.4744,4360322.0,3182429.0,10.0,6.0,1.0,1.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,1.174931,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,6.0,128.0,3.4641,4267795.0,3170438.0,27.0,12.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,1.182561,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,6.0,128.0,3.4188,4239313.0,3176617.0,23.0,11.0,12.0,12.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,1.155858,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,6.0,128.0,3.4763,4213292.0,3159416.0,18.0,10.0,38.0,52.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,1.164441,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,6.0,128.0,3.4814,4250759.0,3176582.0,45.0,33.0,39.0,43.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,1.103405,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,6.0,128.0,3.632,4202225.0,3159402.0,18.0,10.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,1.103405,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,6.0,128.0,3.6296,4199417.0,3159398.0,15.0,8.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,1.103405,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,6.0,128.0,3.6302,4200181.0,3159402.0,13.0,5.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.611441,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,7.0,128.0,3.6666,21574547.0,3168362.0,841908.0,348528.0,2.0,2.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.538008,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,7.0,128.0,3.8179,22170391.0,3176382.0,889275.0,315809.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,1.038555,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,7.0,128.0,3.8551,4198163.0,3159402.0,27.0,20.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,1.039509,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,7.0,128.0,3.8543,4201175.0,3168898.0,27.0,18.0,5.0,5.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,5.416891,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,7.0,128.0,3.9187,22258188.0,3172090.0,854843.0,383576.0,118.0,165.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.997547,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,7.0,128.0,4.0254,4210604.0,3159364.0,45.0,26.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.163212,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,7.0,128.0,4.0464,21907309.0,3191769.0,858773.0,329407.0,5.0,5.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.558968,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,8.0,128.0,4.0438,23571331.0,3178125.0,980271.0,480021.0,131084.0,131124.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.581856,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,8.0,128.0,4.1218,24124741.0,3206668.0,995464.0,636816.0,125754.0,125760.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,3.590584,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,8.0,128.0,4.3923,16537033.0,3215231.0,598532.0,413167.0,76871.0,76871.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.767822,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,8.0,128.0,4.1037,24819462.0,3248394.0,1011766.0,643060.0,130830.0,130856.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,1.024246,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,8.0,128.0,3.9111,4200535.0,3159424.0,38.0,30.0,1.0,1.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,5.75161,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,8.0,128.0,4.0706,24549651.0,3249056.0,1013540.0,436239.0,130702.0,130706.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.016327,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,8.0,128.0,4.3936,23110493.0,3222536.0,947162.0,352843.0,129614.0,129659.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.899044,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,9.0,128.0,4.3415,22302206.0,3207478.0,941055.0,288099.0,116566.0,116574.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.718253,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,9.0,128.0,4.1108,24648634.0,3328853.0,1012890.0,607383.0,116213.0,116248.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,5.407354,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,9.0,128.0,4.3948,24918504.0,3202411.0,1026637.0,677234.0,116353.0,116353.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.573294,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,9.0,128.0,4.1054,23991926.0,3354306.0,983056.0,538381.0,116451.0,116476.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.899997,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,9.0,128.0,4.3501,22350793.0,3198898.0,922569.0,277833.0,116294.0,116294.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.642504,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,9.0,128.0,4.3807,21325316.0,3182480.0,898203.0,226424.0,116494.0,116494.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.273839,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,9.0,128.0,4.1324,22851925.0,3308224.0,932044.0,368121.0,116599.0,116641.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.315811,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,10.0,128.0,4.5127,25153602.0,3174334.0,1048537.0,733943.0,104857.0,104857.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.278618,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,10.0,128.0,4.3102,23857116.0,3249857.0,944797.0,430313.0,104849.0,104886.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,5.684885,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,10.0,128.0,3.9899,23783564.0,3598310.0,935124.0,388534.0,104892.0,104940.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.144149,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,10.0,128.0,4.3488,23457618.0,3189009.0,929287.0,379687.0,104723.0,104723.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,5.126982,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,10.0,128.0,4.3702,23494192.0,3235218.0,922596.0,390932.0,104890.0,104916.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,5.56949,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,10.0,128.0,4.1037,23965555.0,3352059.0,968001.0,475663.0,105136.0,105165.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.493195,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,10.0,128.0,4.3478,25043098.0,3199866.0,1045845.0,697569.0,104670.0,104670.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.374914,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,11.0,128.0,4.3367,24441421.0,3186280.0,1016423.0,710363.0,95505.0,95534.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.492216,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,11.0,128.0,4.1811,24079092.0,3363124.0,988582.0,520504.0,95555.0,95591.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,5.167966,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,11.0,128.0,4.3521,23584183.0,3218341.0,951819.0,349464.0,95195.0,95195.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.014424,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,11.0,128.0,4.4195,23237723.0,3166228.0,952288.0,348523.0,95470.0,95498.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.948621,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,11.0,128.0,4.4802,23247622.0,3168901.0,952983.0,350626.0,95343.0,95343.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.953389,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,11.0,128.0,4.4848,23294302.0,3170478.0,953048.0,350061.0,95407.0,95407.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.929547,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,11.0,128.0,4.4949,23233961.0,3168903.0,953196.0,349676.0,95344.0,95344.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.947681,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,12.0,128.0,4.4181,22921215.0,3194666.0,955834.0,343017.0,87550.0,87553.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.043049,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,12.0,128.0,4.45,23531563.0,3204925.0,1048467.0,347302.0,87348.0,87348.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,5.02779,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,12.0,128.0,4.4082,23240094.0,3216839.0,959666.0,348335.0,87319.0,87323.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.749316,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,12.0,128.0,4.5049,22434447.0,3168850.0,943688.0,309264.0,87365.0,87365.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.752177,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,12.0,128.0,4.5073,22460036.0,3172273.0,946885.0,295353.0,87511.0,87511.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.738826,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,12.0,128.0,4.4762,22242333.0,3174837.0,945326.0,278886.0,87290.0,87290.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.669207,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,12.0,128.0,4.5012,22037887.0,3167488.0,940491.0,266108.0,87355.0,87355.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.884762,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,13.0,128.0,4.5029,23064076.0,3173055.0,967895.0,317472.0,80756.0,80756.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.846614,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,13.0,128.0,4.5074,22906842.0,3166131.0,967894.0,295926.0,80663.0,80663.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.848522,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,13.0,128.0,4.5072,22914389.0,3168881.0,967959.0,296384.0,80593.0,80593.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.867595,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,13.0,128.0,4.4993,22964451.0,3175427.0,967841.0,296819.0,80957.0,80957.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.881901,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,13.0,128.0,4.4802,22934090.0,3174018.0,967579.0,299088.0,80798.0,80798.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.874271,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,13.0,128.0,4.488,22938174.0,3171250.0,967500.0,296102.0,80632.0,80632.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.095526,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,13.0,128.0,4.3112,23034885.0,3190924.0,967199.0,296707.0,80699.0,80699.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.866619,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,14.0,128.0,4.4804,22863639.0,3176321.0,997885.0,251587.0,74972.0,74972.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.82561,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,14.0,128.0,4.5026,22783288.0,3168884.0,998276.0,250942.0,75219.0,75219.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.846591,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,14.0,128.0,4.4897,22816830.0,3172099.0,998310.0,250863.0,74880.0,74880.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.817981,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,14.0,128.0,4.5068,22768462.0,3168898.0,998356.0,251017.0,74971.0,74971.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.822749,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,14.0,128.0,4.5006,22759439.0,3166115.0,998476.0,250122.0,74897.0,74897.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.862804,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,14.0,128.0,4.4805,22846000.0,3180992.0,995138.0,253460.0,74913.0,74913.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.948635,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,14.0,128.0,4.4281,22977608.0,3195030.0,996701.0,251920.0,74779.0,74779.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.766469,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,15.0,128.0,4.5103,22542533.0,3168897.0,992654.0,237701.0,69912.0,69912.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.788403,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,15.0,128.0,4.4953,22571151.0,3181751.0,1020605.0,364066.0,69883.0,69886.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.79794,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,15.0,128.0,4.4856,22567009.0,3174955.0,1048386.0,489415.0,69869.0,69869.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.752164,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,15.0,128.0,4.5094,22470369.0,3166169.0,1045107.0,475597.0,69965.0,69965.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.766469,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,15.0,128.0,4.5072,22527180.0,3159417.0,1048543.0,489589.0,69863.0,69864.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.785542,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,15.0,128.0,4.5067,22614391.0,3188890.0,1048475.0,489595.0,69886.0,69886.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.817014,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,15.0,128.0,4.4757,22606847.0,3171525.0,1048286.0,488314.0,69917.0,69917.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.925728,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,16.0,128.0,4.4261,22860598.0,3228624.0,1046576.0,392195.0,65420.0,65420.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.756927,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,16.0,128.0,4.5089,22490372.0,3167827.0,1048542.0,393224.0,65537.0,65537.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.753113,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,16.0,128.0,4.5054,22455124.0,3175647.0,1048551.0,394071.0,65560.0,65560.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.772186,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,16.0,128.0,4.4886,22461082.0,3165367.0,1048461.0,393137.0,65564.0,65564.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.754066,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,16.0,128.0,4.507,22467370.0,3175654.0,1048554.0,393455.0,65518.0,65518.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.747391,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,16.0,128.0,4.5031,22416287.0,3159420.0,1048533.0,393213.0,65547.0,65547.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.76265,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,16.0,128.0,4.4911,22428799.0,3175623.0,1048310.0,394071.0,65570.0,65570.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.725528,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,17.0,128.0,4.5094,22344242.0,3159372.0,1048515.0,308556.0,61745.0,61745.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.883841,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,17.0,128.0,4.4076,22571409.0,3214397.0,1045148.0,315046.0,61620.0,61620.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.726482,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,17.0,128.0,4.5061,22332175.0,3159376.0,1048510.0,308736.0,61875.0,61875.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.737926,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,17.0,128.0,4.5031,22371155.0,3175595.0,1048496.0,308866.0,61694.0,61694.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.765583,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,17.0,128.0,4.4901,22436800.0,3165319.0,1048259.0,291683.0,61742.0,61742.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.725528,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,17.0,128.0,4.5097,22345810.0,3175610.0,1048503.0,308785.0,61806.0,61806.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.728389,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,17.0,128.0,4.5064,22342620.0,3159372.0,1048526.0,308484.0,61690.0,61690.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.675883,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,18.0,128.0,4.5067,22096371.0,3175607.0,1016622.0,393862.0,58240.0,58240.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.710215,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,18.0,128.0,4.5035,22242690.0,3159408.0,1046457.0,244139.0,58286.0,58286.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.765529,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,18.0,128.0,4.4977,22474867.0,3196210.0,1048518.0,234556.0,58368.0,58371.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.777927,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,18.0,128.0,4.51,22595127.0,3165515.0,1048481.0,233978.0,58286.0,58286.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.788417,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,18.0,128.0,4.5042,22615650.0,3181807.0,1048465.0,237362.0,58226.0,58226.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.758853,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,18.0,128.0,4.5093,22501284.0,3159406.0,1048512.0,233122.0,58255.0,58256.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.766482,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,18.0,128.0,4.5012,22497139.0,3183924.0,1045522.0,244300.0,58270.0,58270.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.738826,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,19.0,128.0,4.5104,22411998.0,3169646.0,1037799.0,194638.0,55214.0,55214.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.728335,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,19.0,128.0,4.5069,22345373.0,3175597.0,1037471.0,196509.0,55303.0,55303.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.744548,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,19.0,128.0,4.5091,22432743.0,3169825.0,1042750.0,181981.0,55179.0,55179.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.769343,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,19.0,128.0,4.4913,22461032.0,3171255.0,1046749.0,170682.0,55173.0,55173.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.765529,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,19.0,128.0,4.4767,22369895.0,3168884.0,1041266.0,184121.0,55165.0,55165.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.753131,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,19.0,128.0,4.5139,22497320.0,3174206.0,1048455.0,165969.0,55200.0,55200.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.761714,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,19.0,128.0,4.5134,22535371.0,3179773.0,1048214.0,167060.0,55310.0,55310.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.725528,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,20.0,128.0,4.5132,22362941.0,3166125.0,1048573.0,262182.0,52458.0,52458.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.724575,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,20.0,128.0,4.5124,22354393.0,3168852.0,1048564.0,262658.0,52592.0,52592.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.728389,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,20.0,128.0,4.5134,22377261.0,3166039.0,1048572.0,262162.0,52461.0,52461.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.727436,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,20.0,128.0,4.5127,22369457.0,3168867.0,1048576.0,262417.0,52428.0,52428.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.733158,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,20.0,128.0,4.5122,22394264.0,3171215.0,1048560.0,263105.0,52369.0,52369.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.727436,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,20.0,128.0,4.5125,22368217.0,3168852.0,1048566.0,262868.0,52383.0,52383.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.725528,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,0.0,20.0,128.0,4.5126,22360172.0,3166099.0,1048566.0,262330.0,52416.0,52416.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,1.0,128.0,4.5175,1052566.0,3159420.0,6.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.225067,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,1.0,128.0,4.5191,1066513.0,3168900.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.225067,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,1.0,128.0,4.5146,1065435.0,3159410.0,6.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,1.0,128.0,4.5131,1051561.0,3159410.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.224113,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,1.0,128.0,4.5415,1067248.0,3159425.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.221252,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,1.0,128.0,4.5325,1051550.0,3159414.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,1.0,128.0,4.5139,1051735.0,3159414.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.885963,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,2.0,128.0,4.5183,4197471.0,3159429.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.886917,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,2.0,128.0,4.514,4198053.0,3159424.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.886917,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,2.0,128.0,4.5135,4197532.0,3159410.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.886917,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,2.0,128.0,4.5134,4197447.0,3159414.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.888824,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,2.0,128.0,4.5172,4210002.0,3159420.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.886917,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,2.0,128.0,4.5131,4197225.0,3159410.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.892639,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,2.0,128.0,4.5155,4226523.0,3166162.0,5.0,1.0,1.0,1.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.889779,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,3.0,128.0,4.5133,4210870.0,3159407.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.889779,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,3.0,128.0,4.5132,4210787.0,3159422.0,11.0,3.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.893594,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,3.0,128.0,4.5167,4232123.0,3168897.0,7.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.889779,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,3.0,128.0,4.5124,4210087.0,3159411.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.886918,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,3.0,128.0,4.5135,4197550.0,3159422.0,0.0,0.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.888825,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,3.0,128.0,4.5198,4212442.0,3159421.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.886918,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,3.0,128.0,4.5132,4197289.0,3159411.0,0.0,0.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.885963,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,4.0,128.0,4.5186,4197760.0,3159410.0,5.0,1.0,1.0,1.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.888824,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,4.0,128.0,4.5168,4209691.0,3159424.0,12.0,3.0,3.0,3.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.889778,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,4.0,128.0,4.5133,4210875.0,3159410.0,11.0,3.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.911713,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,4.0,128.0,4.4568,4260739.0,3181469.0,23.0,26.0,11.0,14.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.888824,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,4.0,128.0,4.5184,4211134.0,3159420.0,11.0,3.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.892639,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,4.0,128.0,4.5169,4227825.0,3168904.0,5.0,1.0,3.0,3.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.886917,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,4.0,128.0,4.5138,4197804.0,3159418.0,5.0,1.0,3.0,3.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.889779,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,5.0,128.0,4.5134,4211035.0,3159421.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.886918,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,5.0,128.0,4.5131,4197148.0,3159419.0,0.0,0.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.888825,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,5.0,128.0,4.5179,4210641.0,3159371.0,5.0,1.0,5.0,5.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.885964,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,5.0,128.0,4.5183,4197527.0,3159431.0,6.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.888825,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,5.0,128.0,4.5187,4211389.0,3159415.0,12.0,4.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.888825,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,5.0,128.0,4.5177,4210542.0,3159415.0,11.0,3.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.894547,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,5.0,128.0,4.5157,4235715.0,3166143.0,13.0,4.0,1.0,1.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.885967,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,6.0,128.0,4.5179,4197150.0,3159410.0,0.0,0.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.88692,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,6.0,128.0,4.5137,4197785.0,3159410.0,11.0,3.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.899318,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,6.0,128.0,4.5161,4258691.0,3173062.0,9.0,4.0,1.0,1.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.888828,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,6.0,128.0,4.5175,4210344.0,3159420.0,10.0,1.0,4.0,4.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.88692,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,6.0,128.0,4.513,4197092.0,3159406.0,0.0,0.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.88692,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,6.0,128.0,4.5137,4197696.0,3159408.0,5.0,1.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.889782,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,6.0,128.0,4.5136,4211154.0,3159366.0,16.0,8.0,2.0,2.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,3.591551,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,7.0,128.0,4.5135,16997755.0,3166147.0,633341.0,503261.0,2.0,2.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.34918,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,7.0,128.0,4.5128,25312062.0,3168898.0,1045994.0,797700.0,5.0,5.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.888828,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,7.0,128.0,4.5169,4209728.0,3159406.0,23.0,18.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.261441,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,7.0,128.0,4.5123,24894442.0,3166263.0,1047527.0,794448.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,5.217572,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,7.0,128.0,4.5121,24685803.0,3168894.0,1044736.0,768592.0,1.0,1.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.136101,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,7.0,128.0,4.5122,19569306.0,3172171.0,762993.0,585445.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.309125,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,7.0,128.0,4.5129,25123166.0,3168892.0,1045604.0,772323.0,5.0,5.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.297661,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,8.0,128.0,4.5127,25067822.0,3175636.0,1045821.0,705434.0,131004.0,131004.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.886917,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,8.0,128.0,4.5139,4197961.0,3159422.0,34.0,21.0,2.0,2.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.885963,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,8.0,128.0,4.5188,4197927.0,3159418.0,39.0,26.0,2.0,2.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.303383,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,8.0,128.0,4.5128,25095427.0,3166171.0,1047842.0,704624.0,131064.0,131064.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,2.211571,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,8.0,128.0,4.512,10463378.0,3168903.0,313402.0,212368.0,39217.0,39217.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.885963,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,8.0,128.0,4.5181,4197303.0,3159418.0,7.0,7.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.19371,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,8.0,128.0,4.5121,24572707.0,3159420.0,1021963.0,702183.0,131062.0,131061.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.167027,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,9.0,128.0,4.5128,24450291.0,3175644.0,1013517.0,675589.0,116326.0,116326.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.2767,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,9.0,128.0,4.513,24970161.0,3169017.0,1036949.0,692396.0,116510.0,116510.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.925747,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,9.0,128.0,4.5129,23309137.0,3168894.0,965070.0,635099.0,116346.0,116346.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.197545,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,9.0,128.0,4.5124,24592555.0,3166146.0,1021609.0,679304.0,116515.0,116515.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.879016,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,9.0,128.0,4.5132,23089723.0,3168892.0,954404.0,627643.0,116447.0,116447.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,5.189915,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,9.0,128.0,4.5128,24558576.0,3166145.0,1048561.0,555286.0,116436.0,116436.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.321523,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,9.0,128.0,4.5133,25183976.0,3168892.0,1048583.0,699190.0,116470.0,116470.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.313904,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,10.0,128.0,4.5133,25148021.0,3180528.0,1048492.0,734172.0,104762.0,104762.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.355866,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,10.0,128.0,4.5125,25342341.0,3195193.0,1048288.0,734044.0,104729.0,104729.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,5.299599,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,10.0,128.0,4.5121,25073495.0,3175599.0,1048526.0,734061.0,104879.0,104879.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.296737,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,10.0,128.0,4.5127,25063426.0,3159414.0,1048572.0,733967.0,104871.0,104871.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,5.298645,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,10.0,128.0,4.5129,25073758.0,3175671.0,1048540.0,733943.0,104956.0,104956.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,5.286247,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,10.0,128.0,4.5031,24960902.0,3197029.0,1033237.0,693981.0,104843.0,104846.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.916219,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,10.0,128.0,4.5123,23261160.0,3174974.0,922222.0,390894.0,104776.0,104776.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.923825,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,11.0,128.0,4.5135,23302964.0,3170342.0,953330.0,350306.0,95317.0,95317.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.914288,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,11.0,128.0,4.5119,23249945.0,3169369.0,953256.0,349752.0,95452.0,95452.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.923825,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,11.0,128.0,4.5122,23296434.0,3172170.0,953255.0,349503.0,95322.0,95322.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.911427,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,11.0,128.0,4.5121,23237169.0,3168904.0,953319.0,350032.0,95258.0,95258.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.911427,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,11.0,128.0,4.5128,23240904.0,3166137.0,953264.0,349528.0,95344.0,95344.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.910474,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,11.0,128.0,4.5125,23234710.0,3168857.0,953257.0,349651.0,95409.0,95409.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.911427,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,11.0,128.0,4.5127,23240229.0,3166158.0,953259.0,349558.0,95329.0,95329.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.796046,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,12.0,128.0,4.5125,22693513.0,3168888.0,947685.0,334194.0,87411.0,87411.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.882831,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,12.0,128.0,4.5127,23105123.0,3166161.0,975696.0,338377.0,87428.0,87428.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.729289,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,12.0,128.0,4.5126,22378061.0,3168888.0,942583.0,306586.0,87347.0,87347.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.474657,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,12.0,128.0,4.512,21170197.0,3166115.0,935153.0,176180.0,87305.0,87305.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.671115,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,12.0,128.0,4.5125,22102421.0,3168894.0,942694.0,273284.0,87442.0,87442.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.759807,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,12.0,128.0,4.5121,22519797.0,3166124.0,945152.0,317936.0,87377.0,87377.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.001087,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,12.0,128.0,4.5127,23664513.0,3168895.0,959667.0,425440.0,87392.0,87392.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.839939,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,13.0,128.0,4.512,22898572.0,3166124.0,967966.0,296695.0,80675.0,80675.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.838985,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,13.0,128.0,4.5128,22897809.0,3168877.0,967918.0,295917.0,80763.0,80763.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.8428,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,13.0,128.0,4.513,22916965.0,3166145.0,967912.0,295755.0,80657.0,80657.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.132719,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,13.0,128.0,4.5128,24287836.0,3168873.0,1042988.0,396052.0,80663.0,80663.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.850429,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,13.0,128.0,4.5131,22953819.0,3181647.0,968006.0,297000.0,80566.0,80566.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.862827,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,13.0,128.0,4.512,23006828.0,3163684.0,967986.0,306797.0,80587.0,80587.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.841846,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,13.0,128.0,4.5131,22913041.0,3175599.0,967940.0,296270.0,80650.0,80650.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.810352,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,14.0,128.0,4.5126,22761506.0,3159408.0,998570.0,250102.0,75094.0,75094.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.816074,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,14.0,128.0,4.5124,22787507.0,3175621.0,998651.0,249912.0,74880.0,74880.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.819888,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,14.0,128.0,4.5124,22805797.0,3163392.0,998631.0,249661.0,74899.0,74899.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.817027,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,14.0,128.0,4.5126,22793160.0,3175636.0,998695.0,251195.0,74794.0,74794.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.809398,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,14.0,128.0,4.5129,22758393.0,3159406.0,998645.0,249673.0,74898.0,74898.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.818935,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,14.0,128.0,4.5126,22802167.0,3175706.0,998633.0,249671.0,74901.0,74901.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.807491,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,14.0,128.0,4.5126,22747874.0,3159402.0,998633.0,249743.0,74997.0,74997.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.766469,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,15.0,128.0,4.5127,22554494.0,3175634.0,992674.0,238206.0,70055.0,70055.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.760747,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,15.0,128.0,4.512,22523746.0,3159411.0,992654.0,237679.0,69909.0,69909.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.772191,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,15.0,128.0,4.5127,22581440.0,3179802.0,992676.0,238066.0,69968.0,69968.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.759793,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,15.0,128.0,4.5135,22526637.0,3159417.0,992633.0,237995.0,69991.0,69991.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.76933,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,15.0,128.0,4.5126,22567751.0,3175641.0,992708.0,238516.0,69853.0,69853.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.758839,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,15.0,128.0,4.5124,22516770.0,3159418.0,992707.0,238326.0,69849.0,69849.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.783635,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,15.0,128.0,4.5008,22576051.0,3191061.0,1027190.0,393668.0,70079.0,70082.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.958153,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,16.0,128.0,4.5128,23462148.0,4583673.0,1048462.0,394010.0,65451.0,65449.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.754066,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,16.0,128.0,4.5124,22494483.0,3179800.0,1048569.0,393249.0,65538.0,65538.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.777908,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,16.0,128.0,4.5135,22612496.0,3407952.0,1048567.0,393229.0,65535.0,65535.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.745483,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,16.0,128.0,4.5128,22455579.0,3175643.0,1048560.0,394104.0,65453.0,65453.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.753113,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,16.0,128.0,4.5133,22494216.0,3165559.0,1048567.0,393431.0,65632.0,65632.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.743576,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,16.0,128.0,4.5123,22444385.0,3175658.0,1048570.0,393284.0,65591.0,65591.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.737854,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,16.0,128.0,4.5122,22416649.0,3159420.0,1048586.0,393285.0,65606.0,65606.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.730297,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,17.0,128.0,4.5129,22384204.0,3175571.0,1048548.0,309111.0,61753.0,61753.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.721714,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,17.0,128.0,4.5128,22343061.0,3159372.0,1048565.0,308402.0,61680.0,61680.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.730297,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,17.0,128.0,4.513,22384606.0,3175588.0,1048563.0,308940.0,61641.0,61641.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.721714,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,17.0,128.0,4.5129,22343599.0,3159372.0,1048564.0,308985.0,61644.0,61644.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.753185,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,17.0,128.0,4.5133,22494527.0,3193837.0,1048476.0,309329.0,61724.0,61724.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.719806,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,17.0,128.0,4.5124,22331861.0,3159376.0,1048549.0,308534.0,61774.0,61774.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.771305,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,17.0,128.0,4.5124,22575473.0,3192716.0,1048495.0,292596.0,61587.0,61587.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.687327,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,18.0,128.0,4.5133,22182847.0,3168687.0,1024333.0,354830.0,58240.0,58239.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.652041,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,18.0,128.0,4.5123,22011234.0,3175706.0,1006013.0,446022.0,58375.0,58375.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.641551,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,18.0,128.0,4.5131,21965379.0,3159408.0,1004900.0,451504.0,58293.0,58293.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.661578,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,18.0,128.0,4.5132,22060761.0,3180737.0,1008523.0,433770.0,58369.0,58369.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.697818,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,18.0,128.0,4.5124,22228087.0,3164525.0,1038548.0,283206.0,58254.0,58254.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.675883,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,18.0,128.0,4.5139,22131424.0,3175635.0,1025540.0,348702.0,58369.0,58369.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.711169,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,18.0,128.0,4.5118,22288480.0,3164550.0,1048387.0,234772.0,58265.0,58265.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.705447,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,19.0,128.0,4.4851,22129434.0,3166156.0,1044656.0,237922.0,55331.0,55331.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.02779,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,19.0,128.0,4.4033,23214055.0,3262364.0,1044023.0,181058.0,55532.0,55560.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.866619,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,19.0,128.0,4.4597,22758052.0,3179377.0,1039010.0,178387.0,55152.0,55152.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.832286,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,19.0,128.0,4.4957,22779847.0,3166115.0,1048201.0,166168.0,55209.0,55209.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.830379,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,19.0,128.0,4.4833,22707797.0,3168887.0,1042834.0,173609.0,55187.0,55187.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.817027,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,19.0,128.0,4.5043,22751058.0,3166134.0,1047971.0,166792.0,55365.0,55365.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.857082,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,19.0,128.0,4.4835,22834563.0,3176620.0,1046639.0,168611.0,55283.0,55283.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.690242,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,20.0,128.0,4.4432,21851531.0,3191184.0,996429.0,139654.0,52368.0,52368.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.650187,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,20.0,128.0,4.4669,21780504.0,3189950.0,996157.0,136600.0,52425.0,52425.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.57866,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,20.0,128.0,4.5071,21638698.0,3166118.0,996150.0,136346.0,52429.0,52429.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.571031,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,20.0,128.0,4.5102,21617165.0,3159362.0,996147.0,136349.0,52429.0,52429.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.695964,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,20.0,128.0,4.4522,21922400.0,3181551.0,1008529.0,143401.0,52445.0,52445.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.634928,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,20.0,128.0,4.4625,21687625.0,3159372.0,996410.0,145127.0,52513.0,52513.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.580568,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,64.0,20.0,128.0,4.5074,21649085.0,3175582.0,996314.0,137041.0,52423.0,52423.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,1.0,128.0,4.5205,1053288.0,3159414.0,6.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.228882,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,1.0,128.0,4.3826,1051829.0,3159378.0,8.0,3.0,2.0,2.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.252724,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,1.0,128.0,4.1352,1095840.0,3164577.0,6.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,1.0,128.0,4.5137,1051700.0,3159410.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,1.0,128.0,4.5154,1052096.0,3159418.0,6.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.224113,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,1.0,128.0,4.5284,1064164.0,3159420.0,6.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.221252,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,1.0,128.0,4.5326,1051559.0,3159414.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.889778,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,2.0,128.0,4.4987,4197297.0,3159428.0,10.0,2.0,1.0,1.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.929832,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,2.0,128.0,4.3214,4213383.0,3161726.0,6.0,1.0,1.0,1.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.97847,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,2.0,128.0,4.3306,4443223.0,3193440.0,7.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.909805,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,2.0,128.0,4.4293,4225521.0,3168896.0,6.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.890732,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,2.0,128.0,4.5158,4217755.0,3166151.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.8955,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,2.0,128.0,4.4839,4210368.0,3159434.0,7.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.889778,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,2.0,128.0,4.5123,4209999.0,3159413.0,6.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.888825,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,3.0,128.0,4.5184,4211171.0,3159415.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.885964,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,3.0,128.0,4.518,4197182.0,3159407.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.894547,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,3.0,128.0,4.4884,4210152.0,3159415.0,10.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.885964,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,3.0,128.0,4.5182,4197370.0,3159421.0,0.0,0.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.889779,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,3.0,128.0,4.5119,4209638.0,3159411.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.888825,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,3.0,128.0,4.5168,4209704.0,3159421.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.890733,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,3.0,128.0,4.4939,4197313.0,3159411.0,6.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.889778,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,4.0,128.0,4.5155,4212987.0,3168900.0,10.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.910759,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,4.0,128.0,4.4206,4221675.0,3166172.0,16.0,4.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.888824,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,4.0,128.0,4.5168,4209648.0,3159418.0,11.0,3.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.889778,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,4.0,128.0,4.5122,4209899.0,3159414.0,11.0,3.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.918388,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,4.0,128.0,4.4051,4242146.0,3165360.0,10.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.889778,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,4.0,128.0,4.5123,4209972.0,3159420.0,11.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.886917,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,4.0,128.0,4.5141,4198125.0,3159428.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.885964,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,5.0,128.0,4.5189,4198022.0,3159411.0,10.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.904084,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,5.0,128.0,4.4284,4198091.0,3159411.0,10.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.885964,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,5.0,128.0,4.5184,4197600.0,3159415.0,10.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.888825,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,5.0,128.0,4.5169,4209715.0,3159407.0,10.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.974656,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,5.0,128.0,4.1297,4220550.0,3175765.0,11.0,3.0,3.0,3.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,1.119615,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,5.0,128.0,3.5977,4223645.0,3172431.0,36.0,27.0,14.0,18.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,1.076699,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,5.0,128.0,3.7394,4221834.0,3171595.0,39.0,29.0,47.0,62.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,1.097683,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,6.0,128.0,3.66,4212700.0,3169414.0,19.0,9.0,8.0,8.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,1.044277,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,6.0,128.0,3.8393,4203991.0,3161706.0,21.0,9.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,1.022343,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,6.0,128.0,3.9187,4200849.0,3159402.0,20.0,8.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,1.019482,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,6.0,128.0,3.9282,4199200.0,3159408.0,11.0,4.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,1.019482,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,6.0,128.0,3.9269,4197803.0,3159417.0,13.0,5.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,1.035694,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,6.0,128.0,3.9203,4257446.0,3189817.0,35.0,38.0,24.0,31.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,1.045231,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,6.0,128.0,3.845,4214164.0,3168424.0,33.0,22.0,2.0,2.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,1.278882,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,7.0,128.0,3.7897,5081947.0,3177761.0,38277.0,25696.0,31.0,35.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.534193,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,7.0,128.0,3.9067,22670785.0,3176075.0,803172.0,471210.0,30.0,35.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,3.622069,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,7.0,128.0,3.4029,12924057.0,3515668.0,409154.0,265779.0,246.0,271.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.487463,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,7.0,128.0,3.9227,22571364.0,3226572.0,805063.0,476456.0,75.0,83.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,3.79087,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,7.0,128.0,4.4703,17769544.0,3175629.0,642872.0,293042.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.710215,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,7.0,128.0,4.505,22250227.0,3159402.0,865422.0,347524.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.889782,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,7.0,128.0,4.5133,4210930.0,3159407.0,26.0,19.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.886917,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,8.0,128.0,4.5141,4198156.0,3159428.0,39.0,27.0,3.0,3.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,2.095222,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,8.0,128.0,4.4163,9702548.0,3168896.0,269524.0,104208.0,41132.0,41132.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,1.646996,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,8.0,128.0,4.5144,7796395.0,3166170.0,182549.0,63078.0,26550.0,26550.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.684448,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,8.0,128.0,4.4717,21965015.0,3159414.0,895031.0,309323.0,130961.0,130961.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.892639,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,8.0,128.0,4.4978,4209957.0,3159414.0,38.0,23.0,4.0,4.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.887581,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,8.0,128.0,4.4966,23045245.0,3185556.0,954366.0,347673.0,130978.0,130983.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.163193,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,8.0,128.0,4.5094,24413646.0,3159410.0,1048578.0,393313.0,131071.0,131071.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.104084,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,9.0,128.0,4.5101,24137997.0,3179673.0,1048577.0,351146.0,116281.0,116281.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.097409,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,9.0,128.0,4.5017,24061442.0,3163419.0,1048579.0,350015.0,116567.0,116567.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,5.088826,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,9.0,128.0,4.5076,24052532.0,3175625.0,1048577.0,350915.0,116366.0,116366.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.09264,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,9.0,128.0,4.5055,24059485.0,3168898.0,1048570.0,350179.0,116508.0,116509.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,5.097409,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,9.0,128.0,4.504,24073951.0,3166166.0,1048578.0,350628.0,116371.0,116371.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,5.130787,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,9.0,128.0,4.5059,24241633.0,3185264.0,1048584.0,350343.0,116432.0,116432.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.130787,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,9.0,128.0,4.5078,24252025.0,3170525.0,1048568.0,370966.0,116554.0,116554.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.017309,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,10.0,128.0,4.5078,23715360.0,3175628.0,1048576.0,419725.0,104909.0,104908.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.018263,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,10.0,128.0,4.5069,23715331.0,3159396.0,1048583.0,419442.0,104922.0,104922.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,5.02017,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,10.0,128.0,4.5073,23726316.0,3175630.0,1048577.0,419403.0,104865.0,104865.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.017309,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,10.0,128.0,4.5073,23712928.0,3159412.0,1048586.0,419399.0,104861.0,104861.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,5.023031,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,10.0,128.0,4.51,23754390.0,3175626.0,1048585.0,419853.0,104798.0,104798.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,5.019217,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,10.0,128.0,4.5037,23703168.0,3159396.0,1048575.0,419405.0,104882.0,104882.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.019217,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,10.0,128.0,4.5079,23725087.0,3175710.0,1048582.0,419740.0,104886.0,104886.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.968648,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,11.0,128.0,4.5071,23482228.0,3163379.0,1048579.0,381944.0,95379.0,95379.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.965787,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,11.0,128.0,4.5072,23468757.0,3175634.0,1048581.0,381648.0,95401.0,95400.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.962926,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,11.0,128.0,4.5072,23455368.0,3159427.0,1048585.0,381359.0,95458.0,95458.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.959111,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,11.0,128.0,4.5134,23469454.0,3175040.0,1048579.0,382147.0,95461.0,95461.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.95625,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,11.0,128.0,4.5136,23457022.0,3159411.0,1048581.0,381489.0,95572.0,95572.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.978185,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,11.0,128.0,4.497,23474364.0,3175697.0,1048546.0,382020.0,95655.0,95656.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.960065,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,11.0,128.0,4.5131,23472862.0,3159411.0,1048577.0,381722.0,95818.0,95818.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.927654,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,12.0,128.0,4.5131,23319114.0,3178492.0,1048581.0,349740.0,87356.0,87356.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.915256,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,12.0,128.0,4.5129,23259695.0,3159418.0,1048588.0,349525.0,87382.0,87382.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.923839,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,12.0,128.0,4.5129,23300300.0,3175610.0,1048583.0,350431.0,87273.0,87272.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.919071,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,12.0,128.0,4.5127,23276506.0,3168888.0,1048579.0,350359.0,87288.0,87288.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.788417,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,12.0,128.0,4.5045,22617172.0,3176021.0,969380.0,308814.0,87405.0,87409.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.841823,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,12.0,128.0,4.5131,22913099.0,3172861.0,951798.0,345680.0,87454.0,87454.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.948635,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,12.0,128.0,4.516,23433596.0,3170139.0,956983.0,394787.0,87393.0,87393.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.8428,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,13.0,128.0,4.5127,22915314.0,3168877.0,967944.0,300224.0,80904.0,80904.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.105062,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,13.0,128.0,4.5124,24154996.0,3166108.0,1036590.0,387610.0,80949.0,80949.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.944844,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,13.0,128.0,4.5128,23398625.0,3168889.0,1028807.0,256468.0,80738.0,80738.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.891438,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,13.0,128.0,4.4631,22891206.0,3166117.0,967534.0,297020.0,80736.0,80736.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.848522,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,13.0,128.0,4.5131,22944446.0,3184570.0,967851.0,298101.0,80872.0,80872.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.846614,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,13.0,128.0,4.5135,22937774.0,3165352.0,967900.0,296867.0,80799.0,80799.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.845661,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,13.0,128.0,4.5123,22927077.0,3175625.0,968011.0,296742.0,80549.0,80549.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.809398,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,14.0,128.0,4.5132,22760313.0,3159410.0,998631.0,249765.0,74901.0,74901.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.811305,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,14.0,128.0,4.513,22767940.0,3175711.0,998359.0,251073.0,74912.0,74912.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.830379,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,14.0,128.0,4.5123,22854737.0,3167124.0,998461.0,251236.0,74849.0,74849.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.81512,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,14.0,128.0,4.513,22786098.0,3175618.0,998204.0,252841.0,74809.0,74809.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.90858,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,14.0,128.0,4.4202,22750867.0,3163405.0,994272.0,251905.0,75085.0,75085.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.820842,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,14.0,128.0,4.5093,22794263.0,3179612.0,998385.0,250988.0,74986.0,74986.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.820842,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,14.0,128.0,4.5018,22756410.0,3159410.0,998443.0,251132.0,74975.0,74975.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.78745,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,15.0,128.0,4.4892,22535579.0,3175661.0,992703.0,239111.0,70010.0,70010.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.764561,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,15.0,128.0,4.5072,22518037.0,3159415.0,992705.0,238479.0,69927.0,69927.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.789357,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,15.0,128.0,4.4869,22532998.0,3175614.0,992487.0,238781.0,69985.0,69985.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.898076,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,15.0,128.0,4.4241,22722024.0,3185816.0,991688.0,240485.0,69860.0,69860.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.774098,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,15.0,128.0,4.5087,22570639.0,3175627.0,992675.0,238511.0,69997.0,69997.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.7617,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,15.0,128.0,4.5124,22530644.0,3159419.0,992701.0,238279.0,69855.0,69855.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.776006,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,15.0,128.0,4.5129,22600448.0,3181593.0,992694.0,238197.0,69866.0,69866.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.878998,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,16.0,128.0,4.512,23083360.0,3159418.0,983048.0,393165.0,65537.0,65537.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.887581,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,16.0,128.0,4.5127,23127617.0,3175652.0,983153.0,394029.0,65443.0,65443.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.869461,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,16.0,128.0,4.5124,23040284.0,3169693.0,983059.0,377951.0,65590.0,65590.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.886627,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,16.0,128.0,4.5132,23125816.0,3180734.0,983057.0,392066.0,65734.0,65734.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.885674,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,16.0,128.0,4.5092,23100866.0,3167388.0,983112.0,384481.0,65736.0,65736.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.878044,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,16.0,128.0,4.5132,23085048.0,3180805.0,983123.0,386933.0,65668.0,65668.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.87709,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,16.0,128.0,4.5121,23074628.0,3159418.0,983118.0,393327.0,65669.0,65669.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.544327,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,17.0,128.0,4.5129,21503945.0,3175593.0,987574.0,132923.0,61883.0,61883.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.541466,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,17.0,128.0,4.5124,21488143.0,3159386.0,987528.0,132418.0,61779.0,61779.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.591058,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,17.0,128.0,4.5126,21723780.0,3188028.0,988018.0,143474.0,61705.0,61705.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.55005,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,17.0,128.0,4.5134,21533616.0,3159374.0,987872.0,137933.0,62045.0,62045.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.566262,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,17.0,128.0,4.5019,21554964.0,3191516.0,987039.0,125510.0,61612.0,61617.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.64828,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,17.0,128.0,4.513,21996253.0,3159376.0,991583.0,189126.0,61679.0,61679.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.534791,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,17.0,128.0,4.5137,21462706.0,3175687.0,986924.0,123889.0,61646.0,61646.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.51948,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,18.0,128.0,4.5134,21388779.0,3159412.0,990380.0,117395.0,58201.0,58201.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.541414,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,18.0,128.0,4.5137,21494057.0,3181487.0,990346.0,117109.0,58328.0,58328.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.530924,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,18.0,128.0,4.5133,21442761.0,3171308.0,990375.0,117083.0,58502.0,58502.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.528063,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,18.0,128.0,4.5133,21428960.0,3168898.0,990456.0,119130.0,58358.0,58358.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.531878,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,18.0,128.0,4.5122,21441893.0,3171281.0,990337.0,116670.0,58289.0,58289.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.54809,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,18.0,128.0,4.5126,21520410.0,3184274.0,990325.0,116698.0,58254.0,58254.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.531878,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,18.0,128.0,4.513,21446002.0,3170068.0,990396.0,117764.0,58208.0,58208.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.738826,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,19.0,128.0,4.5131,22425533.0,3168898.0,1007194.0,220752.0,55191.0,55191.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.741687,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,19.0,128.0,4.5125,22436220.0,3166138.0,1007231.0,221537.0,55139.0,55139.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.733104,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,19.0,128.0,4.5126,22396217.0,3159426.0,1007192.0,220752.0,55193.0,55193.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.725474,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,19.0,128.0,4.5132,22363020.0,3175635.0,1006421.0,214967.0,55390.0,55390.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.735965,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,19.0,128.0,4.5127,22409951.0,3159416.0,1007191.0,220755.0,55189.0,55189.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.745502,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,19.0,128.0,4.5123,22453337.0,3175646.0,1007230.0,221426.0,55145.0,55145.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.745502,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,19.0,128.0,4.5133,22458079.0,3164533.0,1007175.0,220848.0,55193.0,55193.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.576753,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,20.0,128.0,4.5128,21656715.0,3175575.0,996144.0,136338.0,52432.0,52432.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.569123,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,20.0,128.0,4.5125,21619462.0,3159376.0,996269.0,136723.0,52641.0,52641.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.580568,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,20.0,128.0,4.5124,21672971.0,3175602.0,998065.0,139261.0,52442.0,52442.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.703593,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,20.0,128.0,4.5128,22256978.0,3171325.0,1024364.0,148047.0,52511.0,52511.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.579614,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,20.0,128.0,4.512,21666581.0,3180388.0,996175.0,138163.0,52629.0,52629.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.566262,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,20.0,128.0,4.5132,21609163.0,3159376.0,996187.0,137076.0,52402.0,52402.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.569123,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,128.0,20.0,128.0,4.5121,21617422.0,3175614.0,996144.0,136334.0,52430.0,52430.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,1.0,128.0,4.521,1053383.0,3159424.0,6.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,1.0,128.0,4.5129,1051515.0,3159424.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.221252,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,1.0,128.0,4.5327,1051578.0,3159438.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,1.0,128.0,4.5172,1052517.0,3159424.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,1.0,128.0,4.5174,1052548.0,3159428.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.221252,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,1.0,128.0,4.5323,1051499.0,3159424.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,1.0,128.0,4.5127,1051467.0,3159428.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.886917,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,2.0,128.0,4.5138,4197872.0,3159424.0,6.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.886917,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,2.0,128.0,4.5146,4198564.0,3159424.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.889778,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,2.0,128.0,4.5123,4209981.0,3159438.0,10.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.898361,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,2.0,128.0,4.5162,4254276.0,3163407.0,6.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.892639,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,2.0,128.0,4.5157,4226677.0,3163411.0,11.0,3.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.893593,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,2.0,128.0,4.5109,4226710.0,3168910.0,10.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.907898,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,2.0,128.0,4.4681,4253661.0,3176032.0,21.0,30.0,11.0,16.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.889779,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,3.0,128.0,4.5158,4213199.0,3159407.0,6.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.886918,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,3.0,128.0,4.5137,4197741.0,3159407.0,7.0,2.0,2.0,2.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.889779,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,3.0,128.0,4.5133,4210899.0,3159415.0,5.0,1.0,2.0,2.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.885964,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,3.0,128.0,4.5215,4200436.0,3159417.0,0.0,0.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.886918,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,3.0,128.0,4.5143,4198286.0,3159418.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.886918,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,3.0,128.0,4.5151,4199019.0,3159367.0,6.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.886918,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,3.0,128.0,4.5147,4198662.0,3159411.0,12.0,4.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.889778,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,4.0,128.0,4.5155,4212925.0,3159418.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.893593,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,4.0,128.0,4.5136,4229289.0,3168910.0,6.0,2.0,4.0,4.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.892639,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,4.0,128.0,4.5151,4226178.0,3163408.0,8.0,3.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.892639,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,4.0,128.0,4.5146,4225665.0,3166235.0,6.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.893593,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,4.0,128.0,4.5106,4226448.0,3163393.0,6.0,1.0,1.0,1.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.885963,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,4.0,128.0,4.5185,4197659.0,3159414.0,7.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.888824,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,4.0,128.0,4.5173,4210097.0,3159424.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.886918,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,5.0,128.0,4.5132,4197314.0,3159418.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.886918,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,5.0,128.0,4.5135,4197527.0,3159407.0,13.0,5.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.886918,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,5.0,128.0,4.5136,4197629.0,3159411.0,8.0,3.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.886918,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,5.0,128.0,4.5143,4198269.0,3159411.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.886918,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,5.0,128.0,4.5133,4197333.0,3159417.0,0.0,0.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.886918,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,5.0,128.0,4.5175,4201271.0,3168908.0,10.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.889779,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,5.0,128.0,4.5144,4211939.0,3159411.0,10.0,2.0,4.0,4.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.897411,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,6.0,128.0,4.515,4248607.0,3169033.0,10.0,4.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.885967,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,6.0,128.0,4.5182,4197379.0,3159406.0,0.0,0.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.888828,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,6.0,128.0,4.5166,4209451.0,3159412.0,7.0,1.0,5.0,5.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.907901,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,6.0,128.0,4.5136,4296937.0,3163737.0,6.0,2.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.888828,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,6.0,128.0,4.5173,4210122.0,3159398.0,7.0,1.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.88692,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,6.0,128.0,4.513,4197075.0,3159398.0,0.0,0.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.889782,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,6.0,128.0,4.5118,4209538.0,3159406.0,5.0,1.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.892643,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,7.0,128.0,4.5173,4228150.0,3163391.0,21.0,13.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,2.848636,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,7.0,128.0,4.5126,13479244.0,3175643.0,465088.0,155591.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.696864,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,7.0,128.0,4.5126,22224727.0,3163726.0,881882.0,320780.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.889782,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,7.0,128.0,4.5147,4212193.0,3159398.0,27.0,18.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,3.732696,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,7.0,128.0,4.5128,17662954.0,3175601.0,652892.0,258382.0,3.0,3.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.885967,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,7.0,128.0,4.5183,4197537.0,3159412.0,20.0,11.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.88692,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,7.0,128.0,4.5136,4197641.0,3159413.0,5.0,1.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.886917,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,8.0,128.0,4.5155,4199404.0,3159414.0,34.0,26.0,3.0,3.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.619598,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,8.0,128.0,4.5126,21859274.0,3159414.0,907882.0,272528.0,131021.0,131021.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,2.523422,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,8.0,128.0,4.5132,11941915.0,3175630.0,400647.0,114749.0,57246.0,57246.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.637718,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,8.0,128.0,4.5124,21943562.0,3159424.0,912106.0,274700.0,130978.0,130978.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.886917,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,8.0,128.0,4.5141,4198091.0,3159421.0,31.0,23.0,2.0,2.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,2.57206,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,8.0,128.0,4.5125,12170246.0,3168896.0,406386.0,125210.0,59301.0,59301.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.886917,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,8.0,128.0,4.5147,4198644.0,3159414.0,24.0,13.0,1.0,1.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.46076,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,9.0,128.0,4.5125,25838479.0,3166139.0,1047171.0,579606.0,116499.0,116499.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.616755,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,9.0,128.0,4.5131,21847989.0,3175642.0,932015.0,233865.0,116452.0,116452.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.550951,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,9.0,128.0,4.5124,21533263.0,3159413.0,920009.0,225277.0,116558.0,116558.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.611033,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,9.0,128.0,4.5125,21817995.0,3175597.0,931674.0,235285.0,116470.0,116470.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.520434,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,9.0,128.0,4.5131,21392310.0,3159398.0,914215.0,218907.0,116439.0,116439.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.535692,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,9.0,128.0,4.5126,21461738.0,3168892.0,917165.0,222251.0,116464.0,116464.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.546183,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,9.0,128.0,4.5131,21514142.0,3166138.0,918198.0,225177.0,116531.0,116531.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.477937,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,10.0,128.0,4.053,23280308.0,3179724.0,930670.0,367989.0,104862.0,104905.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.650553,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,10.0,128.0,4.0475,23981487.0,3273225.0,973702.0,483900.0,105374.0,105411.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,5.448373,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,10.0,128.0,4.3723,24979162.0,3173465.0,1046508.0,715854.0,105035.0,105035.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.215675,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,10.0,128.0,4.3573,23830294.0,3175999.0,965340.0,494874.0,104884.0,104889.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,5.184203,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,10.0,128.0,4.2771,23250085.0,3168878.0,928120.0,379533.0,105163.0,105163.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.878072,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,10.0,128.0,4.5131,23084578.0,3170092.0,920530.0,376377.0,104804.0,104804.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.938154,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,10.0,128.0,4.4911,23254940.0,3173230.0,923356.0,388362.0,104863.0,104863.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.217557,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,11.0,128.0,4.3588,23847044.0,3279371.0,952344.0,349960.0,95355.0,95355.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.995351,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,11.0,128.0,4.455,23335102.0,3172349.0,952991.0,350062.0,95426.0,95426.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,5.046849,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,11.0,128.0,4.4089,23332017.0,3184653.0,951973.0,349740.0,95275.0,95275.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.961972,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,11.0,128.0,4.4892,23357158.0,3174474.0,952984.0,350440.0,95316.0,95316.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.954343,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,11.0,128.0,4.483,23289240.0,3176859.0,952842.0,350462.0,95283.0,95283.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.973416,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,11.0,128.0,4.4639,23279230.0,3171792.0,951854.0,349352.0,95294.0,95294.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.990582,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,11.0,128.0,4.4777,23432044.0,3185180.0,952959.0,350032.0,95352.0,95352.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.925747,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,12.0,128.0,4.3761,22602687.0,3166138.0,948075.0,321283.0,87491.0,87491.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.868526,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,12.0,128.0,4.4951,22947515.0,3168892.0,952809.0,354243.0,87384.0,87384.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.892368,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,12.0,128.0,4.416,22654032.0,3166139.0,951123.0,326454.0,87514.0,87514.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.022068,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,12.0,128.0,4.3714,23019573.0,3181214.0,955164.0,399229.0,87814.0,87818.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.919071,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,12.0,128.0,4.506,23242082.0,3178141.0,964577.0,621114.0,87513.0,87541.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.901905,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,12.0,128.0,4.4941,23099462.0,3185589.0,957923.0,610753.0,87386.0,87391.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.938144,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,12.0,128.0,4.477,23181854.0,3163381.0,1016866.0,391190.0,87436.0,87436.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.910511,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,13.0,128.0,4.5007,23174197.0,3179925.0,1048274.0,323268.0,80762.0,80762.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.881901,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,13.0,128.0,4.5095,23084254.0,3159393.0,1048447.0,322913.0,80647.0,80647.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.920048,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,13.0,128.0,4.502,23226040.0,3184053.0,1048310.0,323165.0,80644.0,80644.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.941983,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,13.0,128.0,4.5019,23328838.0,3163707.0,1048128.0,323289.0,80685.0,80685.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.912419,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,13.0,128.0,4.5069,23215013.0,3192358.0,1048233.0,323411.0,80649.0,80649.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.898113,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,13.0,128.0,4.5014,23119311.0,3163711.0,1048255.0,332596.0,80747.0,80747.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.914326,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,13.0,128.0,4.5043,23210456.0,3175642.0,1046163.0,327354.0,80759.0,80759.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.870433,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,14.0,128.0,4.4889,22925036.0,3159408.0,1048554.0,300198.0,74834.0,74834.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.864711,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,14.0,128.0,4.4957,22932697.0,3175601.0,1048252.0,301278.0,74859.0,74859.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.863758,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,14.0,128.0,4.5094,22997958.0,3163722.0,1048535.0,299897.0,75205.0,75205.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.859943,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,14.0,128.0,4.5055,22960253.0,3175634.0,1048266.0,300273.0,74875.0,74875.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.86948,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,14.0,128.0,4.506,23007406.0,3163827.0,1048272.0,300627.0,74834.0,74834.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,5.061169,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,14.0,128.0,4.326,22958097.0,3175177.0,1046407.0,298474.0,74955.0,74955.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.885692,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,14.0,128.0,4.4802,22952107.0,3164392.0,1048228.0,300311.0,74920.0,74920.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.84467,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,15.0,128.0,4.5052,22886551.0,3179975.0,1048260.0,281025.0,69836.0,69835.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.832272,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,15.0,128.0,4.5003,22802876.0,3159407.0,1048425.0,279753.0,69906.0,69906.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.847531,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,15.0,128.0,4.5066,22907229.0,3179948.0,1048358.0,280306.0,69865.0,69865.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.855161,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,15.0,128.0,4.4997,22907794.0,3177305.0,1048467.0,279657.0,69921.0,69921.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.830365,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,15.0,128.0,4.5069,22827445.0,3166158.0,1048511.0,279721.0,69941.0,69941.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.823689,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,15.0,128.0,4.5119,22821018.0,3168903.0,1048510.0,280053.0,69984.0,69984.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.998212,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,15.0,128.0,4.5129,23651968.0,4728329.0,1048062.0,280736.0,69793.0,69791.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.806519,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,16.0,128.0,4.5128,22744289.0,3173224.0,1048559.0,264271.0,65613.0,65613.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.810333,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,16.0,128.0,4.5121,22759270.0,3170506.0,1048557.0,262398.0,65629.0,65629.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.796982,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,16.0,128.0,4.512,22695152.0,3168896.0,1048575.0,262503.0,65511.0,65511.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.840851,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,16.0,128.0,4.5128,22907054.0,3180776.0,1048541.0,262212.0,65535.0,65535.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.794121,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,16.0,128.0,4.5121,22682239.0,3168906.0,1048579.0,262177.0,65561.0,65561.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.803658,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,16.0,128.0,4.5123,22728511.0,3170129.0,1048542.0,262363.0,65716.0,65716.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.83799,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,16.0,128.0,4.5132,22895453.0,3187328.0,1048516.0,262360.0,65666.0,65666.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.797055,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,17.0,128.0,4.5036,22653072.0,3175993.0,1001211.0,255680.0,61718.0,61723.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.700732,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,17.0,128.0,4.5131,22244863.0,3173176.0,992679.0,204470.0,61629.0,61629.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.559586,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,17.0,128.0,4.5127,21575148.0,3166118.0,987349.0,143044.0,61764.0,61764.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.551003,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,17.0,128.0,4.5137,21539391.0,3168858.0,987810.0,136314.0,61709.0,61709.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.589151,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,17.0,128.0,4.513,21716580.0,3166086.0,989194.0,155621.0,61764.0,61764.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.566262,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,17.0,128.0,4.513,21608212.0,3169844.0,987727.0,136096.0,61818.0,61818.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.754139,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,17.0,128.0,4.4145,22006325.0,3209722.0,988148.0,160857.0,61588.0,61588.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.535692,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,18.0,128.0,4.5134,21465835.0,3163787.0,990383.0,117450.0,58208.0,58208.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.528063,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,18.0,128.0,4.5117,21421772.0,3175730.0,990360.0,117036.0,58227.0,58227.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.528063,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,18.0,128.0,4.5125,21425408.0,3165577.0,990359.0,117331.0,58250.0,58250.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.539507,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,18.0,128.0,4.5131,21482202.0,3185866.0,990348.0,117222.0,58294.0,58294.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.62057,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,18.0,128.0,4.4384,21504215.0,3159402.0,990302.0,133546.0,58319.0,58319.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.59482,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,18.0,128.0,4.4681,21527512.0,3179883.0,990380.0,122493.0,58392.0,58392.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.573839,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,18.0,128.0,4.4718,21446748.0,3164529.0,990347.0,118312.0,58339.0,58339.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.984875,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,19.0,128.0,4.4055,23027669.0,3219164.0,1037446.0,179368.0,55144.0,55144.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.824657,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,19.0,128.0,4.5049,22790412.0,3163726.0,1048187.0,166180.0,55188.0,55188.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.840869,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,19.0,128.0,4.4895,22788592.0,3175625.0,1047739.0,166863.0,55203.0,55203.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.895229,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,19.0,128.0,4.46,22893289.0,3175725.0,1047698.0,168295.0,55128.0,55128.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.821796,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,19.0,128.0,4.5027,22765891.0,3175632.0,1048038.0,167368.0,55328.0,55329.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.831333,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,19.0,128.0,4.5034,22814223.0,3163737.0,1047824.0,166789.0,55188.0,55188.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.846591,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,19.0,128.0,4.4634,22682939.0,3185474.0,1042536.0,165872.0,55288.0,55293.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.571984,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,20.0,128.0,4.5093,21617490.0,3159362.0,996154.0,136446.0,52441.0,52441.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.727436,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,20.0,128.0,4.4184,21902066.0,3210558.0,996349.0,139852.0,52376.0,52376.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.612993,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,20.0,128.0,4.4875,21705800.0,3171254.0,996189.0,136989.0,52393.0,52393.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.633021,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,20.0,128.0,4.4797,21762532.0,3179952.0,996217.0,144338.0,52413.0,52413.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.673075,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,20.0,128.0,4.4903,22002481.0,3163690.0,1012563.0,143710.0,52589.0,52589.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.689288,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,20.0,128.0,4.461,21934497.0,3181551.0,996291.0,165769.0,52413.0,52413.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.579614,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,4096.0,20.0,128.0,4.5124,21668631.0,3163694.0,996151.0,136370.0,52429.0,52429.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.240326,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,1.0,128.0,4.5269,1140776.0,3159414.0,11.0,3.0,2.0,2.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,1.0,128.0,4.5151,1052027.0,3159366.0,9.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,1.0,128.0,4.5137,1051692.0,3159414.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.224113,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,1.0,128.0,4.5285,1064206.0,3159424.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,1.0,128.0,4.5126,1051437.0,3159418.0,0.0,0.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.221252,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,1.0,128.0,4.5322,1051467.0,3159414.0,0.0,0.0,1.0,1.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.222206,,,,,,,,,128.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,1.0,128.0,4.5156,1052144.0,3159422.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.886917,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,2.0,128.0,4.5176,4201397.0,3168896.0,10.0,2.0,1.0,1.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.894547,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,2.0,128.0,4.5191,4238907.0,3171488.0,18.0,5.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.910759,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,2.0,128.0,4.5118,4308773.0,3174814.0,7.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.902176,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,2.0,128.0,4.5141,4270382.0,3163752.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.888824,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,2.0,128.0,4.5176,4210377.0,3160763.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.886917,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,2.0,128.0,4.5136,4197635.0,3159418.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.886917,,,,,,,,,256.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,2.0,128.0,4.5138,4197789.0,3159418.0,11.0,3.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.885964,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,3.0,128.0,4.518,4197227.0,3159411.0,2.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.886918,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,3.0,128.0,4.5131,4197211.0,3159407.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.897408,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,3.0,128.0,4.5152,4248762.0,3165356.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.913621,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,3.0,128.0,4.5144,4324823.0,3180799.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.889779,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,3.0,128.0,4.5138,4211369.0,3159415.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.915528,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,3.0,128.0,4.4926,4312916.0,3177022.0,7.0,2.0,1.0,1.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.889779,,,,,,,,,384.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,3.0,128.0,4.5124,4210025.0,3159419.0,13.0,4.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.909805,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,4.0,128.0,4.4892,4282694.0,3165461.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.954628,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,4.0,128.0,4.5143,4518843.0,3189177.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.886917,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,4.0,128.0,4.5136,4197627.0,3159410.0,6.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.886917,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,4.0,128.0,4.5145,4198468.0,3159428.0,10.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.886917,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,4.0,128.0,4.5142,4198240.0,3159414.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.886917,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,4.0,128.0,4.5139,4197947.0,3159418.0,10.0,2.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.899315,,,,,,,,,512.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,4.0,128.0,4.5184,4260860.0,3163742.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.886918,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,5.0,128.0,4.5201,4203665.0,3168897.0,6.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.890733,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,5.0,128.0,4.517,4218918.0,3166144.0,1.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.897408,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,5.0,128.0,4.512,4245750.0,3165459.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.885964,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,5.0,128.0,4.518,4197232.0,3159421.0,1.0,0.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.885964,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,5.0,128.0,4.5181,4197334.0,3159415.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.888825,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,5.0,128.0,4.5179,4210713.0,3159411.0,5.0,1.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.886918,,,,,,,,,640.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,5.0,128.0,4.5136,4197637.0,3159419.0,6.0,2.0,0.0,0.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,0.889782,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,6.0,128.0,4.5132,4210847.0,3159398.0,5.0,1.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.901226,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,6.0,128.0,4.5182,4269657.0,3163831.0,6.0,2.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.889782,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,6.0,128.0,4.5133,4210898.0,3159398.0,7.0,1.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,0.887874,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,6.0,128.0,4.5122,4200887.0,3168902.0,11.0,7.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.952724,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,6.0,128.0,4.2316,4227336.0,3163490.0,5.0,1.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.947956,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,6.0,128.0,4.2657,4240111.0,3169175.0,6.0,2.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,0.885967,,,,,,,,,768.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,6.0,128.0,4.5195,4198611.0,3159406.0,17.0,3.0,2.0,2.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.669207,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,7.0,128.0,4.5084,22073346.0,3163726.0,881568.0,325058.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,2.565394,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,7.0,128.0,4.5132,12140591.0,3168884.0,372959.0,154237.0,1.0,1.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,1.441007,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,7.0,128.0,4.5115,6816817.0,3166115.0,130090.0,43926.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.670161,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,7.0,128.0,4.5131,22100763.0,3163736.0,877826.0,337521.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.895504,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,7.0,128.0,4.5198,4244132.0,3163389.0,11.0,3.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.885967,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,7.0,128.0,4.5183,4197473.0,3159402.0,3.0,2.0,0.0,0.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,2.77711,,,,,,,,,896.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,7.0,128.0,4.5046,13117530.0,3179946.0,439000.0,157178.0,4.0,4.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.639626,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,8.0,128.0,4.5087,21934889.0,3159410.0,914862.0,267640.0,130990.0,130990.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,0.889778,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,8.0,128.0,4.5139,4211479.0,3159414.0,21.0,10.0,3.0,3.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,0.901222,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,8.0,128.0,4.5172,4268724.0,3165551.0,5.0,1.0,0.0,0.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,2.736092,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,8.0,128.0,4.5139,12950245.0,3190977.0,441432.0,132662.0,63601.0,63601.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,0.888824,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,8.0,128.0,4.5183,4211070.0,3159414.0,35.0,20.0,4.0,4.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,0.888824,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,8.0,128.0,4.5171,4209958.0,3159418.0,27.0,16.0,4.0,4.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,1.304626,,,,,,,,,1024.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,8.0,128.0,4.5148,6176239.0,3165365.0,99888.0,29061.0,14286.0,14286.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.567164,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,9.0,128.0,4.5124,21609796.0,3159402.0,922678.0,227741.0,116528.0,116528.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.625338,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,9.0,128.0,4.5129,21887703.0,3181579.0,931963.0,234093.0,116459.0,116459.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.647273,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,9.0,128.0,4.4936,21897081.0,3163726.0,931419.0,235553.0,116505.0,116505.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.889507,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,9.0,128.0,4.5016,23079723.0,3185503.0,967460.0,468201.0,116508.0,116513.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,5.2767,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,9.0,128.0,4.5136,24973782.0,3159406.0,1039171.0,692374.0,116514.0,116514.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,5.103131,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,9.0,128.0,4.5135,24151562.0,3185917.0,996608.0,657613.0,116474.0,116474.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.766482,,,,,,,,,1152.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,9.0,128.0,4.5127,22554231.0,3168908.0,925459.0,628058.0,115988.0,115988.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.343468,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,10.0,128.0,4.5131,25286984.0,3188301.0,1048412.0,734234.0,104722.0,104722.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.337746,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,10.0,128.0,4.5135,25261837.0,3191854.0,1048415.0,734211.0,104736.0,104736.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,5.296737,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,10.0,128.0,4.5127,25063607.0,3159412.0,1048548.0,733975.0,104900.0,104900.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.307228,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,10.0,128.0,4.5127,25112912.0,3175599.0,1048413.0,733847.0,104888.0,104888.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,5.311043,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,10.0,128.0,4.5128,25131962.0,3163724.0,1048481.0,733875.0,104933.0,104933.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,5.296737,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,10.0,128.0,4.5135,25067741.0,3175628.0,1048355.0,734040.0,105030.0,105030.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.298645,,,,,,,,,1280.0,,1048570.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,10.0,128.0,4.5132,25075262.0,3159400.0,1048575.0,733970.0,104866.0,104866.0,1048700.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.092626,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,11.0,128.0,4.513,24099445.0,3191860.0,997697.0,691227.0,95212.0,95212.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.060201,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,11.0,128.0,4.5127,23944344.0,3163856.0,996747.0,687396.0,95369.0,95369.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,5.135541,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,11.0,128.0,4.5124,24299365.0,3175744.0,1008532.0,731626.0,95446.0,95446.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.194669,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,11.0,128.0,4.5128,24581291.0,3185119.0,1012098.0,745092.0,95303.0,95303.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,5.023961,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,11.0,128.0,4.513,23774599.0,3170468.0,991468.0,667873.0,95311.0,95311.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,5.044942,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,11.0,128.0,4.5129,23873263.0,3186742.0,991994.0,669974.0,95195.0,95195.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.048757,,,,,,,,,1408.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,11.0,128.0,4.513,23891691.0,3172627.0,994712.0,679805.0,95374.0,95374.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.060215,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,12.0,128.0,4.4289,23499565.0,3203188.0,974237.0,650022.0,87546.0,87568.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.86185,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,12.0,128.0,4.5092,22987898.0,3159418.0,961752.0,611711.0,87434.0,87434.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.96294,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,12.0,128.0,4.4221,23012483.0,3175742.0,968785.0,597457.0,88101.0,88101.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.946728,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,12.0,128.0,4.4738,23205598.0,3179706.0,964451.0,608483.0,87442.0,87484.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,5.058308,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,12.0,128.0,4.3699,23178006.0,3198485.0,973010.0,597174.0,87464.0,87464.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.919071,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,12.0,128.0,4.4794,23104548.0,3175622.0,966799.0,604429.0,87395.0,87395.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,5.209943,,,,,,,,,1536.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,12.0,128.0,4.2647,23298163.0,3239991.0,971738.0,596836.0,87481.0,87508.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,5.513239,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,13.0,128.0,3.9893,23061861.0,3373937.0,980445.0,478551.0,81232.0,81273.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,5.167052,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,13.0,128.0,4.2596,23078587.0,3198113.0,965463.0,296675.0,80641.0,80641.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,5.078359,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,13.0,128.0,4.3658,23247970.0,3207460.0,967514.0,297371.0,80586.0,80586.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,5.18994,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,13.0,128.0,4.2348,23045691.0,3203230.0,967260.0,297593.0,80749.0,80766.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,5.072637,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,13.0,128.0,4.3439,23105198.0,3220908.0,973990.0,622706.0,80661.0,80664.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.861873,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,13.0,128.0,4.5059,22971328.0,3187686.0,969649.0,715796.0,80563.0,80563.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.866642,,,,,,,,,1664.0,,1048567.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,13.0,128.0,4.5096,23012340.0,3180856.0,1019996.0,466966.0,80989.0,80989.0,1048697.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.838008,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,14.0,128.0,4.4955,22805562.0,3193160.0,975166.0,582825.0,74911.0,74911.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.846591,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,14.0,128.0,4.5043,22890746.0,3205461.0,974009.0,598329.0,74906.0,74906.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.76076,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,14.0,128.0,4.5083,22505547.0,3159402.0,973764.0,570413.0,74928.0,74928.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.914302,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,14.0,128.0,4.404,22694045.0,3200652.0,990035.0,555478.0,75455.0,75484.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.888553,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,14.0,128.0,4.4165,22638898.0,3159408.0,987785.0,567757.0,74967.0,74967.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,5.170842,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,14.0,128.0,4.1867,22700358.0,3180394.0,1000562.0,522025.0,75356.0,75378.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.879016,,,,,,,,,1792.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,14.0,128.0,4.4613,22824265.0,3190018.0,975002.0,596112.0,74898.0,74898.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.824643,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,15.0,128.0,4.5025,22778398.0,3214829.0,1048445.0,488688.0,69972.0,69972.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.966741,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,15.0,128.0,4.3484,22646287.0,3169660.0,1048151.0,473480.0,69881.0,69881.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.776006,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,15.0,128.0,4.5092,22582110.0,3181535.0,1048563.0,489635.0,69859.0,69859.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.778867,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,15.0,128.0,4.4954,22526392.0,3159407.0,1048401.0,488612.0,70050.0,70050.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.798894,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,15.0,128.0,4.4774,22530346.0,3175619.0,1048248.0,485128.0,69865.0,69865.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,5.065923,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,15.0,128.0,4.2629,22644752.0,3223588.0,998910.0,264483.0,70341.0,70372.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.849439,,,,,,,,,1920.0,,1048575.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,15.0,128.0,4.4626,22692464.0,3190214.0,992492.0,237797.0,69915.0,69915.0,1048705.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.910469,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,16.0,128.0,4.5093,23218389.0,3183144.0,983090.0,392932.0,65482.0,65482.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.899025,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,16.0,128.0,4.4998,23115447.0,3180528.0,983070.0,389658.0,65532.0,65532.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.916191,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,16.0,128.0,4.5097,23247715.0,3175471.0,983062.0,392637.0,65507.0,65507.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.897118,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,16.0,128.0,4.5002,23108477.0,3175609.0,983073.0,392610.0,65509.0,65509.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.879951,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,16.0,128.0,4.5048,23051205.0,3159414.0,983063.0,388939.0,65665.0,65665.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.893303,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,16.0,128.0,4.4998,23088490.0,3175636.0,983067.0,391879.0,65563.0,65563.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.938126,,,,,,,,,2048.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,16.0,128.0,4.5084,23344631.0,3192527.0,983110.0,392508.0,65451.0,65450.0,1048706.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.670214,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,17.0,128.0,4.492,21997567.0,3175595.0,992903.0,182072.0,61619.0,61619.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.802777,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,17.0,128.0,4.5123,22724107.0,3159366.0,997375.0,271095.0,61779.0,61779.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.726482,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,17.0,128.0,4.5083,22342903.0,3178480.0,993938.0,222105.0,61653.0,61653.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.526207,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,17.0,128.0,4.5128,21417985.0,3159362.0,986986.0,124713.0,61679.0,61679.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.735065,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,17.0,128.0,4.5087,22385542.0,3175565.0,1007521.0,196515.0,61775.0,61775.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.65877,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,17.0,128.0,4.5136,22048720.0,3169822.0,991131.0,184808.0,61715.0,61715.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.543374,,,,,,,,,2176.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,17.0,128.0,4.5134,21501717.0,3175578.0,987354.0,129971.0,61666.0,61666.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.568117,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,18.0,128.0,4.5128,21616438.0,3183130.0,990432.0,118341.0,58147.0,58147.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.52997,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,18.0,128.0,4.5129,21436361.0,3172958.0,990382.0,117595.0,58208.0,58208.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.521387,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,18.0,128.0,4.5124,21393447.0,3166248.0,990335.0,116605.0,58289.0,58289.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.544275,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,18.0,128.0,4.5128,21503300.0,3182094.0,990379.0,117482.0,58316.0,58316.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.527109,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,18.0,128.0,4.5134,21425206.0,3170115.0,990338.0,117211.0,58339.0,58339.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.526156,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,18.0,128.0,4.5135,21421092.0,3168848.0,990408.0,117726.0,58244.0,58244.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.533785,,,,,,,,,2304.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,18.0,128.0,4.5085,21433323.0,3171214.0,990322.0,116901.0,58290.0,58290.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.822749,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,19.0,128.0,4.5125,22819907.0,3178896.0,1048029.0,167080.0,55363.0,55363.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.810352,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,19.0,128.0,4.5031,22713536.0,3191887.0,1048062.0,168181.0,55142.0,55147.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.741687,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,19.0,128.0,4.513,22438877.0,3168888.0,1047817.0,167868.0,55179.0,55179.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.744548,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,19.0,128.0,4.5138,22456329.0,3172068.0,1048283.0,167013.0,55292.0,55292.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.741687,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,19.0,128.0,4.5132,22439702.0,3168898.0,1048575.0,165796.0,55346.0,55346.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.741687,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,19.0,128.0,4.5125,22436382.0,3166146.0,1048581.0,165583.0,55189.0,55189.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.741687,,,,,,,,,2432.0,,1048572.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,19.0,128.0,4.513,22438486.0,3168884.0,1048581.0,165920.0,55172.0,55172.0,1048702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,0.0,,,,,4.765583,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,20.0,128.0,4.5133,22552722.0,3186221.0,1048540.0,263541.0,52488.0,52488.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,1.0,,,,,4.727436,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,20.0,128.0,4.5127,22369571.0,3168852.0,1048563.0,262927.0,52448.0,52448.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,2.0,,,,,4.73125,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,20.0,128.0,4.513,22389028.0,3171147.0,1048570.0,262294.0,52419.0,52419.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,3.0,,,,,4.734112,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,20.0,128.0,4.5128,22401355.0,3174799.0,1048567.0,262974.0,52568.0,52568.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,4.0,,,,,4.757,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,20.0,128.0,4.5128,22509788.0,3183173.0,1048564.0,262824.0,52388.0,52388.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,5.0,,,,,4.727436,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,20.0,128.0,4.5118,22364905.0,3168856.0,1048562.0,262143.0,52432.0,52432.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_assoc,,,,,,,,,,,,,,,,,kpc_assoc.jsonl,,6.0,,,,,4.725528,,,,,,,,,2560.0,,1048560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16384.0,8192.0,20.0,128.0,4.5124,22358981.0,3166118.0,1048569.0,262145.0,52439.0,52439.0,1048690.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_meta,,Apple M4 Pro,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,evict,0.0,8.0,3.0,"['FIXED_CYCLES', 'FIXED_INSTRUCTIONS', 'L1D_CACHE_MISS_LD_NONSPEC', 'LDST_UNIT_OLD_L1D_CACHE_MISS', 'L2_TLB_MISS_DATA', 'MMU_TABLE_WALK_DATA', 'INST_LDST']",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_timer_wall,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,traps_at_el0,frozen_for_el0,1300.0,41.0,amortized_congruent_chase,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,1.252055,,,,,,,,,256.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,3.2505,34139665.0,25332900.0,37.0,,23.0,37.0,8388738.0,,,,,,2.0,11139.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,1.164913,,,,,,,,,512.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,3.5135,34334099.0,25402349.0,44.0,,31.0,38.0,8388738.0,,,,,,4.0,1359.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,1.111865,,,,,,,,,768.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,3.6997,34506793.0,25441598.0,113.0,,81.0,99.0,8388738.0,,,,,,6.0,2133.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,1.042724,,,,,,,,,1024.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,3.8828,33962546.0,25320651.0,99.0,,681.0,688.0,8388738.0,,,,,,8.0,3702.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,4.885912,,,,,,,,,1280.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.1599,170498357.0,26003475.0,6502168.0,,1039547.0,1039644.0,8388738.0,,,,,,10.0,94904104.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,4.72033,,,,,,,,,1536.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.2854,169688584.0,26116195.0,6619539.0,,818003.0,818108.0,8388738.0,,,,,,12.0,93415213.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,5.452514,,,,,,,,,1792.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3273,197924999.0,26006589.0,7718476.0,,1350033.0,1350117.0,8388738.0,,,,,,14.0,114682362.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,5.157948,,,,,,,,,2048.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3261,187182537.0,26010051.0,7500972.0,,1296046.0,1296163.0,8388738.0,,,,,,16.0,105488286.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,5.208135,,,,,,,,,2560.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3352,189401747.0,25838038.0,7124585.0,,1037058.0,1037146.0,8388738.0,,,,,,20.0,109996458.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,5.559444,,,,,,,,,3072.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3194,201441133.0,26197755.0,7629630.0,,777972.0,778086.0,8388738.0,,,,,,24.0,117263195.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,5.334258,,,,,,,,,3584.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3354,193997635.0,25971407.0,7706490.0,,752824.0,752952.0,8388738.0,,,,,,28.0,110620646.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,5.622745,,,,,,,,,4096.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3171,203625120.0,26215364.0,7513925.0,,953256.0,953361.0,8388738.0,,,,,,32.0,120892767.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,5.29182,,,,,,,,,5120.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3252,191997793.0,26171682.0,7494186.0,,714349.0,714489.0,8388738.0,,,,,,40.0,108824033.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,5.761623,,,,,,,,,6144.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.327,209134852.0,26214673.0,7489134.0,,178624.0,178737.0,8388738.0,,,,,,48.0,124356301.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,5.645871,,,,,,,,,8192.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3525,206138648.0,25945673.0,8096885.0,,131746.0,131841.0,8388738.0,,,,,,64.0,119714340.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,5.56016,,,,,,,,,12288.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3203,201506868.0,26066088.0,8344238.0,,157645.0,157725.0,8388738.0,,,,,,96.0,114926178.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,5.566239,,,,,,,,,16384.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3469,202969075.0,25864132.0,8388448.0,,79744.0,79800.0,8388738.0,,,,,,128.0,115734850.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,8.173585,,,,,,,,,24576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3163,295944690.0,26411424.0,8361259.0,,8954.0,9024.0,8388738.0,,,,,,192.0,154144195.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,8.296371,,,,,,,,,32768.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3462,302475606.0,26524785.0,8388439.0,,10846.0,10931.0,8388738.0,,,,,,256.0,163777346.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,8.039951,,,,,,,,,49152.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3417,292822527.0,26584146.0,8388231.0,,12112.0,12169.0,8388738.0,,,,,,384.0,153320712.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,9.188771,,,,,,,,,65536.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.323,333219400.0,26695299.0,8388385.0,,18755.0,18821.0,8388738.0,,,,,,512.0,189466426.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,14.496803,,,,,,,,,98304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3428,528124540.0,27522959.0,8388242.0,,35668.0,35799.0,8388738.0,,,,,,768.0,380678747.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,24.488568,,,,,,,,,131072.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.339,891335614.0,28308708.0,8387570.0,,71037.0,71210.0,8388738.0,,,,,,1024.0,739672398.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,39.123535,,,,,,,,,196608.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3143,1415920479.0,30440626.0,8387803.0,,126602.0,127047.0,8388738.0,,,,,,1536.0,1253678472.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,39.906621,,,,,,,,,262144.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3105,1442975130.0,31412277.0,8387800.0,,198685.0,199181.0,8388738.0,,,,,,2048.0,1278897642.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,40.545344,,,,,,,,,393216.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.295,1460814240.0,30758232.0,8387630.0,,666154.0,666706.0,8388738.0,,,,,,3072.0,1281271853.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_conflict,,,,,,,,,,,,,,,,,kpc_conflict.jsonl,,,,,,,47.234535,,,,,,,,,524288.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,128.0,4.3166,1710369504.0,32129392.0,8387885.0,,8360133.0,8360810.0,8388738.0,,,,,,4096.0,1304340391.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_meta,,Apple M4 Pro,,,,,,,,,,,,,,,kpc_evictset.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,evictset,0.0,8.0,3.0,"['FIXED_CYCLES', 'FIXED_INSTRUCTIONS', 'L1D_CACHE_MISS_LD_NONSPEC', 'ARM_L1D_CACHE_REFILL', 'L2_TLB_MISS_DATA', 'MMU_TABLE_WALK_DATA', 'INST_LDST']",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_evictset_calib,,,,,,,,,,,,,,,,,kpc_evictset.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,-8.9,-8461.2,-4235.1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_evictset,,,,,,,,,,,,,,,,,kpc_evictset.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,no_signal,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_meta,,Apple M4 Pro,,,,,,,,,,,,,,,kpc_granule.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,granule,0.0,8.0,3.0,"['FIXED_CYCLES', 'FIXED_INSTRUCTIONS', 'L1D_CACHE_MISS_LD_NONSPEC', 'ARM_L1D_CACHE_REFILL', 'L2_TLB_MISS_DATA', 'MMU_TABLE_WALK_DATA', 'INST_LDST']",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,0.0,,,,,3.191948,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.858,9565871.0,5272820.0,523047.0,527343.0,428793.0,428807.0,2621569.0,,,,,,,,,,,,0.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,1.0,,,,,3.292084,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.8423,9811754.0,5338020.0,524988.0,527452.0,430665.0,430845.0,2621569.0,,,,,,,,,,,,0.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,2.0,,,,,3.172874,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0914,10284939.0,5297813.0,524177.0,527023.0,429096.0,429100.0,2621569.0,,,,,,,,,,,,0.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,3.0,,,,,3.13282,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0766,10106650.0,5271503.0,523132.0,527164.0,428672.0,428680.0,2621569.0,,,,,,,,,,,,0.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,4.0,,,,,3.088951,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.2417,10499745.0,5275143.0,524042.0,527219.0,429293.0,429411.0,2621569.0,,,,,,,,,,,,0.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,5.0,,,,,3.042221,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.2975,10519013.0,5266064.0,523880.0,527243.0,430495.0,430498.0,2621569.0,,,,,,,,,,,,0.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,6.0,,,,,3.195763,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.2602,10924956.0,5332895.0,524541.0,526689.0,430390.0,430493.0,2621569.0,,,,,,,,,,,,0.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,0.0,,,,,3.123283,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.5131,11505269.0,5282414.0,524295.0,527802.0,428725.0,428726.0,2621569.0,,,,,,,,,,,,32.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,1.0,,,,,3.061295,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.6262,11640062.0,5275170.0,524955.0,527510.0,428683.0,428689.0,2621569.0,,,,,,,,,,,,32.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,2.0,,,,,3.288269,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.6866,12711526.0,5256568.0,525760.0,527141.0,428644.0,428649.0,2621569.0,,,,,,,,,,,,32.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,3.0,,,,,3.753662,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.7597,14797991.0,5276309.0,525090.0,527024.0,428768.0,428781.0,2621569.0,,,,,,,,,,,,32.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,4.0,,,,,3.703117,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.8494,14947248.0,5263288.0,525711.0,527013.0,428672.0,428677.0,2621569.0,,,,,,,,,,,,32.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,5.0,,,,,3.670692,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.8608,14860256.0,5256572.0,525303.0,526822.0,428653.0,428653.0,2621569.0,,,,,,,,,,,,32.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,6.0,,,,,3.682137,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.9292,15170462.0,5284858.0,524724.0,526621.0,431183.0,431183.0,2621569.0,,,,,,,,,,,,32.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,0.0,,,,,4.078865,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0186,17187553.0,5274514.0,1036055.0,1052172.0,429068.0,429068.0,2621569.0,,,,,,,,,,,,64.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,1.0,,,,,3.287315,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0211,13860861.0,5287626.0,1045011.0,1053419.0,428702.0,428702.0,2621569.0,,,,,,,,,,,,64.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,2.0,,,,,3.303528,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0192,13922478.0,5280460.0,1042238.0,1052906.0,429389.0,429492.0,2621569.0,,,,,,,,,,,,64.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,3.0,,,,,3.200531,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1214,13831315.0,5260537.0,1042839.0,1053267.0,428689.0,428692.0,2621569.0,,,,,,,,,,,,64.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,4.0,,,,,3.219604,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.1856,14130749.0,5303544.0,1047835.0,1055370.0,429066.0,429101.0,2621569.0,,,,,,,,,,,,64.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,5.0,,,,,3.03936,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4207,14088861.0,5256558.0,1042803.0,1053719.0,428650.0,428651.0,2621569.0,,,,,,,,,,,,64.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,6.0,,,,,3.008842,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4198,13944317.0,5260886.0,1047971.0,1055460.0,428663.0,428663.0,2621569.0,,,,,,,,,,,,64.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,0.0,,,,,3.054619,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4211,14160719.0,5256534.0,1037582.0,1053013.0,428636.0,428645.0,2621569.0,,,,,,,,,,,,96.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,1.0,,,,,3.02124,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4652,14145770.0,5260902.0,1047792.0,1055490.0,428660.0,428662.0,2621569.0,,,,,,,,,,,,96.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,2.0,,,,,3.025055,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5161,14325090.0,5281883.0,1043063.0,1053682.0,428728.0,428733.0,2621569.0,,,,,,,,,,,,96.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,3.0,,,,,3.014565,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.509,14253006.0,5261693.0,1042589.0,1053970.0,428657.0,428660.0,2621569.0,,,,,,,,,,,,96.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,4.0,,,,,3.000259,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5165,14209053.0,5256558.0,1040968.0,1053177.0,428678.0,428679.0,2621569.0,,,,,,,,,,,,96.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,5.0,,,,,4.076958,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.251,18173095.0,9948451.0,1006865.0,1052957.0,433903.0,433903.0,2621569.0,,,,,,,,,,,,96.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,6.0,,,,,4.75502,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2605,21242742.0,10703384.0,1004602.0,1051518.0,436195.0,436259.0,2621569.0,,,,,,,,,,,,96.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,0.0,,,,,4.676819,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3236,21203109.0,5287134.0,1020955.0,1053601.0,430070.0,430071.0,2621569.0,,,,,,,,,,,,128.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,1.0,,,,,4.620552,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4255,21441744.0,5289755.0,1022457.0,1053466.0,428696.0,428699.0,2621569.0,,,,,,,,,,,,128.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,2.0,,,,,4.608154,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4062,21290562.0,5278768.0,1021123.0,1053599.0,428691.0,428691.0,2621569.0,,,,,,,,,,,,128.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,3.0,,,,,4.613876,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5101,21819696.0,5278743.0,1025527.0,1054053.0,428763.0,428763.0,2621569.0,,,,,,,,,,,,128.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,4.0,,,,,4.574776,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5152,21659222.0,5284663.0,1024299.0,1055205.0,429339.0,429348.0,2621569.0,,,,,,,,,,,,128.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,5.0,,,,,4.577637,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5157,21675275.0,5266847.0,1024152.0,1054687.0,428694.0,428695.0,2621569.0,,,,,,,,,,,,128.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,6.0,,,,,4.592896,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5154,21746208.0,5276491.0,1022504.0,1053520.0,428689.0,428692.0,2621569.0,,,,,,,,,,,,128.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,0.0,,,,,4.57859,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.516,21681472.0,5281091.0,1020997.0,1053827.0,428691.0,428694.0,2621569.0,,,,,,,,,,,,192.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,1.0,,,,,4.544258,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5114,21496644.0,5277566.0,1024855.0,1054920.0,429221.0,429221.0,2621569.0,,,,,,,,,,,,192.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,2.0,,,,,4.570961,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5107,21619731.0,5276759.0,1024143.0,1054259.0,428707.0,428707.0,2621569.0,,,,,,,,,,,,192.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,3.0,,,,,4.53186,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5149,21454707.0,5272785.0,1024102.0,1054614.0,428651.0,428652.0,2621569.0,,,,,,,,,,,,192.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,4.0,,,,,4.574776,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.415,21178571.0,5268460.0,1024030.0,1054588.0,428678.0,428679.0,2621569.0,,,,,,,,,,,,192.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,5.0,,,,,4.573822,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4402,21295085.0,5282742.0,1023800.0,1054437.0,429004.0,429004.0,2621569.0,,,,,,,,,,,,192.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,6.0,,,,,4.581451,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.352,20906900.0,5269613.0,1035957.0,1054746.0,429550.0,429674.0,2621569.0,,,,,,,,,,,,192.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,0.0,,,,,4.529953,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4947,21349941.0,5267599.0,1028416.0,1053036.0,428664.0,428667.0,2621569.0,,,,,,,,,,,,256.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,1.0,,,,,4.45652,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4972,21015475.0,5265462.0,1028713.0,1053435.0,428647.0,428647.0,2621569.0,,,,,,,,,,,,256.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,2.0,,,,,4.478455,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.4965,21115469.0,5268978.0,1026598.0,1052609.0,428639.0,428640.0,2621569.0,,,,,,,,,,,,256.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,3.0,,,,,4.78363,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5117,22630880.0,5692644.0,1025535.0,1052990.0,429121.0,429121.0,2621569.0,,,,,,,,,,,,256.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,4.0,,,,,4.505157,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5157,21332349.0,5267779.0,1029281.0,1054364.0,428660.0,428661.0,2621569.0,,,,,,,,,,,,256.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,5.0,,,,,4.482269,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5147,21219161.0,5273768.0,1027469.0,1052799.0,428637.0,428637.0,2621569.0,,,,,,,,,,,,256.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_granule,,,,,,,,,,,,,,,,,kpc_granule.jsonl,,6.0,,,,,4.990578,,,,,,,,,268435456.0,,1048576.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.5162,23633434.0,6847053.0,1010883.0,1053283.0,430170.0,430170.0,2621569.0,,,,,,,,,,,,256.0,512.0,524288.0,2.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_meta,,Apple M4 Pro,,,,,,,,,,,,,,,kpc_placement.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,placement,0.0,8.0,3.0,"['FIXED_CYCLES', 'FIXED_INSTRUCTIONS', 'L1D_CACHE_MISS_LD_NONSPEC', 'LDST_UNIT_OLD_L1D_CACHE_MISS', 'L2_TLB_MISS_DATA', 'MMU_TABLE_WALK_DATA', 'INST_LDST']",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_topology,,,,,,,,,,,,,,,,,kpc_placement.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,4.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_pinning,,,,,,,,,,,,,,,,,kpc_placement.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,processor_set_create,-303.0,False,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_pinning,,,,,,,,,,,,,,,,,kpc_placement.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,thread_affinity_policy,46.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_placement,,,,,,,,,,,,,,,,,kpc_placement.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,444.37,,,,,,,,,,,,,,,,,,,,,4.3257,,,,,,,,,,,,,,,,,,,,,,,,,,,,"[14, 10, 6, 5, 8, 0, 0, 0, 1, 11, 13, 11, 12, 11]",0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_placement,,,,,,,,,,,,,,,,,kpc_placement.jsonl,background,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1928.31,,,,,,,,,,,,,,,,,,,,,1.0777,,,,,,,,,,,,,,,,,,,,,,,,,,,,"[118, 110, 100, 92, 1, 0, 0, 0, 0, 49, 34, 29, 31, 17]",0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_placement,,,,,,,,,,,,,,,,,kpc_placement.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,464.85,,,,,,,,,,,,,,,,,,,,,4.1378,,,,,,,,,,,,,,,,,,,,,,,,,,,,"[15, 9, 8, 6, 10, 1, 0, 0, 0, 15, 12, 13, 13, 11]",0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_probe,,,,,,,,,,,,,,,,,kpc_probe.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,501.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,5.0,-1.0,2.0,True,0.0,-1.0,4294967295.0,4294967295.0,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_event_available,,,,,,,,,,,,,,,,,kpc_probe.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,,FIXED_CYCLES,,,,,,,,,,,,,,,,,,,,,,,
kpc_event_available,,,,,,,,,,,,,,,,,kpc_probe.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,,FIXED_INSTRUCTIONS,,,,,,,,,,,,,,,,,,,,,,,
kpc_event_available,,,,,,,,,,,,,,,,,kpc_probe.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Attributable Level 1 data cache access, read",ARM_L1D_CACHE_RD,64.0,,,,,,,,,,,,,,,,,,,,,,
kpc_event_available,,,,,,,,,,,,,,,,,kpc_probe.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,252.0,Retired loads that missed in the L1 Data Cache,L1D_CACHE_MISS_LD_NONSPEC,2239.0,,,,,,,,,,,,,,,,,,,,,,
kpc_event_available,,,,,,,,,,,,,,,,,kpc_probe.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,Dirty cache lines written back from the L1D Cache toward the Shared L2 Cache,L1D_CACHE_WRITEBACK,1448.0,,,,,,,,,,,,,,,,,,,,,,
kpc_event_available,,,,,,,,,,,,,,,,,kpc_probe.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,Loads and stores that missed in the L2 TLB,L2_TLB_MISS_DATA,1035.0,,,,,,,,,,,,,,,,,,,,,,
kpc_event_available,,,,,,,,,,,,,,,,,kpc_probe.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,Cycles while an old load or store uop is waiting for data after an L1 Data Cache miss,LDST_UNIT_OLD_L1D_CACHE_MISS,656.0,,,,,,,,,,,,,,,,,,,,,,
kpc_event_available,,,,,,,,,,,,,,,,,kpc_probe.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,252.0,Retired load SME engine instructions,INST_SME_ENGINE_LD,2209.0,,,,,,,,,,,,,,,,,,,,,,
kpc_event_available,,,,,,,,,,,,,,,,,kpc_probe.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,252.0,Retired store SME engine instructions,INST_SME_ENGINE_ST,2210.0,,,,,,,,,,,,,,,,,,,,,,
kpc_meta,,Apple M4 Pro,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,sweep,0.0,8.0,3.0,"['FIXED_CYCLES', 'FIXED_INSTRUCTIONS', 'L1D_CACHE_MISS_LD_NONSPEC', 'ARM_L1D_CACHE_REFILL', 'L2_TLB_MISS_DATA', 'MMU_TABLE_WALK_DATA', 'INST_LDST']",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.85215,,,,,,,,,3145728.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2647,122568619.0,12971647.0,4128710.0,4128833.0,1831.0,1853.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,0.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,5.675793,,,,,,,,,196608.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3019,102410995.0,12862633.0,3638569.0,3637181.0,228.0,269.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,1.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,13.00931,,,,,,,,,8388608.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2888,234018312.0,13998555.0,4193150.0,4193465.0,8942.0,8995.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,2.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,67.844629,,,,,,,,,16777216.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2977,1222964258.0,17332203.0,4193403.0,4194342.0,74865.0,74962.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,3.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,7.955313,,,,,,,,,4194304.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2499,141806327.0,13378535.0,4171165.0,4171395.0,4358.0,4386.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,4.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.510973,,,,,,,,,2097152.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2888,117122427.0,13139465.0,4193474.0,4193679.0,1110.0,1124.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,5.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.45709,,,,,,,,,393216.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.295,116321667.0,13082576.0,4164614.0,4164599.0,1050.0,1084.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,6.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,126.056671,,,,,,,,,134217728.0,,16777216.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2665,9023102620.0,97029454.0,16768749.0,16777289.0,11131326.0,11134604.0,16777346.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,7.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,121.246219,,,,,,,,,67108864.0,,8388608.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2603,4333048176.0,46337961.0,8384663.0,8388688.0,2581492.0,2582555.0,8388738.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,8.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.981092,,,,,,,,,98304.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2563,17514877.0,12717314.0,726.0,702.0,16.0,17.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,9.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.447315,,,,,,,,,1572864.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2787,115705111.0,13045765.0,4179739.0,4179862.0,1047.0,1074.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,10.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.971079,,,,,,,,,65536.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2497,17309141.0,12757829.0,535.0,528.0,10017.0,10031.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,11.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.981569,,,,,,,,,32768.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1829,17221058.0,12706758.0,268.0,262.0,41.0,54.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,12.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,112.93745,,,,,,,,,25165824.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2366,2006834002.0,23353075.0,4192240.0,4194369.0,175034.0,175539.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,13.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.5341,,,,,,,,,524288.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2702,117028260.0,13286641.0,4173525.0,4173770.0,530.0,559.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,14.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,8.924246,,,,,,,,,6291456.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2716,159888808.0,13479818.0,4186375.0,4186599.0,7159.0,7199.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,15.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.974894,,,,,,,,,16384.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1578,17001269.0,12641718.0,152.0,153.0,9107.0,9110.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,16.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.59132,,,,,,,,,786432.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2823,118387937.0,13290258.0,4187430.0,4187684.0,280.0,285.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,17.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.95582,,,,,,,,,49152.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2574,17067774.0,12661423.0,394.0,388.0,642.0,658.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,18.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.997066,,,,,,,,,131072.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1834,17495136.0,12674761.0,18379.0,18365.0,4095.0,4101.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,19.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,123.801072,,,,,,,,,100663296.0,,12582912.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2786,6665073792.0,71905246.0,12576729.0,12582997.0,6820830.0,6822971.0,12583042.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,20.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,118.484974,,,,,,,,,33554432.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2319,2103083849.0,25154880.0,4191824.0,4194388.0,292730.0,293239.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,21.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,76.004744,,,,,,,,,12582912.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2344,1349867693.0,20948425.0,4192674.0,4194359.0,92556.0,92791.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,22.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.411314,,,,,,,,,262144.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2522,114346502.0,13027498.0,4084536.0,4084668.0,110.0,119.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,23.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.558657,,,,,,,,,1048576.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2592,117167604.0,13099093.0,4189677.0,4189860.0,527.0,551.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,24.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,118.323485,,,,,,,,,50331648.0,,6291456.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2494,3163364459.0,34998226.0,6288359.0,6291549.0,696595.0,697245.0,6291586.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,25.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.965118,,,,,,,,,24576.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1856,16943486.0,12639211.0,369.0,388.0,5032.0,5039.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,26.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.89407,,,,,,,,,65536.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.4767,16787626.0,12596566.0,29.0,26.0,1028.0,1029.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,0.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.500721,,,,,,,,,393216.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2915,117012213.0,13065617.0,4163313.0,4163282.0,1397.0,1423.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,1.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,7.098675,,,,,,,,,2097152.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1069,122278479.0,12900471.0,4193688.0,4193730.0,1422.0,1439.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,2.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.91843,,,,,,,,,1572864.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1992,121852628.0,12982325.0,4192926.0,4193060.0,692.0,703.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,3.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,122.776508,,,,,,,,,67108864.0,,8388608.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.202,4327698528.0,43926718.0,8385492.0,8388750.0,2618835.0,2620000.0,8388738.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,4.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,121.625264,,,,,,,,,50331648.0,,6291456.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2218,3230493670.0,36994836.0,6288103.0,6291573.0,789996.0,791015.0,6291586.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,5.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,10.164022,,,,,,,,,6291456.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2231,180033405.0,13288550.0,4190010.0,4190196.0,2771.0,2795.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,6.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.941515,,,,,,,,,98304.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.509,17806156.0,12740038.0,832.0,810.0,16.0,17.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,7.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,16.413689,,,,,,,,,8388608.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2424,292067120.0,14473071.0,4193838.0,4194242.0,19148.0,19234.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,8.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.607771,,,,,,,,,524288.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1573,115218459.0,12879624.0,4173588.0,4173658.0,755.0,798.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,9.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.99659,,,,,,,,,131072.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1435,17319794.0,12624563.0,15388.0,15367.0,4080.0,4081.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,10.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.644249,,,,,,,,,786432.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2551,118581699.0,13425352.0,4187395.0,4187687.0,1203.0,1251.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,11.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.971556,,,,,,,,,16384.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3147,17582552.0,12743159.0,251.0,249.0,75.0,91.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,12.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,79.474688,,,,,,,,,12582912.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2167,1405583119.0,20123812.0,4192904.0,4194348.0,82818.0,83075.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,13.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,126.441797,,,,,,,,,100663296.0,,12582912.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2196,6713334436.0,75756311.0,12576138.0,12583054.0,6953583.0,6956192.0,12583042.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,14.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,1.006365,,,,,,,,,32768.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2157,17794366.0,12827313.0,510.0,502.0,80.0,99.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,15.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,7.615566,,,,,,,,,4194304.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3417,138683667.0,13038241.0,4167532.0,4167679.0,3291.0,3327.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,16.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,93.538761,,,,,,,,,16777216.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.224,1657194994.0,22375137.0,4192372.0,4194366.0,110589.0,110833.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,17.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.566286,,,,,,,,,1048576.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2202,116228846.0,13012330.0,4189797.0,4189937.0,473.0,493.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,18.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.945091,,,,,,,,,49152.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2542,16863692.0,12613939.0,391.0,384.0,178.0,183.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,19.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.984907,,,,,,,,,24576.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.108,16970208.0,12654669.0,557.0,552.0,16265.0,16274.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,20.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.489515,,,,,,,,,262144.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2498,115674634.0,13167498.0,4084376.0,4084617.0,287.0,323.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,21.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,5.966425,,,,,,,,,196608.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2017,105148072.0,13212320.0,3648051.0,3645578.0,221.0,265.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,22.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,95.908403,,,,,,,,,25165824.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2507,1709909197.0,22178924.0,4192905.0,4194453.0,177858.0,178231.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,23.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,127.690971,,,,,,,,,134217728.0,,16777216.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2169,9033853641.0,98640595.0,16769033.0,16777328.0,11287747.0,11293235.0,16777346.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,24.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,115.273952,,,,,,,,,33554432.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2447,2052275408.0,24235812.0,4192225.0,4194415.0,277311.0,277879.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,25.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,7.054806,,,,,,,,,3145728.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2404,125474113.0,13416564.0,4156350.0,4156612.0,2242.0,2270.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,26.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.463528,,,,,,,,,262144.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2371,114869016.0,13153103.0,4084672.0,4084874.0,252.0,276.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,0.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.844282,,,,,,,,,3145728.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3623,125228112.0,13218082.0,4147476.0,4147675.0,2947.0,2980.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,1.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.957727,,,,,,,,,98304.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3161,17337714.0,12692086.0,1883.0,1884.0,92.0,99.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,2.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,1.014948,,,,,,,,,131072.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2918,18270216.0,12793443.0,25929.0,25929.0,4058.0,4070.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,3.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.640434,,,,,,,,,524288.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1851,116563972.0,13193752.0,4173894.0,4174097.0,1278.0,1317.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,4.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.577015,,,,,,,,,2097152.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2582,117466337.0,13282951.0,4193415.0,4193698.0,1494.0,1528.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,5.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,88.601351,,,,,,,,,16777216.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2414,1576175870.0,18611065.0,4193231.0,4194350.0,115845.0,116116.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,6.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.62756,,,,,,,,,1048576.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1844,116318253.0,13226469.0,4189845.0,4190030.0,1087.0,1123.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,7.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.926018,,,,,,,,,16384.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3299,16817424.0,12608686.0,26.0,15.0,33.0,43.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,8.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,123.912692,,,,,,,,,67108864.0,,8388608.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2125,4378728596.0,47607632.0,8384550.0,8388738.0,2742341.0,2743907.0,8388738.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,9.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.788492,,,,,,,,,1572864.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1646,118578283.0,13480564.0,4192751.0,4193065.0,1900.0,1944.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,10.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,1.049042,,,,,,,,,24576.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1315,18178478.0,12898160.0,777.0,770.0,2322.0,2341.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,11.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,1.046181,,,,,,,,,49152.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1673,18286095.0,12856323.0,415.0,413.0,66.0,70.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,12.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,126.114766,,,,,,,,,100663296.0,,12582912.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2346,6719881598.0,76275128.0,12576645.0,12583059.0,7076838.0,7080026.0,12583042.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,13.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.507874,,,,,,,,,393216.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3093,117627229.0,13311242.0,4164785.0,4164792.0,1032.0,1061.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,14.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,54.242134,,,,,,,,,12582912.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2473,966289871.0,17627314.0,4193299.0,4194330.0,51903.0,52068.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,15.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.488085,,,,,,,,,786432.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3071,117208980.0,13237761.0,4187404.0,4187637.0,408.0,420.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,16.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.922441,,,,,,,,,65536.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3585,16862861.0,12620563.0,496.0,495.0,5902.0,5918.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,17.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,5.974054,,,,,,,,,196608.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2196,105731367.0,13294320.0,3646876.0,3645171.0,215.0,240.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,18.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,15.791655,,,,,,,,,8388608.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1902,277537167.0,14374102.0,4192500.0,4192889.0,12253.0,12312.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,19.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,113.608122,,,,,,,,,25165824.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2146,2008309565.0,24102133.0,4192124.0,4194383.0,217435.0,218063.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,20.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,121.559779,,,,,,,,,50331648.0,,6291456.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2096,3219415801.0,36310381.0,6288241.0,6291586.0,870448.0,871475.0,6291586.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,21.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,8.052588,,,,,,,,,4194304.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2047,142012762.0,13446028.0,4174062.0,4174340.0,4402.0,4437.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,22.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,127.8404,,,,,,,,,134217728.0,,16777216.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.239,9091904152.0,98718166.0,16769168.0,16777356.0,11279713.0,11284084.0,16777346.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,23.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,10.837793,,,,,,,,,6291456.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2169,191688770.0,13587261.0,4192247.0,4192514.0,5351.0,5374.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,24.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,118.22772,,,,,,,,,33554432.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1771,2071333861.0,23280880.0,4192485.0,4194386.0,291601.0,292286.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,25.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.967741,,,,,,,,,32768.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1699,16925610.0,12663382.0,484.0,476.0,89.0,106.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,26.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.569862,,,,,,,,,786432.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2794,117924222.0,13198889.0,4187359.0,4187578.0,1115.0,1142.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,0.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,106.274605,,,,,,,,,16777216.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2342,1887387046.0,22586774.0,4192417.0,4194347.0,118993.0,119356.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,1.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.992537,,,,,,,,,16384.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.178,17393159.0,12714931.0,256.0,255.0,10033.0,10039.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,2.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,14.194489,,,,,,,,,8388608.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2244,251505573.0,14123135.0,4191678.0,4192005.0,14200.0,14256.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,3.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.715298,,,,,,,,,1572864.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3091,121370471.0,13341986.0,4192723.0,4193001.0,914.0,928.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,4.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,111.179829,,,,,,,,,25165824.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2293,1972203104.0,23944028.0,4192292.0,4194394.0,186195.0,186592.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,5.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.401539,,,,,,,,,262144.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3243,116107936.0,13324343.0,4083027.0,4083302.0,229.0,244.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,6.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,121.842702,,,,,,,,,50331648.0,,6291456.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2178,3233198311.0,38001305.0,6288074.0,6291572.0,820474.0,821416.0,6291586.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,7.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.967503,,,,,,,,,131072.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3219,17538401.0,12666363.0,18467.0,18447.0,4056.0,4057.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,8.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.557465,,,,,,,,,393216.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2525,116960491.0,13150534.0,4165619.0,4165771.0,1050.0,1090.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,9.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.994921,,,,,,,,,98304.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2933,17915883.0,12765967.0,1491.0,1488.0,44.0,49.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,10.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,1.016855,,,,,,,,,32768.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2253,18021000.0,12831994.0,522.0,492.0,54.0,62.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,11.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.964642,,,,,,,,,24576.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1748,16891443.0,12667535.0,540.0,536.0,12588.0,12595.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,12.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.613493,,,,,,,,,1048576.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2507,117909810.0,13337252.0,4189654.0,4189896.0,1187.0,1223.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,13.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,5.853891,,,,,,,,,196608.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2838,105179289.0,13194957.0,3644510.0,3642801.0,138.0,162.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,14.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,126.355946,,,,,,,,,134217728.0,,16777216.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2206,8947286244.0,93875978.0,16769943.0,16777374.0,11161742.0,11165851.0,16777346.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,15.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.666183,,,,,,,,,2097152.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2497,118822159.0,13299141.0,4193448.0,4193691.0,1182.0,1202.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,16.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.941753,,,,,,,,,65536.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2513,16792466.0,12606052.0,23.0,15.0,9536.0,9537.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,17.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.661177,,,,,,,,,524288.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2168,117813916.0,13472402.0,4173491.0,4173766.0,794.0,838.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,18.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,108.227491,,,,,,,,,33554432.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2558,1931883571.0,22303117.0,4192564.0,4194397.0,157795.0,158003.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,19.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,120.637059,,,,,,,,,67108864.0,,8388608.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2716,4322796922.0,45044770.0,8384983.0,8388699.0,2604890.0,2606063.0,8388738.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,20.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.97394,,,,,,,,,49152.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3578,17801660.0,12752918.0,40.0,22.0,2632.0,2632.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,21.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,126.07646,,,,,,,,,100663296.0,,12582912.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2477,6738624648.0,76512350.0,12576085.0,12583042.0,6996694.0,6999454.0,12583042.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,22.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.914616,,,,,,,,,3145728.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2749,123980507.0,13144015.0,4150136.0,4150279.0,2772.0,2799.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,23.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,8.883953,,,,,,,,,6291456.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2626,158831140.0,13299574.0,4169690.0,4169910.0,4476.0,4494.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,24.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,57.187796,,,,,,,,,12582912.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2638,1022731760.0,18111729.0,4193172.0,4194310.0,57978.0,58138.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,25.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,8.210897,,,,,,,,,4194304.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2577,146629687.0,13620233.0,4159840.0,4160117.0,2958.0,2984.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,26.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.632328,,,,,,,,,2097152.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2648,118637705.0,13291270.0,4193436.0,4193687.0,1216.0,1242.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,0.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.618977,,,,,,,,,1572864.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2397,117701745.0,13220032.0,4192771.0,4193011.0,1090.0,1120.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,1.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.413221,,,,,,,,,262144.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2958,115554034.0,14243441.0,4082451.0,4082733.0,261.0,284.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,2.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,8.670568,,,,,,,,,6291456.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2601,154928178.0,13579330.0,4186292.0,4186551.0,5684.0,5724.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,3.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,125.316302,,,,,,,,,100663296.0,,12582912.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.213,6643245264.0,70809173.0,12576943.0,12583000.0,6961837.0,6964159.0,12583042.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,4.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.997782,,,,,,,,,98304.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.1724,17461341.0,12709761.0,1251.0,1251.0,32.0,36.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,5.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,110.489845,,,,,,,,,25165824.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2657,1976849050.0,23005453.0,4192182.0,4194357.0,116783.0,116965.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,6.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,11.829853,,,,,,,,,8388608.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2471,210733714.0,13662713.0,4188348.0,4188611.0,9482.0,9525.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,7.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.96488,,,,,,,,,16384.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2531,17212211.0,12690776.0,44.0,32.0,21188.0,21188.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,8.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.524801,,,,,,,,,393216.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.264,116692062.0,13238123.0,4165232.0,4165336.0,991.0,1024.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,9.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,7.091999,,,,,,,,,3145728.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2747,127156582.0,13539403.0,4159537.0,4159875.0,1903.0,1921.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,10.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,1.039028,,,,,,,,,131072.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2649,18586427.0,12792214.0,28954.0,28958.0,3995.0,4003.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,11.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,113.939524,,,,,,,,,33554432.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2694,2040356787.0,22667685.0,4192354.0,4194365.0,211088.0,211512.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,12.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,39.577961,,,,,,,,,12582912.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2393,703734678.0,14393117.0,4193945.0,4194301.0,22248.0,22321.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,13.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.967264,,,,,,,,,32768.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.275,17343670.0,12682689.0,24.0,20.0,6.0,7.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,14.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,7.869244,,,,,,,,,4194304.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2807,141290288.0,13486956.0,4155350.0,4155614.0,1809.0,1823.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,15.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,77.95167,,,,,,,,,16777216.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2803,1399466162.0,20093490.0,4192848.0,4194344.0,80550.0,80762.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,16.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.953913,,,,,,,,,49152.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2707,17086985.0,12644013.0,39.0,22.0,17.0,18.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,17.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.946045,,,,,,,,,65536.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2663,16928724.0,12626580.0,38.0,32.0,2374.0,2374.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,18.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.553173,,,,,,,,,786432.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2794,117622287.0,13296819.0,4187279.0,4187517.0,938.0,957.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,19.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,118.660609,,,,,,,,,50331648.0,,6291456.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2575,3178407197.0,38336387.0,6288054.0,6291611.0,733524.0,734192.0,6291586.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,20.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.560564,,,,,,,,,524288.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.277,117689962.0,13208581.0,4173858.0,4174097.0,118.0,123.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,21.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,0.937223,,,,,,,,,24576.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2926,16874093.0,12607606.0,28.0,17.0,7252.0,7253.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,22.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,6.474495,,,,,,,,,1048576.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.3053,116915002.0,13231029.0,4189633.0,4189900.0,559.0,578.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,23.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,121.057868,,,,,,,,,67108864.0,,8388608.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.257,4323016418.0,48344765.0,8384442.0,8388702.0,2607809.0,2608851.0,8388738.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,24.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,126.855135,,,,,,,,,134217728.0,,16777216.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2624,9071620484.0,97807108.0,16768736.0,16777324.0,11219197.0,11222627.0,16777346.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,25.0,,,,,,,,,,,,,,,,,,,,
kpc_sweep,,,,,,,,,,,,,,,,,kpc_sweep.jsonl,,,,,,,5.772829,,,,,,,,,196608.0,,4194304.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,128.0,4.2841,103731879.0,13009874.0,3642698.0,3641092.0,140.0,163.0,4194434.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,26.0,,,,,,,,,,,,,,,,,,,,


==> anc/results/processed/mcc_public_perf_channels.csv <==
owner_class,group,subgroup,channel_id,flags,unit,name
AppleT6041MemCacheController,AMC Stats,Perf Counters,1,4295098369,648661282852962304,AFI AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,2,4295098369,648661282852962304,AFI AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,3,4295098369,648661282852962304,AFI DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,4,4295098369,648661282852962304,AFI DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,7,4295098369,648661282852962304,ECPU0 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,8,4295098369,648661282852962304,ECPU0 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,9,4295098369,648661282852962304,ECPU0 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,10,4295098369,648661282852962304,ECPU0 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,11,4295098369,648661282852962304,FABRIC RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,12,4295098369,648661282852962304,FABRIC WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,13,4295098369,648661282852962304,GFX AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,14,4295098369,648661282852962304,GFX AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,15,4295098369,648661282852962304,GFX DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,16,4295098369,648661282852962304,GFX DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,17,4295098369,648661282852962304,PCPU0 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,18,4295098369,648661282852962304,PCPU0 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,19,4295098369,648661282852962304,PCPU0 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,20,4295098369,648661282852962304,PCPU0 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,21,4295098369,648661282852962304,PCPU1 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,22,4295098369,648661282852962304,PCPU1 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,23,4295098369,648661282852962304,PCPU1 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,24,4295098369,648661282852962304,PCPU1 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,28,4295098369,648661282852962304,AVD AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,29,4295098369,648661282852962304,AVD AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,30,4295098369,648661282852962304,AVD DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,31,4295098369,648661282852962304,AVD DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,32,4295098369,648661282852962304,AVE0 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,33,4295098369,648661282852962304,AVE0 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,34,4295098369,648661282852962304,AVE0 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,35,4295098369,648661282852962304,AVE0 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,36,4295098369,648661282852962304,AVE1 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,37,4295098369,648661282852962304,AVE1 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,38,4295098369,648661282852962304,AVE1 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,39,4295098369,648661282852962304,AVE1 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,40,4295098369,648661282852962304,GFXC AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,41,4295098369,648661282852962304,GFXC AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,42,4295098369,648661282852962304,GFXC DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,43,4295098369,648661282852962304,GFXC DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,46,4295098369,648661282852962304,DISPEXT3 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,47,4295098369,648661282852962304,DISPEXT3 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,48,4295098369,648661282852962304,DISPEXT3 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,49,4295098369,648661282852962304,DISPEXT3 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,50,4295098369,648661282852962304,DISPEXT3 RT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,51,4295098369,648661282852962304,DISPEXT3 RT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,52,4295098369,648661282852962304,SCODEC AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,53,4295098369,648661282852962304,SCODEC AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,54,4295098369,648661282852962304,SCODEC DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,55,4295098369,648661282852962304,SCODEC DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,56,4295098369,648661282852962304,SCODEC RT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,57,4295098369,648661282852962304,SCODEC RT AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,58,4295098369,648661282852962304,SCODEC RT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,59,4295098369,648661282852962304,SCODEC RT DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,62,4295098369,648661282852962304,DISPEXT0 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,63,4295098369,648661282852962304,DISPEXT0 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,64,4295098369,648661282852962304,DISPEXT0 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,65,4295098369,648661282852962304,DISPEXT0 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,66,4295098369,648661282852962304,DISPEXT0 RT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,67,4295098369,648661282852962304,DISPEXT0 RT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,76,4295098369,648661282852962304,ATC0 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,77,4295098369,648661282852962304,ATC0 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,78,4295098369,648661282852962304,ATC0 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,79,4295098369,648661282852962304,ATC0 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,80,4295098369,648661282852962304,ATC1 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,81,4295098369,648661282852962304,ATC1 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,82,4295098369,648661282852962304,ATC1 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,83,4295098369,648661282852962304,ATC1 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,84,4295098369,648661282852962304,ATC2 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,85,4295098369,648661282852962304,ATC2 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,86,4295098369,648661282852962304,ATC2 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,87,4295098369,648661282852962304,ATC2 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,88,4295098369,648661282852962304,ATC3 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,89,4295098369,648661282852962304,ATC3 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,90,4295098369,648661282852962304,ATC3 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,91,4295098369,648661282852962304,ATC3 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,97,4295098369,648661282852962304,DISPINT RT AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,98,4295098369,648661282852962304,DISPINT RT DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,99,4295098369,648661282852962304,DISPINT RT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,100,4295098369,648661282852962304,DISPINT RT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,101,4295098369,648661282852962304,DISPINT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,102,4295098369,648661282852962304,DISPINT AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,103,4295098369,648661282852962304,DISPINT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,104,4295098369,648661282852962304,DISPINT DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,105,4295098369,648661282852962304,ANS AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,106,4295098369,648661282852962304,ANS AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,107,4295098369,648661282852962304,ANS DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,108,4295098369,648661282852962304,ANS DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,109,4295098369,648661282852962304,APCIEGP AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,110,4295098369,648661282852962304,APCIEGP AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,111,4295098369,648661282852962304,APCIEGP DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,112,4295098369,648661282852962304,APCIEGP DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,113,4295098369,648661282852962304,SEP AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,114,4295098369,648661282852962304,SEP AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,115,4295098369,648661282852962304,SEP DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,116,4295098369,648661282852962304,SEP DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,117,4295098369,648661282852962304,SIO AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,118,4295098369,648661282852962304,SIO AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,119,4295098369,648661282852962304,SIO DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,120,4295098369,648661282852962304,SIO DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,124,4295098369,648661282852962304,ANE AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,125,4295098369,648661282852962304,ANE AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,126,4295098369,648661282852962304,ANE DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,127,4295098369,648661282852962304,ANE DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,128,4295098369,648661282852962304,JPEG AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,129,4295098369,648661282852962304,JPEG DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,130,4295098369,648661282852962304,JPEG AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,131,4295098369,648661282852962304,JPEG DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,135,4295098369,648661282852962304,ANEXL AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,136,4295098369,648661282852962304,ANEXL AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,137,4295098369,648661282852962304,ANEXL DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,138,4295098369,648661282852962304,ANEXL DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,139,4295098369,648661282852962304,MSR0 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,140,4295098369,648661282852962304,MSR0 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,141,4295098369,648661282852962304,MSR0 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,142,4295098369,648661282852962304,MSR0 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,143,4295098369,648661282852962304,SBR AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,144,4295098369,648661282852962304,SBR AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,145,4295098369,648661282852962304,SBR DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,146,4295098369,648661282852962304,SBR DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,150,4295098369,648661282852962304,MSR1 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,151,4295098369,648661282852962304,MSR1 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,152,4295098369,648661282852962304,MSR1 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,153,4295098369,648661282852962304,MSR1 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,154,4295098369,648661282852962304,PRORES1 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,155,4295098369,648661282852962304,PRORES1 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,156,4295098369,648661282852962304,PRORES1 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,157,4295098369,648661282852962304,PRORES1 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,158,4295098369,648661282852962304,ISP AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,159,4295098369,648661282852962304,ISP AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,160,4295098369,648661282852962304,ISP DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,161,4295098369,648661282852962304,ISP DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,162,4295098369,648661282852962304,ISP RT AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,163,4295098369,648661282852962304,ISP RT DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,166,4295098369,648661282852962304,DISPEXT1 RT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,167,4295098369,648661282852962304,DISPEXT1 RT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,168,4295098369,648661282852962304,DISPEXT2 RT AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,169,4295098369,648661282852962304,DISPEXT2 RT DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,170,4295098369,648661282852962304,DISPEXT1 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,171,4295098369,648661282852962304,DISPEXT1 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,172,4295098369,648661282852962304,DISPEXT1 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,173,4295098369,648661282852962304,DISPEXT1 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,174,4295098369,648661282852962304,DISPEXT2 AF RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,175,4295098369,648661282852962304,DISPEXT2 AF WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,176,4295098369,648661282852962304,DISPEXT2 DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,177,4295098369,648661282852962304,DISPEXT2 DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,178,4295098369,648661282852962304,DCS
AppleT6041MemCacheController,AMC Stats,Perf Counters,179,4295098369,648661282852962304,DCS RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,180,4295098369,648661282852962304,DCS F1 RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,181,4295098369,648661282852962304,DCS F2 RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,182,4295098369,648661282852962304,DCS F3 RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,183,4295098369,648661282852962304,DCS F4 RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,184,4295098369,648661282852962304,DCS F5 RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,185,4295098369,648661282852962304,DCS F6 RD
AppleT6041MemCacheController,AMC Stats,Perf Counters,186,4295098369,648661282852962304,DCS WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,187,4295098369,648661282852962304,DCS F1 WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,188,4295098369,648661282852962304,DCS F2 WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,189,4295098369,648661282852962304,DCS F3 WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,190,4295098369,648661282852962304,DCS F4 WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,191,4295098369,648661282852962304,DCS F5 WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,192,4295098369,648661282852962304,DCS F6 WR
AppleT6041MemCacheController,AMC Stats,Perf Counters,193,4295098369,648661282852962304,DCS CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,194,4295098369,648661282852962304,DCS F1 CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,195,4295098369,648661282852962304,DCS F2 CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,196,4295098369,648661282852962304,DCS F3 CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,197,4295098369,648661282852962304,DCS F4 CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,198,4295098369,648661282852962304,DCS F5 CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,199,4295098369,648661282852962304,DCS F6 CAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,200,4295098369,648661282852962304,DCS RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,201,4295098369,648661282852962304,DCS F1 RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,202,4295098369,648661282852962304,DCS F2 RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,203,4295098369,648661282852962304,DCS F3 RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,204,4295098369,648661282852962304,DCS F4 RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,205,4295098369,648661282852962304,DCS F5 RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,206,4295098369,648661282852962304,DCS F6 RAS
AppleT6041MemCacheController,AMC Stats,Perf Counters,207,4295098369,648661282852962304,DCS SR ENTRIES
AppleT6041MemCacheController,AMC Stats,Perf Counters,208,4295098369,648661282852962304,DCS PD ENTRIES
AppleT6041MemCacheController,AMC Stats,Perf Counters,209,4295098369,648661282852962304,DCS SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,210,4295098369,648661282852962304,DCS F1 SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,211,4295098369,648661282852962304,DCS F2 SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,212,4295098369,648661282852962304,DCS F3 SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,213,4295098369,648661282852962304,DCS F4 SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,214,4295098369,648661282852962304,DCS F5 SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,215,4295098369,648661282852962304,DCS F6 SR duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,216,4295098369,648661282852962304,DCS PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,217,4295098369,648661282852962304,DCS F1 PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,218,4295098369,648661282852962304,DCS F2 PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,219,4295098369,648661282852962304,DCS F3 PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,220,4295098369,648661282852962304,DCS F4 PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,221,4295098369,648661282852962304,DCS F5 PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,222,4295098369,648661282852962304,DCS F6 PD duration(usec)
AppleT6041MemCacheController,AMC Stats,Perf Counters,223,4295098369,648661282852962304,DSID 0 Hits
AppleT6041MemCacheController,AMC Stats,Perf Counters,224,4295098369,648661282852962304,DSID 0 Misses


==> anc/results/processed/pmu_cache_sweep.csv <==
ws,cyc_per_access_median,cyc_per_access_ci_low,cyc_per_access_ci_high,cyc_per_access_err_minus,cyc_per_access_err_plus,ns_per_access_median,ns_per_access_ci_low,ns_per_access_ci_high,ns_per_access_err_minus,ns_per_access_err_plus,l1d_miss_per_1k_median,l1d_miss_per_1k_ci_low,l1d_miss_per_1k_ci_high,l1d_miss_per_1k_err_minus,l1d_miss_per_1k_err_plus,l2tlb_miss_per_1k_median,l2tlb_miss_per_1k_ci_low,l2tlb_miss_per_1k_ci_high,l2tlb_miss_per_1k_err_minus,l2tlb_miss_per_1k_err_plus,ghz_median,ghz_ci_low,ghz_ci_high,ghz_err_minus,ghz_err_plus
16384.0,4.103710889816284,4.009586334228516,4.192007064819336,0.09412455558776855,0.08829617500305176,0.971556,0.926018,0.992537,0.04553799999999997,0.020981000000000027,0.0362396240234375,0.006198883056640625,0.06103515625,0.030040740966796875,0.0247955322265625,2.1712779998779297,0.007867813110351562,5.051612854003906,2.163410186767578,2.8803348541259766,4.2531,4.1578,4.3299,0.09529999999999994,0.07680000000000042
24576.0,4.039641857147217,4.023097276687622,4.334086894989014,0.016544580459594727,0.2944450378417969,0.965118,0.937223,1.049042,0.027895000000000003,0.083924,0.12874603271484375,0.00667572021484375,0.18525123596191406,0.1220703125,0.05650520324707031,1.7290115356445312,0.5536079406738281,3.877878189086914,1.1754035949707031,2.148866653442383,4.1748,4.108,4.2926,0.06680000000000064,0.1177999999999999
32768.0,4.1350531578063965,4.035379886627197,4.296541213989258,0.09967327117919922,0.16148805618286133,0.981569,0.967264,1.016855,0.014305000000000012,0.03528600000000004,0.11539459228515625,0.0057220458984375,0.12445449829101562,0.10967254638671875,0.009059906005859375,0.012874603271484375,0.001430511474609375,0.021219253540039062,0.011444091796875,0.008344650268554688,4.2157,4.1699,4.275,0.04579999999999984,0.05930000000000035
49152.0,4.073854684829712,4.020617485046387,4.3597447872161865,0.053237199783325195,0.2858901023864746,0.95582,0.945091,1.046181,0.010728999999999989,0.09036100000000002,0.09322166442871094,0.009298324584960938,0.09894371032714844,0.08392333984375,0.0057220458984375,0.042438507080078125,0.0040531158447265625,0.6275177001953125,0.03838539123535156,0.5850791931152344,4.2574,4.1673,4.3578,0.09009999999999962,0.10040000000000049
65536.0,4.020419359207153,4.002481937408447,4.126820802688599,0.017937421798706055,0.10640144348144531,0.941753,0.89407,0.971079,0.04768299999999992,0.029326000000000074,0.009059906005859375,0.0054836273193359375,0.12755393981933594,0.0035762786865234375,0.11849403381347656,1.4071464538574219,0.24509429931640625,2.3882389068603516,1.1620521545410156,0.9810924530029297,4.2663,4.2497,4.4767,0.016600000000000392,0.21039999999999992
98304.0,4.175872087478638,4.133633136749268,4.271479368209839,0.04223895072937012,0.09560728073120117,0.981092,0.941515,0.997782,0.03957699999999997,0.016689999999999983,0.2982616424560547,0.17309188842773438,0.4489421844482422,0.1251697540283203,0.1506805419921875,0.00762939453125,0.003814697265625,0.02193450927734375,0.003814697265625,0.01430511474609375,4.2933,4.1724,4.509,0.12090000000000067,0.2157
131072.0,4.181480646133423,4.129360675811768,4.431349515914917,0.05211997032165527,0.24986886978149414,0.997066,0.967503,1.039028,0.029563000000000006,0.041962000000000055,4.402875900268555,3.6687850952148438,6.903171539306641,0.7340908050537109,2.500295639038086,0.9675025939941406,0.9524822235107422,0.9763240814208984,0.015020370483398438,0.008821487426757812,4.2649,4.1435,4.3219,0.12139999999999951,0.057000000000000384
196608.0,25.06925392150879,24.41668391227722,25.208322286605835,0.6525700092315674,0.1390683650970459,5.853891,5.675793,5.974054,0.1780980000000003,0.1201629999999998,868.9188957214355,867.5024509429932,869.7631359100342,1.4164447784423828,0.8442401885986328,0.05125999450683594,0.032901763916015625,0.05435943603515625,0.018358230590820312,0.0030994415283203125,4.2838,4.2017,4.3019,0.0821000000000005,0.01809999999999956
262144.0,27.550228595733643,27.262330532073975,27.682289123535156,0.28789806365966797,0.13206052780151367,6.413221,6.401539,6.489515,0.011682000000000414,0.07629399999999986,973.7911224365234,973.3321666717529,973.8616943359375,0.4589557647705078,0.0705718994140625,0.06008148193359375,0.026226043701171875,0.06842613220214844,0.033855438232421875,0.008344650268554688,4.2522,4.2371,4.3243,0.015100000000000335,0.07209999999999983
393216.0,27.88555407524109,27.733246564865112,28.044516801834106,0.15230751037597656,0.15896272659301758,6.507874,6.45709,6.557465,0.05078400000000016,0.0495909999999995,992.962121963501,992.6111698150635,993.1609630584717,0.3509521484375,0.19884109497070312,0.2503395080566406,0.23627281188964844,0.3330707550048828,0.014066696166992188,0.08273124694824219,4.2915,4.2525,4.3093,0.0389999999999997,0.01780000000000026
524288.0,27.901711463928223,27.470221281051636,28.08902645111084,0.4314901828765869,0.1873149871826172,6.607771,6.5341,6.661177,0.07367100000000004,0.05340600000000073,995.060920715332,995.0377941131592,995.1338768005371,0.023126602172851562,0.07295608520507812,0.1800060272216797,0.028133392333984375,0.3046989440917969,0.1518726348876953,0.12469291687011719,4.2168,4.1573,4.277,0.059499999999999886,0.06020000000000003
786432.0,28.115325450897217,27.944798469543457,28.272080183029175,0.17052698135375977,0.156754732131958,6.569862,6.488085,6.644249,0.08177699999999977,0.07438700000000065,998.3527660369873,998.3251094818115,998.3611106872559,0.02765655517578125,0.008344650268554688,0.22363662719726562,0.0667572021484375,0.2868175506591797,0.15687942504882812,0.06318092346191406,4.2794,4.2551,4.3071,0.02430000000000021,0.02770000000000028
1048576.0,27.874708652496338,27.711116313934326,28.111889362335205,0.16359233856201172,0.2371807098388672,6.566286,6.474495,6.62756,0.09179099999999973,0.06127400000000005,998.8968372344971,998.8863468170166,998.9368915557861,0.01049041748046875,0.0400543212890625,0.13327598571777344,0.11277198791503906,0.2830028533935547,0.020503997802734375,0.14972686767578125,4.2507,4.1844,4.3053,0.06630000000000003,0.05459999999999976
1572864.0,28.271265745162964,27.58624815940857,29.05193042755127,0.6850175857543945,0.7806646823883057,6.715298,6.447315,6.91843,0.2679830000000001,0.2031320000000001,999.6297359466553,996.5274333953857,999.671459197998,3.1023025512695312,0.04172325134277344,0.24962425231933594,0.16498565673828125,0.45299530029296875,0.08463859558105469,0.2033710479736328,4.2397,4.1646,4.3091,0.07509999999999994,0.0693999999999999
2097152.0,28.285433053970337,27.92416262626648,29.15346121788025,0.3612704277038574,0.8680281639099121,6.632328,6.510973,7.098675,0.12135500000000032,0.46634699999999984,999.7959136962891,999.7880458831787,999.8531341552734,0.007867813110351562,0.057220458984375,0.2899169921875,0.2646446228027344,0.3561973571777344,0.025272369384765625,0.06628036499023438,4.2582,4.1069,4.2888,0.1513,0.03059999999999974
3145728.0,29.856708526611328,29.222635984420776,30.31649160385132,0.6340725421905518,0.45978307723999023,6.914616,6.844282,7.091999,0.0703339999999999,0.17738300000000073,989.4695281982422,984.3611717224121,991.710901260376,5.108356475830078,2.241373062133789,0.5345344543457031,0.43654441833496094,0.7026195526123047,0.09799003601074219,0.16808509826660156,4.2747,4.2404,4.3623,0.0343,0.08760000000000012
4194304.0,33.80926299095154,33.06476283073425,34.95924162864685,0.7445001602172852,1.1499786376953125,7.955313,7.615566,8.210897,0.339747,0.2555839999999989,993.617057800293,990.7126426696777,995.1739311218262,2.9044151306152344,1.5568733215332031,0.7846355438232422,0.43129920959472656,1.0495185852050781,0.3533363342285156,0.26488304138183594,4.2577,4.2047,4.3417,0.052999999999999936,0.08400000000000052
6291456.0,38.12046241760254,36.937756061553955,45.70216417312622,1.182706356048584,7.581701755523682,8.924246,8.670568,10.837793,0.25367800000000074,1.9135469999999994,998.1095790863037,994.1315650939941,999.5095729827881,3.9780139923095703,1.399993896484375,1.275777816772461,0.6606578826904297,1.706838607788086,0.6151199340820312,0.431060791015625,4.2601,4.2169,4.2716,0.04320000000000057,0.011499999999999844
8388608.0,59.9636013507843,50.24283266067505,69.63422775268555,9.720768690109253,9.670626401901245,14.194489,11.829853,16.413689,2.364636000000001,2.2192000000000007,999.5698928833008,998.5799789428711,999.8888969421387,0.9899139404296875,0.3190040588378906,2.9213428497314453,2.131938934326172,4.565238952636719,0.7894039154052734,1.6438961029052734,4.2424,4.1902,4.2888,0.052200000000000024,0.04640000000000022
12582912.0,243.83825302124023,167.78342199325562,335.11713004112244,76.05483102798462,91.2788770198822,57.187796,39.577961,79.474688,17.609834999999997,22.286892,999.730110168457,999.6113777160645,999.9144077301025,0.11873245239257812,0.1842975616455078,13.82303237915039,5.3043365478515625,22.06707000732422,8.518695831298828,8.244037628173828,4.2393,4.2167,4.2638,0.02259999999999973,0.024499999999999744
16777216.0,375.7896113395691,291.5774006843567,449.9881377220154,84.2122106552124,74.19852638244629,88.601351,67.844629,106.274605,20.756721999999996,17.673254,999.6528625488281,999.5393753051758,999.7851848602295,0.11348724365234375,0.1323223114013672,26.366472244262695,17.849206924438477,28.370141983032227,8.517265319824219,2.0036697387695312,4.2414,4.224,4.2977,0.017399999999999416,0.05630000000000024
25165824.0,471.3175415992737,407.6741211414337,478.8183128833771,63.643420457839966,7.5007712841033936,111.179829,95.908403,113.608122,15.271425999999991,2.4282929999999965,999.5079040527344,999.4802474975586,999.6664524078369,0.02765655517578125,0.15854835510253906,42.4046516418457,27.843236923217773,51.84054374694824,14.56141471862793,9.435892105102539,4.2366,4.2146,4.2657,0.02200000000000024,0.02909999999999968
33554432.0,489.30058670043945,460.59693598747253,501.414263010025,28.70365071296692,12.113676309585571,115.273952,108.227491,118.484974,7.046460999999994,3.211022,999.535083770752,999.4087219238281,999.5851516723633,0.12636184692382812,0.050067901611328125,66.1160945892334,37.621259689331055,69.79227066040039,28.494834899902344,3.676176071166992,4.2447,4.1771,4.2694,0.06759999999999966,0.024700000000000166
50331648.0,511.7123605410258,502.80323966344196,513.9030315081278,8.90912087758386,2.190670967101994,121.559779,118.323485,121.842702,3.236294000000001,0.2829229999999967,999.4670550028483,999.4592666625977,999.507745107015,0.007788340250613146,0.04069010416674246,125.56648254394531,110.72079340616862,138.3539835611979,14.845689137776688,12.787501017252595,4.2218,4.2096,4.2575,0.012199999999999989,0.03570000000000029
67108864.0,515.9018669128418,515.317549943924,521.9851250648499,0.5843169689178467,6.083258152008057,121.246219,120.637059,123.912692,0.6091600000000028,2.6664730000000105,999.5297193527222,999.5033740997314,999.6285438537598,0.026345252990722656,0.09882450103759766,310.8750581741333,307.7378273010254,326.912522315979,3.13723087310791,16.037464141845703,4.257,4.202,4.2716,0.054999999999999716,0.014600000000000612
100663296.0,533.5278857549032,527.9576988220215,535.5377712249756,5.570186932881711,2.0098854700723905,126.07646,123.801072,126.441797,2.2753879999999924,0.3653369999999967,999.5019435882568,999.4574387868246,999.5256265004476,0.04450480143225377,0.023682912190793104,553.2770951588949,542.0708656311035,562.4165534973145,11.206229527791379,9.139458338419558,4.2346,4.213,4.2786,0.021600000000000286,0.043999999999999595
134217728.0,538.4596372246742,533.299818277359,541.9197173118591,5.159818947315216,3.460080087184906,126.855135,126.056671,127.8404,0.7984640000000098,0.9852649999999983,999.512255191803,999.4945526123047,999.5664954185486,0.017702579498291016,0.05424022674560547,668.7162518501282,663.4787321090698,672.8021502494812,5.23751974105835,4.085898399353027,4.239,4.2169,4.2665,0.02210000000000001,0.027499999999999858


==> anc/results/processed/pmu_congruent_conflict.csv <==
congruent_lines,cong_kib,cyc_per_access,l1d_miss_per_1k
2.0,0.25,4.069702141132551,0.00441067536022701
4.0,0.5,4.092880120943103,0.005245127455405092
6.0,0.75,4.113466530960914,0.013470440965017622
8.0,1.0,4.048588238183145,0.011801536774661456
10.0,1.25,20.32467303186725,775.1068158285549
12.0,1.5,20.2281420638003,789.0983125232901
14.0,1.75,23.594132871952848,920.0997813973926
16.0,2.0,22.313551454342715,894.1716858960192
20.0,2.5,22.57809780207702,849.3035543606201
24.0,3.0,24.013282212413834,909.508676990508
28.0,3.5,23.125961855048995,918.6709609955633
32.0,4.0,24.273629716412646,895.715779894425
40.0,5.0,22.88756580548826,893.3627441934651
48.0,6.0,24.930430775165465,892.7605081956309
64.0,8.0,24.573260960111043,965.2089503808559
96.0,12.0,24.02111831362477,994.6952688235108
128.0,16.0,24.195424270015348,999.9654298417712
192.0,24.0,35.278809518189746,996.7242986966573
256.0,32.0,36.05734330956575,999.9643569747917
384.0,48.0,34.90662445292725,999.9395618268206
512.0,64.0,39.7222323548548,999.9579197729146
768.0,96.0,62.95637555970874,999.9408731086845
1024.0,128.0,106.25383865844898,999.8607657075474
1536.0,192.0,168.78825861530066,999.8885410415727
2048.0,256.0,172.01337435976663,999.8881834192462
3072.0,384.0,174.13992903342552,999.8679181540775
4096.0,512.0,203.88877373449975,999.8983160518304


==> anc/results/processed/pmu_l1d_assoc.csv <==
page_offset,ways,miss_per_1k,refill_per_1k,cyc_per_access
0.0,1.0,0.00762939453125,0.0019073486328125,1.006697654724121
0.0,2.0,0.01049041748046875,0.00286102294921875,4.034920692443848
0.0,3.0,0.006675726581312734,0.0028610256777054574,4.0098056886727225
0.0,4.0,0.01239776611328125,0.00476837158203125,4.013702392578125
0.0,5.0,0.009536752259018191,0.005722051355410915,4.035625491738788
0.0,6.0,0.017166203179180828,0.009536779543989349,4.018123695845397
0.0,7.0,802.9090992320985,301.1800811007733,20.57516985004368
0.0,8.0,934.8592758178711,416.0299301147461,22.47937297821045
0.0,9.0,897.4634073768897,351.06888225129035,21.793377088077882
0.0,10.0,901.0337888743718,410.38080433352087,22.752048980993163
0.0,11.0,908.8982666952769,333.84450325441674,22.215198722075197
0.0,12.0,903.0233498510355,294.9382588892322,21.419641188206437
0.0,13.0,923.0130263492938,282.96427409979526,21.875735169998674
0.0,14.0,952.0338136055511,239.38937907935744,21.759907760268252
0.0,15.0,999.7243878597144,465.6929642610209,21.521597406003387
0.0,16.0,999.9589920043945,375.00762939453125,21.420557022094727
0.0,17.0,999.945639734493,294.4380865186542,21.310950255588615
0.0,18.0,999.8979564588793,226.36690661203997,21.4550255013485
0.0,19.0,994.4476869494894,173.55126781947257,21.393612455797026
0.0,20.0,1000.0057221332113,250.26417181658655,21.332319562066072
64.0,1.0,0.0,0.0,1.003805160522461
64.0,2.0,0.00476837158203125,0.00095367431640625,4.003078460693359
64.0,3.0,0.004768376129509096,0.0009536752259018191,4.015723243449443
64.0,4.0,0.01049041748046875,0.00286102294921875,4.015803337097168
64.0,5.0,0.005722051355410915,0.0019073504518036383,4.015584006866462
64.0,6.0,0.008583101589590414,0.0009536779543989349,4.003335011806533
64.0,7.0,996.3416913669256,732.9892463273861,23.54230610773509
64.0,8.0,298.88343811035156,202.5299072265625,9.978654861450195
64.0,9.0,974.2859813155416,644.2943355344221,23.420972522630777
64.0,10.0,999.9256129776744,699.969482247251,23.912085030088598
64.0,11.0,909.0994921679421,333.45349641179695,22.16427437236249
64.0,12.0,901.3706259560621,303.20855410977975,21.47663393643927
64.0,13.0,923.1322366620349,282.9528299097721,21.855508517815267
64.0,14.0,952.3742766352716,238.1743933654532,21.73194306161141
64.0,15.0,946.6905085473142,227.17116086116874,21.509662160551223
64.0,16.0,999.9914169311523,375.06580352783203,21.45215606689453
64.0,17.0,999.9895094224461,294.632639047837,21.347566186007477
64.0,18.0,976.8838000633242,338.3935485593741,21.106251168255493
64.0,19.0,996.2653971305737,165.5670759852447,21.70385247746459
64.0,20.0,950.1735713740749,130.6944762340734,20.683246547646295
128.0,1.0,0.0057220458984375,0.00095367431640625,1.00335693359375
128.0,2.0,0.0057220458984375,0.00095367431640625,4.018195152282715
128.0,3.0,0.004768376129509096,0.0009536752259018191,4.014627470614882
128.0,4.0,0.01049041748046875,0.0019073486328125,4.014942169189453
128.0,5.0,0.009536752259018191,0.0019073504518036383,4.0147009036072765
128.0,6.0,0.019073559087978698,0.008583101589590414,4.009253537191533
128.0,7.0,613.0928539003521,279.4676951129727,16.94642237252187
128.0,8.0,257.0381164550781,99.3804931640625,9.253070831298828
128.0,9.0,1000.0047683897719,334.38619379498977,22.958796343980193
128.0,10.0,1000.011444157281,400.01335151682764,22.616859151034266
128.0,11.0,1000.0038147009036,364.03881458169417,22.382236845242353
128.0,12.0,1000.0066757456807,333.5393277714835,22.198290627634535
128.0,13.0,923.1112556469925,283.26277672289893,21.8753536969979
128.0,14.0,952.1377645025807,239.4990520441133,21.713282445077688
128.0,15.0,946.7076747013804,227.46203180506876,21.491623393653292
128.0,16.0,937.5686645507812,373.9032745361328,22.01561737060547
128.0,17.0,941.8383306630045,126.76718547341115,20.536369878690778
128.0,18.0,944.4988040878452,111.68427156170486,20.44948844714526
128.0,19.0,960.536806246972,210.52917682333688,21.38673643774581
128.0,20.0,950.0524528877698,130.72785534447243,20.653768024719614
4096.0,1.0,0.0,0.0,1.0028629302978516
4096.0,2.0,0.0095367431640625,0.0019073486328125,4.0308732986450195
4096.0,3.0,0.005722051355410915,0.0019073504518036383,4.004500393391031
4096.0,4.0,0.0057220458984375,0.00095367431640625,4.029908180236816
4096.0,5.0,0.007629401807214553,0.0019073504518036383,4.003174784827027
4096.0,6.0,0.005722067726393609,0.0009536779543989349,4.0145435888045835
4096.0,7.0,0.025749304768771242,0.017166203179180828,4.032293442891857
4096.0,8.0,382.08675384521484,109.43317413330078,11.388697624206543
4096.0,9.0,877.3923011486098,214.84170853312887,20.535798209374274
4096.0,10.0,887.5611547154696,370.372984159379,22.201958858254574
4096.0,11.0,908.7018095987412,333.81684667286555,22.25410867129199
4096.0,12.0,910.9188496355043,373.06927898131937,21.953259289776955
4096.0,13.0,999.7024510593983,308.3150623660672,22.13540574898886
4096.0,14.0,999.708174545954,286.36374040123144,21.894630983852323
4096.0,15.0,999.8569487161147,267.07960803948214,21.826336695038506
4096.0,16.0,999.9818801879883,250.20885467529297,21.69064426422119
4096.0,17.0,942.3857480735485,148.41401541161213,20.710860608834974
4096.0,18.0,944.4835452405748,112.0094757441549,20.47149361226506
4096.0,19.0,999.2055862639857,159.1335645048695,21.734713496068938
4096.0,20.0,950.0810635538262,133.37529564354924,20.754684519722286
8192.0,1.0,0.00476837158203125,0.00095367431640625,1.003291130065918
8192.0,2.0,0.00667572021484375,0.0019073486328125,4.015328407287598
8192.0,3.0,0.004768376129509096,0.0009536752259018191,4.0162782824309184
8192.0,4.0,0.00476837158203125,0.00095367431640625,4.003971099853516
8192.0,5.0,0.004768376129509096,0.0009536752259018191,4.00893116849057
8192.0,6.0,0.005722067726393609,0.0019073559087978698,4.015840590822567
8192.0,7.0,355.6827761946724,147.09242665262855,11.57821399007412
8192.0,8.0,0.03337860107421875,0.019073486328125,4.070972442626953
8192.0,9.0,888.7925674154947,446.5129719275358,21.509472883121045
8192.0,10.0,999.8521796351221,699.9771116854383,23.949676225716928
8192.0,11.0,950.5729203919605,655.5525355840068,22.83512767327087
8192.0,12.0,923.9088970523723,576.4306122993938,22.10435334912624
8192.0,13.0,924.7372843127811,445.3373031956947,21.993693297614744
8192.0,14.0,929.9943160793918,543.9903030025597,21.6488309815635
8192.0,15.0,999.68814820113,462.6545549912977,21.595738979090672
8192.0,16.0,937.5286102294922,374.3247985839844,22.044608116149902
8192.0,17.0,946.9205386434729,176.24933241779203,21.02761882963302
8192.0,18.0,944.5026187996627,112.03999343869567,20.440487634611642
8192.0,19.0,999.7243870711787,159.27661619802933,21.400249100681688
8192.0,20.0,1000.0038147554742,250.65232318608378,21.352166781109332


==> anc/results/processed/pmu_l1d_granule.csv <==
offset_bytes,miss_median,miss_ci_low,miss_ci_high,refill_median,refill_ci_low,refill_ci_high,cycles_median,cycles_ci_low,cycles_ci_high,miss_err_minus,miss_err_plus,refill_err_minus,refill_err_plus
0.0,0.9995307922363281,0.9977951049804688,1.0004825592041016,1.0055904388427734,1.0052165985107422,1.0058269500732422,19.61696434020996,18.714435577392578,20.063425064086914,0.001735687255859375,0.0009517669677734375,0.00037384033203125,0.00023651123046875
32.0,1.0015296936035156,1.0008316040039062,1.0027141571044922,1.005218505859375,1.0048332214355469,1.0061454772949219,28.22492790222168,22.201656341552734,28.509613037109375,0.000698089599609375,0.0011844635009765625,0.000385284423828125,0.000926971435546875
64.0,1.9890575408935547,1.9879112243652344,1.998586654663086,2.009237289428711,2.008258819580078,2.012958526611328,26.5966739654541,26.4374942779541,26.9522647857666,0.0011463165283203125,0.00952911376953125,0.0009784698486328125,0.0037212371826171875
96.0,1.9854888916015625,1.9204425811767578,1.9894847869873047,2.0087757110595703,2.0083560943603516,2.0102882385253906,27.18545150756836,27.009428024291992,34.66242790222168,0.06504631042480469,0.0039958953857421875,0.00041961669921875,0.0015125274658203125
128.0,1.9502716064453125,1.9476375579833984,1.953695297241211,2.009584426879883,2.009429931640625,2.011655807495117,41.31168746948242,40.608524322509766,41.47760009765625,0.0026340484619140625,0.0034236907958984375,0.0001544952392578125,0.002071380615234375
192.0,1.9533195495605469,1.9527435302734375,1.9547557830810547,2.0114669799804688,2.0108394622802734,2.011768341064453,40.92160606384277,40.39491844177246,41.23636436462402,0.000576019287109375,0.0014362335205078125,0.0006275177001953125,0.000301361083984375
256.0,1.9597415924072266,1.9560527801513672,1.9621143341064453,2.0085067749023438,2.008054733276367,2.009267807006836,40.6882266998291,40.27456092834473,43.16497802734375,0.003688812255859375,0.00237274169921875,0.0004520416259765625,0.0007610321044921875


==> anc/results/processed/pmu_placement.csv <==
event,tag,cpu_brand,cache_line_bytes,page_bytes,p_name,p_cores,p_cpus_per_l2,p_l1d_bytes,p_l1i_bytes,p_l2_bytes,e_name,e_cores,e_cpus_per_l2,e_l1d_bytes,e_l1i_bytes,e_l2_bytes,source_file,qos,trial,probe_bytes,evict_bytes,node_bytes,probe_entries,ns_per_access,median_ns_per_access,tool,timestamp_utc,hw_ncpu,hw_physicalcpu,hw_logicalcpu,hw_memsize,cache_state,working_set_bytes,entries,steps,flush_repetitions,latency_ns,median_latency_ns,threads,array_bytes,iterations,seconds,gbps,checksum,median_gbps,device_name,has_unified_memory,recommended_max_working_set_size,max_buffer_length,supports_apple7,supports_apple8,supports_apple9,buffer_bytes,elements_uint4,kernel,stride_uint4,gpu_ms,wall_ms,sample_ms,index,format,state_index,state,driver,group,subgroup,channel,unit,value,mode,uid,reg_count,classes,events,set_stride_bytes,page_offset,ways,line_bytes,ghz,FIXED_CYCLES,FIXED_INSTRUCTIONS,L1D_CACHE_MISS_LD_NONSPEC,ARM_L1D_CACHE_REFILL,L2_TLB_MISS_DATA,MMU_TABLE_WALK_DATA,INST_LDST,pmccntr_el0,cntvct_el0,pmu_read_cycles,mach_tick_ns,method,congruent_lines,LDST_UNIT_OLD_L1D_CACHE_MISS,resident_cyc,dram_cyc,threshold_cyc,status,offset_bytes,record_span_bytes,pairs,loads_per_pair,nproc,master_cpu,call,kr,supported,busy_delta,top_cpu,config_counter_count,config_register_count,disable_result,fixed_counter_count,loaded,pmu_version,set_fixed_result,thread_counting_after,thread_counting_before,counters_mask,description,name,number,block,order,gpu_name,pattern,stride_bytes,touched_bytes,address_span_bytes,ns_per_line,min_ns_per_line,victim_kind,storage_mode,optimization,allow_gpu_optimized,spy_entries,spy_touched_bytes,spy_address_span_bytes,gpu_victim_bytes,probe_ns_per_line,recovery_ns_per_line,gpu_phase_dram_traffic,cpu_probe_dram_traffic,design
kpc_placement,,,,,,,,,,,,,,,,,kpc_placement.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,444.37,,,,,,,,,,,,,,,,,,,,,4.3257,,,,,,,,,,,,,,,,,,,,,,,,,,,,"[14, 10, 6, 5, 8, 0, 0, 0, 1, 11, 13, 11, 12, 11]",0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_placement,,,,,,,,,,,,,,,,,kpc_placement.jsonl,background,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1928.31,,,,,,,,,,,,,,,,,,,,,1.0777,,,,,,,,,,,,,,,,,,,,,,,,,,,,"[118, 110, 100, 92, 1, 0, 0, 0, 0, 49, 34, 29, 31, 17]",0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
kpc_placement,,,,,,,,,,,,,,,,,kpc_placement.jsonl,user_interactive,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,464.85,,,,,,,,,,,,,,,,,,,,,4.1378,,,,,,,,,,,,,,,,,,,,,,,,,,,,"[15, 9, 8, 6, 10, 1, 0, 0, 0, 15, 12, 13, 13, 11]",0.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,


==> anc/results/processed/reference_benchmarks_raw.csv <==
benchmark,threads,run,kernel,gbps
STREAM 5.10,10,1,Copy,211.5955
STREAM 5.10,10,1,Scale,220.4621
STREAM 5.10,10,1,Add,210.8515
STREAM 5.10,10,1,Triad,207.5519
STREAM 5.10,10,2,Copy,235.134
STREAM 5.10,10,2,Scale,228.77939999999998
STREAM 5.10,10,2,Add,216.28810000000001
STREAM 5.10,10,2,Triad,216.4452
STREAM 5.10,10,3,Copy,219.0609
STREAM 5.10,10,3,Scale,213.49470000000002
STREAM 5.10,10,3,Add,205.6146
STREAM 5.10,10,3,Triad,204.18929999999997
STREAM 5.10,10,4,Copy,207.9864
STREAM 5.10,10,4,Scale,204.029
STREAM 5.10,10,4,Add,196.18779999999998
STREAM 5.10,10,4,Triad,197.119
STREAM 5.10,10,5,Copy,220.2034
STREAM 5.10,10,5,Scale,213.15789999999998
STREAM 5.10,10,5,Add,203.8771
STREAM 5.10,10,5,Triad,202.43529999999998
STREAM 5.10,10,6,Copy,216.1866
STREAM 5.10,10,6,Scale,210.7637
STREAM 5.10,10,6,Add,201.12539999999998
STREAM 5.10,10,6,Triad,202.4433
STREAM 5.10,10,7,Copy,214.5252
STREAM 5.10,10,7,Scale,205.43120000000002
STREAM 5.10,10,7,Add,202.7106
STREAM 5.10,10,7,Triad,204.8829
STREAM 5.10,14,1,Copy,229.7599
STREAM 5.10,14,1,Scale,219.0041
STREAM 5.10,14,1,Add,197.08829999999998
STREAM 5.10,14,1,Triad,203.0112
STREAM 5.10,14,2,Copy,221.60479999999998
STREAM 5.10,14,2,Scale,219.6164
STREAM 5.10,14,2,Add,204.5686
STREAM 5.10,14,2,Triad,204.8084
STREAM 5.10,14,3,Copy,220.50529999999998
STREAM 5.10,14,3,Scale,208.7835
STREAM 5.10,14,3,Add,202.10420000000002
STREAM 5.10,14,3,Triad,200.9579
STREAM 5.10,14,4,Copy,229.43210000000002
STREAM 5.10,14,4,Scale,218.77710000000002
STREAM 5.10,14,4,Add,206.51979999999998
STREAM 5.10,14,4,Triad,201.86260000000001
STREAM 5.10,14,5,Copy,217.7054
STREAM 5.10,14,5,Scale,208.89970000000002
STREAM 5.10,14,5,Add,206.8739
STREAM 5.10,14,5,Triad,205.3646
STREAM 5.10,14,6,Copy,215.2635
STREAM 5.10,14,6,Scale,205.6438
STREAM 5.10,14,6,Add,201.7661
STREAM 5.10,14,6,Triad,200.8224
STREAM 5.10,14,7,Copy,226.7217
STREAM 5.10,14,7,Scale,219.30270000000002
STREAM 5.10,14,7,Add,194.0463
STREAM 5.10,14,7,Triad,207.8414
STREAM 5.10,1,1,Copy,113.8883
STREAM 5.10,1,1,Scale,107.18769999999999
STREAM 5.10,1,1,Add,111.837
STREAM 5.10,1,1,Triad,112.1092
STREAM 5.10,1,2,Copy,111.2146
STREAM 5.10,1,2,Scale,102.1811
STREAM 5.10,1,2,Add,112.23089999999999
STREAM 5.10,1,2,Triad,111.189
STREAM 5.10,1,3,Copy,113.68130000000001
STREAM 5.10,1,3,Scale,108.2665
STREAM 5.10,1,3,Add,109.7559
STREAM 5.10,1,3,Triad,112.7453
STREAM 5.10,1,4,Copy,113.6125
STREAM 5.10,1,4,Scale,105.14569999999999
STREAM 5.10,1,4,Add,110.48830000000001
STREAM 5.10,1,4,Triad,113.6915
STREAM 5.10,1,5,Copy,118.2709
STREAM 5.10,1,5,Scale,103.91
STREAM 5.10,1,5,Add,112.4426
STREAM 5.10,1,5,Triad,111.73339999999999
STREAM 5.10,1,6,Copy,113.37610000000001
STREAM 5.10,1,6,Scale,107.7313
STREAM 5.10,1,6,Add,111.2085
STREAM 5.10,1,6,Triad,111.1792
STREAM 5.10,1,7,Copy,112.4101
STREAM 5.10,1,7,Scale,94.4309
STREAM 5.10,1,7,Add,106.0746
STREAM 5.10,1,7,Triad,104.9127
STREAM 5.10,4,1,Copy,213.279
STREAM 5.10,4,1,Scale,209.5997
STREAM 5.10,4,1,Add,195.01729999999998
STREAM 5.10,4,1,Triad,206.4525
STREAM 5.10,4,2,Copy,206.171
STREAM 5.10,4,2,Scale,223.0094
STREAM 5.10,4,2,Add,189.0927
STREAM 5.10,4,2,Triad,203.97560000000001
STREAM 5.10,4,3,Copy,231.5396
STREAM 5.10,4,3,Scale,224.5065
STREAM 5.10,4,3,Add,200.68720000000002
STREAM 5.10,4,3,Triad,209.9689
STREAM 5.10,4,4,Copy,215.8964
STREAM 5.10,4,4,Scale,211.861
STREAM 5.10,4,4,Add,202.8811
STREAM 5.10,4,4,Triad,206.7389
STREAM 5.10,4,5,Copy,212.4874
STREAM 5.10,4,5,Scale,209.2751
STREAM 5.10,4,5,Add,203.7705
STREAM 5.10,4,5,Triad,195.87679999999997
STREAM 5.10,4,6,Copy,229.3698
STREAM 5.10,4,6,Scale,224.0002
STREAM 5.10,4,6,Add,207.01760000000002
STREAM 5.10,4,6,Triad,208.9213
STREAM 5.10,4,7,Copy,230.15120000000002
STREAM 5.10,4,7,Scale,216.547
STREAM 5.10,4,7,Add,214.7116
STREAM 5.10,4,7,Triad,209.71689999999998
BabelStream 5.0,10,1,Copy,215.073
BabelStream 5.0,10,1,Mul,209.847
BabelStream 5.0,10,1,Add,184.139
BabelStream 5.0,10,1,Triad,183.881
BabelStream 5.0,10,1,Dot,147.025
BabelStream 5.0,10,2,Copy,215.623
BabelStream 5.0,10,2,Mul,211.023
BabelStream 5.0,10,2,Add,199.365
BabelStream 5.0,10,2,Triad,199.372
BabelStream 5.0,10,2,Dot,178.866
BabelStream 5.0,10,3,Copy,214.777
BabelStream 5.0,10,3,Mul,213.427
BabelStream 5.0,10,3,Add,196.652
BabelStream 5.0,10,3,Triad,202.295
BabelStream 5.0,10,3,Dot,170.32
BabelStream 5.0,10,4,Copy,218.405
BabelStream 5.0,10,4,Mul,210.011
BabelStream 5.0,10,4,Add,179.403
BabelStream 5.0,10,4,Triad,179.339
BabelStream 5.0,10,4,Dot,141.893
BabelStream 5.0,10,5,Copy,215.823
BabelStream 5.0,10,5,Mul,211.053
BabelStream 5.0,10,5,Add,200.755
BabelStream 5.0,10,5,Triad,203.547
BabelStream 5.0,10,5,Dot,174.55
BabelStream 5.0,10,6,Copy,224.325
BabelStream 5.0,10,6,Mul,213.543
BabelStream 5.0,10,6,Add,205.137
BabelStream 5.0,10,6,Triad,206.068
BabelStream 5.0,10,6,Dot,177.607
BabelStream 5.0,10,7,Copy,216.136
BabelStream 5.0,10,7,Mul,210.701
BabelStream 5.0,10,7,Add,185.14
BabelStream 5.0,10,7,Triad,188.853
BabelStream 5.0,10,7,Dot,143.831
BabelStream 5.0,14,1,Copy,222.594
BabelStream 5.0,14,1,Mul,219.629
BabelStream 5.0,14,1,Add,203.172
BabelStream 5.0,14,1,Triad,204.416
BabelStream 5.0,14,1,Dot,186.033
BabelStream 5.0,14,2,Copy,222.391
BabelStream 5.0,14,2,Mul,219.809
BabelStream 5.0,14,2,Add,200.31
BabelStream 5.0,14,2,Triad,207.36
BabelStream 5.0,14,2,Dot,182.081
BabelStream 5.0,14,3,Copy,217.807
BabelStream 5.0,14,3,Mul,217.589
BabelStream 5.0,14,3,Add,177.784
BabelStream 5.0,14,3,Triad,188.687
BabelStream 5.0,14,3,Dot,162.93
BabelStream 5.0,14,4,Copy,219.487
BabelStream 5.0,14,4,Mul,218.784
BabelStream 5.0,14,4,Add,194.382
BabelStream 5.0,14,4,Triad,205.569
BabelStream 5.0,14,4,Dot,185.783
BabelStream 5.0,14,5,Copy,219.218
BabelStream 5.0,14,5,Mul,217.677
BabelStream 5.0,14,5,Add,200.909
BabelStream 5.0,14,5,Triad,204.998
BabelStream 5.0,14,5,Dot,181.824
BabelStream 5.0,14,6,Copy,216.791
BabelStream 5.0,14,6,Mul,219.146
BabelStream 5.0,14,6,Add,181.846
BabelStream 5.0,14,6,Triad,184.091
BabelStream 5.0,14,6,Dot,163.998
BabelStream 5.0,14,7,Copy,224.718
BabelStream 5.0,14,7,Mul,220.551
BabelStream 5.0,14,7,Add,205.733
BabelStream 5.0,14,7,Triad,197.433
BabelStream 5.0,14,7,Dot,196.568
BabelStream 5.0,1,1,Copy,108.607
BabelStream 5.0,1,1,Mul,104.78
BabelStream 5.0,1,1,Add,111.998
BabelStream 5.0,1,1,Triad,110.537
BabelStream 5.0,1,1,Dot,30.603
BabelStream 5.0,1,2,Copy,111.475
BabelStream 5.0,1,2,Mul,102.766
BabelStream 5.0,1,2,Add,111.639
BabelStream 5.0,1,2,Triad,112.759
BabelStream 5.0,1,2,Dot,30.5182
BabelStream 5.0,1,3,Copy,108.31
BabelStream 5.0,1,3,Mul,102.746
BabelStream 5.0,1,3,Add,109.685
BabelStream 5.0,1,3,Triad,111.595
BabelStream 5.0,1,3,Dot,30.4468
BabelStream 5.0,1,4,Copy,108.112
BabelStream 5.0,1,4,Mul,102.603
BabelStream 5.0,1,4,Add,110.763
BabelStream 5.0,1,4,Triad,113.037
BabelStream 5.0,1,4,Dot,30.7024
BabelStream 5.0,1,5,Copy,96.99080000000001
BabelStream 5.0,1,5,Mul,95.6695
BabelStream 5.0,1,5,Add,102.616
BabelStream 5.0,1,5,Triad,104.85
BabelStream 5.0,1,5,Dot,30.424599999999998
BabelStream 5.0,1,6,Copy,107.405
BabelStream 5.0,1,6,Mul,104.8
BabelStream 5.0,1,6,Add,112.436
BabelStream 5.0,1,6,Triad,109.623
BabelStream 5.0,1,6,Dot,30.6767
BabelStream 5.0,1,7,Copy,109.34
BabelStream 5.0,1,7,Mul,104.617
BabelStream 5.0,1,7,Add,111.256
BabelStream 5.0,1,7,Triad,110.227
BabelStream 5.0,1,7,Dot,30.4715
BabelStream 5.0,4,1,Copy,226.215
BabelStream 5.0,4,1,Mul,222.765
BabelStream 5.0,4,1,Add,203.087
BabelStream 5.0,4,1,Triad,202.967
BabelStream 5.0,4,1,Dot,114.04
BabelStream 5.0,4,2,Copy,225.537
BabelStream 5.0,4,2,Mul,222.537
BabelStream 5.0,4,2,Add,185.492
BabelStream 5.0,4,2,Triad,183.355
BabelStream 5.0,4,2,Dot,105.029
BabelStream 5.0,4,3,Copy,228.753
BabelStream 5.0,4,3,Mul,223.624
BabelStream 5.0,4,3,Add,201.142
BabelStream 5.0,4,3,Triad,204.765
BabelStream 5.0,4,3,Dot,111.382
BabelStream 5.0,4,4,Copy,226.22
BabelStream 5.0,4,4,Mul,223.891
BabelStream 5.0,4,4,Add,203.211
BabelStream 5.0,4,4,Triad,203.477
BabelStream 5.0,4,4,Dot,111.915
BabelStream 5.0,4,5,Copy,225.898
BabelStream 5.0,4,5,Mul,223.745
BabelStream 5.0,4,5,Add,184.641
BabelStream 5.0,4,5,Triad,182.437
BabelStream 5.0,4,5,Dot,104.989
BabelStream 5.0,4,6,Copy,227.689
BabelStream 5.0,4,6,Mul,225.479
BabelStream 5.0,4,6,Add,201.876
BabelStream 5.0,4,6,Triad,206.685
BabelStream 5.0,4,6,Dot,110.368
BabelStream 5.0,4,7,Copy,226.196
BabelStream 5.0,4,7,Mul,223.254
BabelStream 5.0,4,7,Add,210.083
BabelStream 5.0,4,7,Triad,214.063
BabelStream 5.0,4,7,Dot,109.569


==> anc/results/processed/reference_benchmarks_summary.csv <==
benchmark,threads,kernel,n,median,ci_low,ci_high,minimum,maximum,err_minus,err_plus
BabelStream 5.0,1,Add,7,111.256,109.685,111.998,102.616,112.436,1.570999999999998,0.7420000000000044
BabelStream 5.0,1,Copy,7,108.31,107.405,109.34,96.99080000000001,111.475,0.9050000000000011,1.0300000000000011
BabelStream 5.0,1,Dot,7,30.5182,30.4468,30.6767,30.424599999999998,30.7024,0.07140000000000057,0.15850000000000009
BabelStream 5.0,1,Mul,7,102.766,102.603,104.78,95.6695,104.8,0.16300000000001091,2.013999999999996
BabelStream 5.0,1,Triad,7,110.537,109.623,112.759,104.85,113.037,0.9140000000000015,2.221999999999994
BabelStream 5.0,4,Add,7,201.876,185.492,203.211,184.641,210.083,16.384000000000015,1.335000000000008
BabelStream 5.0,4,Copy,7,226.215,225.898,227.689,225.537,228.753,0.3170000000000073,1.4739999999999895
BabelStream 5.0,4,Dot,7,110.368,105.029,111.915,104.989,114.04,5.338999999999999,1.5470000000000113
BabelStream 5.0,4,Mul,7,223.624,222.765,223.891,222.537,225.479,0.8590000000000089,0.2669999999999959
BabelStream 5.0,4,Triad,7,203.477,183.355,206.685,182.437,214.063,20.122000000000014,3.2079999999999984
BabelStream 5.0,10,Add,7,196.652,184.139,200.755,179.403,205.137,12.512999999999977,4.103000000000009
BabelStream 5.0,10,Copy,7,215.823,215.073,218.405,214.777,224.325,0.75,2.5819999999999936
BabelStream 5.0,10,Dot,7,170.32,143.831,177.607,141.893,178.866,26.489000000000004,7.287000000000006
BabelStream 5.0,10,Mul,7,211.023,210.011,213.427,209.847,213.543,1.0120000000000005,2.4039999999999964
BabelStream 5.0,10,Triad,7,199.372,183.881,203.547,179.339,206.068,15.491000000000014,4.174999999999983
BabelStream 5.0,14,Add,7,200.31,181.846,203.172,177.784,205.733,18.464,2.8619999999999948
BabelStream 5.0,14,Copy,7,219.487,217.807,222.594,216.791,224.718,1.6800000000000068,3.1069999999999993
BabelStream 5.0,14,Dot,7,182.081,163.998,186.033,162.93,196.568,18.083,3.951999999999998
BabelStream 5.0,14,Mul,7,219.146,217.677,219.809,217.589,220.551,1.468999999999994,0.6630000000000109
BabelStream 5.0,14,Triad,7,204.416,188.687,205.569,184.091,207.36,15.728999999999985,1.1529999999999916
STREAM 5.10,1,Add,7,111.2085,109.7559,112.23089999999999,106.0746,112.4426,1.4526000000000039,1.0223999999999904
STREAM 5.10,1,Copy,7,113.6125,112.4101,113.8883,111.2146,118.2709,1.2023999999999972,0.2758000000000038
STREAM 5.10,1,Scale,7,105.14569999999999,102.1811,107.7313,94.4309,108.2665,2.96459999999999,2.5856000000000137
STREAM 5.10,1,Triad,7,111.73339999999999,111.1792,112.7453,104.9127,113.6915,0.5541999999999945,1.0119000000000113
STREAM 5.10,4,Add,7,202.8811,195.01729999999998,207.01760000000002,189.0927,214.7116,7.863800000000026,4.136500000000012
STREAM 5.10,4,Copy,7,215.8964,212.4874,230.15120000000002,206.171,231.5396,3.408999999999992,14.254800000000017
STREAM 5.10,4,Scale,7,216.547,209.5997,224.0002,209.2751,224.5065,6.947299999999984,7.45320000000001
STREAM 5.10,4,Triad,7,206.7389,203.97560000000001,209.71689999999998,195.87679999999997,209.9689,2.7632999999999868,2.97799999999998
STREAM 5.10,10,Add,7,203.8771,201.12539999999998,210.8515,196.18779999999998,216.28810000000001,2.751700000000028,6.974399999999974
STREAM 5.10,10,Copy,7,216.1866,211.5955,220.2034,207.9864,235.134,4.5911000000000115,4.016799999999989
STREAM 5.10,10,Scale,7,213.15789999999998,205.43120000000002,220.4621,204.029,228.77939999999998,7.7266999999999655,7.304200000000009
STREAM 5.10,10,Triad,7,204.18929999999997,202.43529999999998,207.5519,197.119,216.4452,1.7539999999999907,3.3626000000000147
STREAM 5.10,14,Add,7,202.10420000000002,197.08829999999998,206.51979999999998,194.0463,206.8739,5.015900000000045,4.415599999999955
STREAM 5.10,14,Copy,7,221.60479999999998,217.7054,229.43210000000002,215.2635,229.7599,3.8993999999999858,7.827300000000037
STREAM 5.10,14,Scale,7,218.77710000000002,208.7835,219.30270000000002,205.6438,219.6164,9.993600000000015,0.5255999999999972
STREAM 5.10,14,Triad,7,203.0112,200.9579,205.3646,200.8224,207.8414,2.0533000000000072,2.3533999999999935


==> anc/results/processed/slc_capacity_summary.csv <==
pattern,touched_bytes,touched_mib,n,median,ci_low,ci_high,minimum,maximum,err_minus,err_plus
pointerchase_stride8192,65536.0,0.0625,1,7.359872,7.359872,7.359872,7.359872,7.359872,0.0,0.0
pointerchase_stride8192,131072.0,0.125,1,7.769684,7.769684,7.769684,7.769684,7.769684,0.0,0.0
pointerchase_stride8192,196608.0,0.1875,1,12.217889,12.217889,12.217889,12.217889,12.217889,0.0,0.0
pointerchase_stride8192,262144.0,0.25,1,25.418232,25.418232,25.418232,25.418232,25.418232,0.0,0.0
pointerchase_stride8192,393216.0,0.375,1,38.682808,38.682808,38.682808,38.682808,38.682808,0.0,0.0
pointerchase_stride8192,524288.0,0.5,1,39.848248,39.848248,39.848248,39.848248,39.848248,0.0,0.0
pointerchase_stride8192,786432.0,0.75,1,40.531923,40.531923,40.531923,40.531923,40.531923,0.0,0.0
pointerchase_stride8192,1048576.0,1.0,1,44.168602,44.168602,44.168602,44.168602,44.168602,0.0,0.0
pointerchase_stride8192,1572864.0,1.5,1,49.701869,49.701869,49.701869,49.701869,49.701869,0.0,0.0
pointerchase_stride8192,2097152.0,2.0,1,54.528495,54.528495,54.528495,54.528495,54.528495,0.0,0.0
pointerchase_stride8192,3145728.0,3.0,1,64.198573,64.198573,64.198573,64.198573,64.198573,0.0,0.0
pointerchase_stride8192,4194304.0,4.0,1,77.562034,77.562034,77.562034,77.562034,77.562034,0.0,0.0
pointerchase_stride8192,6291456.0,6.0,1,108.478348,108.478348,108.478348,108.478348,108.478348,0.0,0.0
pointerchase_stride8192,8388608.0,8.0,1,124.070942,124.070942,124.070942,124.070942,124.070942,0.0,0.0
pointerchase_stride8192,12582912.0,12.0,1,125.517905,125.517905,125.517905,125.517905,125.517905,0.0,0.0
pointerchase_stride8192,16777216.0,16.0,1,125.820826,125.820826,125.820826,125.820826,125.820826,0.0,0.0
pointerchase_stride8192,20971520.0,20.0,1,126.200527,126.200527,126.200527,126.200527,126.200527,0.0,0.0
pointerchase_stride8192,25165824.0,24.0,1,127.490649,127.490649,127.490649,127.490649,127.490649,0.0,0.0
pointerchase_stride8192,33554432.0,32.0,1,128.835231,128.835231,128.835231,128.835231,128.835231,0.0,0.0
pointerchase_stride8192,50331648.0,48.0,1,134.01958,134.01958,134.01958,134.01958,134.01958,0.0,0.0
pointerchase_stride8192,67108864.0,64.0,1,143.182913,143.182913,143.182913,143.182913,143.182913,0.0,0.0
pointerchase_stride8192,100663296.0,96.0,1,156.35151,156.35151,156.35151,156.35151,156.35151,0.0,0.0
pointerchase_stride8192,134217728.0,128.0,1,166.547266,166.547266,166.547266,166.547266,166.547266,0.0,0.0


==> anc/results/processed/slc_fabric_transition.csv <==
victim_mib,gpu_phase_dram,cpu_probe_dram,probe_ns
0.0,439198.0,444689.0,5.622864
1.0,441814.0,460103.0,5.321823
2.0,452581.0,457558.0,5.419418
4.0,447116.0,457125.0,5.426407
8.0,441244.0,442322.0,5.524002
16.0,446981.0,440920.0,5.426086
32.0,445469.0,449285.0,5.438805
64.0,471313.0,468424.0,5.383812
128.0,455543.0,462979.0,5.325317
256.0,474889.0,467409.0,5.384766
512.0,529567.0,468334.0,5.382851


==> anc/results/processed/slc_gpu_displacement_summary.csv <==
pattern,gpu_victim_bytes,gpu_victim_mib,n,median,ci_low,ci_high,minimum,maximum,err_minus,err_plus,delta_pct,delta_ci_low,delta_ci_high,delta_err_minus,delta_err_plus
contiguous128_alternating,0.0,0.0,25,0.663437,0.618935,0.683151,0.556625,1.2118,0.04450200000000004,0.0197139999999999,0.0,-6.7077959173214685,2.97149540951136,6.7077959173214685,2.97149540951136
contiguous128_alternating,1048576.0,1.0,25,0.811256,0.772476,1.060799,0.69046,2.687775,0.038779999999999926,0.24954300000000007,22.280789283684797,16.435471642371468,59.894458705197316,5.845317641313329,37.61366942151252
contiguous128_alternating,2097152.0,2.0,25,0.797905,0.712395,0.837006,0.613533,2.231285,0.08550999999999997,0.03910100000000005,20.268390216403343,7.379449744286193,26.162092255933867,12.88894047211715,5.893702039530524
contiguous128_alternating,4194304.0,4.0,25,0.814751,0.747681,0.878334,0.636734,2.373695,0.06706999999999996,0.06358299999999995,22.807591376423076,12.69811602307378,32.391470478734206,10.109475353349296,9.58387910231113
contiguous128_alternating,8388608.0,8.0,25,0.825569,0.745132,0.930153,0.687279,2.452217,0.08043699999999998,0.10458400000000001,24.438190815405214,12.313904711374235,40.20215936102447,12.124286104030979,15.763968545619257
contiguous128_alternating,16777216.0,16.0,25,1.20385,1.152039,1.253761,0.909492,2.455711,0.05181100000000005,0.04991099999999982,81.45656633561286,73.64708329502272,88.97966197242539,7.809483040590138,7.523095636812528
contiguous128_alternating,33554432.0,32.0,25,1.607895,1.514755,1.629829,1.241043,2.972282,0.09314,0.021933999999999898,142.35835505104478,128.31934305744176,145.66447153233838,14.039011993603026,3.3061164812936
contiguous128_alternating,67108864.0,64.0,25,1.639366,1.568474,1.747452,1.259804,5.065598,0.07089200000000018,0.1080859999999999,147.10198556908946,136.4164193435096,163.39381131893455,10.685566225579862,16.29182574984509
contiguous128_alternating,134217728.0,128.0,25,1.885094,1.759842,2.037689,1.371071,4.239403,0.12525200000000014,0.15259499999999981,184.14061922985906,165.26135865198955,207.1412960085132,18.879260577869502,23.00067677865414
contiguous128_alternating,268435456.0,256.0,25,2.111115,1.985229,2.47065,1.641907,5.473137,0.12588599999999994,0.35953500000000016,218.2088125926048,199.23398906000114,272.40159954901515,18.974823532603665,54.192786956410345
contiguous128_alternating,536870912.0,512.0,25,2.648666,2.478287,2.707481,2.124786,5.215012,0.17037900000000006,0.05881500000000006,299.23398906000114,273.5527261819886,308.099186509043,25.681262878012546,8.865197449041887
stride8192_alternating,0.0,0.0,25,3.144264,2.916023,3.216431,2.7043,4.148163,0.22824100000000014,0.07216699999999987,0.0,-7.258964259998524,2.295195314388354,7.258964259998524,2.295195314388354
stride8192_alternating,1048576.0,1.0,25,3.261887,2.923645,3.383636,2.758659,4.149437,0.33824200000000015,0.12174899999999989,3.7408754481175865,-7.016554589563729,7.612973974195558,10.757430037681315,3.8720985260779717
stride8192_alternating,2097152.0,2.0,25,3.243767,3.105804,3.318466,2.781235,4.260384,0.13796300000000006,0.07469899999999985,3.1645879608073635,-1.2231797329995242,5.540310864482101,4.387767693806888,2.3757229036747374
stride8192_alternating,4194304.0,4.0,25,3.319107,3.14267,3.403664,2.976418,5.321503,0.17643699999999995,0.08455700000000022,5.560697193365427,-0.05069548867399076,8.24994338897751,5.611392682039417,2.689246195612083
stride8192_alternating,8388608.0,8.0,25,3.453896,3.219604,3.474556,3.03141,5.091034,0.23429199999999994,0.020660000000000345,9.847519165057372,2.3961092325580635,10.504588673215732,7.451409932499309,0.6570695081583597
stride8192_alternating,16777216.0,16.0,25,3.754295,3.666878,3.994308,3.417336,5.170502,0.08741699999999986,0.24001300000000025,19.40139250393731,16.621187025008076,27.034752807016194,2.7802054789292328,7.633360303078884
stride8192_alternating,33554432.0,32.0,25,4.06234,4.019104,4.079498,3.91674,4.610695,0.043236000000000274,0.01715800000000023,29.198438807937244,27.823363432587065,29.744130899949873,1.3750753753501783,0.5456920920126294
stride8192_alternating,67108864.0,64.0,25,4.103973,4.023239,4.375458,3.864288,5.683899,0.08073399999999964,0.2714850000000002,30.52253245910648,27.95487274605439,39.156826526016886,2.5676597130520875,8.634294066910407
stride8192_alternating,134217728.0,128.0,25,4.169144,4.090942,4.363373,4.047073,7.635757,0.0782020000000001,0.19422899999999998,32.595227372765144,30.108095248999444,38.77247584808401,2.4871321237657007,6.177248475318862
stride8192_alternating,268435456.0,256.0,25,4.122414,4.076324,4.776321,3.979996,7.159874,0.04609000000000041,0.6539070000000002,31.10902901283097,29.64318517783493,51.905851417056596,1.4658438349960399,20.796822404225626
stride8192_alternating,536870912.0,512.0,25,5.119324,4.95752,5.346619,4.097618,21.49868,0.16180400000000006,0.2272949999999998,62.81470003791028,57.66869448621361,70.04357776573467,5.146005551696668,7.22887772782439


==> anc/results/processed/slc_gpu_recovery_summary.csv <==
pattern,gpu_victim_bytes,gpu_victim_mib,n,median,ci_low,ci_high,minimum,maximum,err_minus,err_plus
contiguous128_alternating,0.0,0.0,25,0.655174,0.632599,0.697136,0.549637,4.401207,0.02257500000000001,0.041961999999999944
contiguous128_alternating,1048576.0,1.0,25,0.646271,0.618301,0.67234,0.528648,1.454033,0.02797000000000005,0.02606900000000001
contiguous128_alternating,2097152.0,2.0,25,0.613525,0.602089,0.637688,0.522614,1.047455,0.011436000000000002,0.024163000000000046
contiguous128_alternating,4194304.0,4.0,25,0.616714,0.540092,0.631332,0.526108,1.130424,0.07662199999999997,0.01461800000000002
contiguous128_alternating,8388608.0,8.0,25,0.586197,0.54805,0.627205,0.519753,1.730286,0.03814699999999993,0.041008000000000044
contiguous128_alternating,16777216.0,16.0,25,0.660255,0.626251,0.682518,0.548683,1.969017,0.034004000000000034,0.022262999999999922
contiguous128_alternating,33554432.0,32.0,25,0.841774,0.784241,0.876106,0.644371,2.225876,0.057533000000000056,0.03433200000000003
contiguous128_alternating,67108864.0,64.0,25,0.85704,0.778831,1.172699,0.644363,1.571335,0.07820899999999997,0.3156589999999999
contiguous128_alternating,134217728.0,128.0,25,0.949226,0.893272,1.024559,0.67012,2.744041,0.05595400000000006,0.07533299999999998
contiguous128_alternating,268435456.0,256.0,25,1.004539,0.942551,1.046181,0.83033,3.590263,0.06198800000000004,0.04164199999999996
contiguous128_alternating,536870912.0,512.0,25,1.076065,1.023933,1.095451,0.920616,2.871834,0.05213200000000007,0.019385999999999903
stride8192_alternating,0.0,0.0,25,3.158249,3.056526,3.206253,2.699852,4.189812,0.10172300000000023,0.048003999999999714
stride8192_alternating,1048576.0,1.0,25,3.10199,2.861023,3.212929,2.691582,3.932632,0.24096699999999993,0.11093900000000012
stride8192_alternating,2097152.0,2.0,25,2.965927,2.892494,3.133133,2.660751,3.940903,0.07343300000000008,0.16720599999999974
stride8192_alternating,4194304.0,4.0,25,3.124878,2.889313,3.209114,2.748177,4.165329,0.2355649999999998,0.0842360000000002
stride8192_alternating,8388608.0,8.0,25,3.21611,3.078461,3.397308,2.688728,4.852928,0.13764900000000013,0.1811980000000002
stride8192_alternating,16777216.0,16.0,25,3.111198,2.815559,3.193855,2.712563,4.367508,0.295639,0.0826570000000002
stride8192_alternating,33554432.0,32.0,25,3.171288,3.03904,3.266968,2.747849,5.233765,0.13224800000000014,0.09567999999999977
stride8192_alternating,67108864.0,64.0,25,3.138222,3.02919,3.213882,2.745628,3.85157,0.10903200000000002,0.07566000000000006
stride8192_alternating,134217728.0,128.0,25,3.172554,2.965614,3.231682,2.812706,4.395805,0.2069399999999999,0.05912800000000029
stride8192_alternating,268435456.0,256.0,25,3.133774,3.023781,3.203392,2.751671,5.993523,0.10999299999999979,0.06961800000000018
stride8192_alternating,536870912.0,512.0,25,3.197037,3.120743,3.313385,2.753578,4.991852,0.07629399999999986,0.1163479999999999


==> anc/results/processed/slc_gpu_resource_block_pairs.csv <==
event,tag,cpu_brand,cache_line_bytes,page_bytes,p_name,p_cores,p_cpus_per_l2,p_l1d_bytes,p_l1i_bytes,p_l2_bytes,e_name,e_cores,e_cpus_per_l2,e_l1d_bytes,e_l1i_bytes,e_l2_bytes,source_file,qos,trial,probe_bytes,evict_bytes,node_bytes,probe_entries,ns_per_access,median_ns_per_access,tool,timestamp_utc,hw_ncpu,hw_physicalcpu,hw_logicalcpu,hw_memsize,cache_state,working_set_bytes,entries,steps,flush_repetitions,latency_ns,median_latency_ns,threads,array_bytes,iterations,seconds,gbps,checksum,median_gbps,device_name,has_unified_memory,recommended_max_working_set_size,max_buffer_length,supports_apple7,supports_apple8,supports_apple9,buffer_bytes,elements_uint4,kernel,stride_uint4,gpu_ms,wall_ms,sample_ms,index,format,state_index,state,driver,group,subgroup,channel,unit,value,mode,uid,reg_count,classes,events,set_stride_bytes,page_offset,ways,line_bytes,ghz,FIXED_CYCLES,FIXED_INSTRUCTIONS,L1D_CACHE_MISS_LD_NONSPEC,ARM_L1D_CACHE_REFILL,L2_TLB_MISS_DATA,MMU_TABLE_WALK_DATA,INST_LDST,pmccntr_el0,cntvct_el0,pmu_read_cycles,mach_tick_ns,method,congruent_lines,LDST_UNIT_OLD_L1D_CACHE_MISS,resident_cyc,dram_cyc,threshold_cyc,status,offset_bytes,record_span_bytes,pairs,loads_per_pair,nproc,master_cpu,call,kr,supported,busy_delta,top_cpu,config_counter_count,config_register_count,disable_result,fixed_counter_count,loaded,pmu_version,set_fixed_result,thread_counting_after,thread_counting_before,counters_mask,description,name,number,block,order,gpu_name,pattern,stride_bytes,touched_bytes,address_span_bytes,ns_per_line,min_ns_per_line,victim_kind,storage_mode,optimization,allow_gpu_optimized,spy_entries,spy_touched_bytes,spy_address_span_bytes,gpu_victim_bytes,probe_ns_per_line,recovery_ns_per_line,gpu_phase_dram_traffic,cpu_probe_dram_traffic,design,gpu_victim_mib,block_baseline_ns,delta_pct,condition_key
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0175,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,5.720459,3.240906,,,randomized_complete_block,64.0,3.057793,87.07803307810566,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.702833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,1.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,5.706787,2.707481,,,randomized_complete_block,512.0,3.042542,87.56641650304253,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.746895,2.721153,,,randomized_complete_block,0.0,2.746895,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.371167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,3.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.097939,2.896309,,,randomized_complete_block,512.0,2.696991,51.94485261537765,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.82025,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,4.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.267059,2.991676,,,randomized_complete_block,64.0,3.042542,40.24651097667673,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.603667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.34462,2.932549,,,randomized_complete_block,64.0,3.208473,35.4108325050577,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.9575,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,5.664825,2.895035,,,randomized_complete_block,512.0,2.990723,89.41322884132032,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.398542,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,7.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,4.002571,2.874374,,,randomized_complete_block,16.0,3.208473,24.75002906366983,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,8.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,3.208473,2.976097,,,randomized_complete_block,0.0,3.208473,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.990723,2.946533,,,randomized_complete_block,0.0,2.990723,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.491667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,10.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,5.714096,2.808891,,,randomized_complete_block,64.0,2.746895,108.02018278820267,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.91525,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,5.64035,2.943993,,,randomized_complete_block,512.0,2.998993,88.07479710689555,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.506,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,4.107475,2.905525,,,randomized_complete_block,16.0,3.057793,34.32809218936663,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.789167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.180275,2.992943,,,randomized_complete_block,512.0,2.746895,52.181827117527256,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.112458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.709793,3.066696,,,randomized_complete_block,16.0,2.746895,35.05405193864346,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,15.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,3.042542,3.040001,,,randomized_complete_block,0.0,3.042542,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.851625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.301392,3.076866,,,randomized_complete_block,64.0,2.990723,43.82448658735696,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.998993,2.994225,,,randomized_complete_block,0.0,2.998993,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.27625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,4.017509,3.093086,,,randomized_complete_block,16.0,2.998993,33.9619332222516,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,19.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,3.057793,3.052399,,,randomized_complete_block,0.0,3.057793,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.253958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.879547,2.958931,,,randomized_complete_block,16.0,2.990723,29.719368861643147,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.797042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,21.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.327774,2.964653,,,randomized_complete_block,64.0,2.696991,60.46675721201886,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.360125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.204117,2.994217,,,randomized_complete_block,512.0,3.057793,37.48860697895508,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.298667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,23.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.872551,2.972923,,,randomized_complete_block,16.0,2.696991,43.58783548035569,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.5025,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.244164,3.266655,,,randomized_complete_block,64.0,2.998993,41.519636758071776,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.193875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,25.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.960289,2.763115,,,randomized_complete_block,16.0,3.042542,30.16382353965861,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.373125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,26.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.240669,2.771378,,,randomized_complete_block,512.0,3.208473,32.17094237663834,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.696991,2.717972,,,randomized_complete_block,0.0,2.696991,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.703979,2.708122,,,randomized_complete_block,0.0,2.703979,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.690315,2.666794,,,randomized_complete_block,0.0,2.690315,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.598792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,2.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.21492,2.742134,,,randomized_complete_block,64.0,2.803802,50.32873220006262,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107542,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,3.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.369019,2.665207,,,randomized_complete_block,16.0,2.643585,27.44129657264662,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.407478,2.733551,,,randomized_complete_block,16.0,2.690315,26.657213002938306,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.33325,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,5.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.587402,2.705574,,,randomized_complete_block,16.0,2.641045,35.83267229448948,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,6.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.803802,2.695084,,,randomized_complete_block,0.0,2.803802,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.593083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.297256,2.691902,,,randomized_complete_block,512.0,2.690315,59.73058916892631,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.748625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.174873,2.641365,,,randomized_complete_block,64.0,2.724335,53.24374572143293,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.511958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,9.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.223824,2.705894,,,randomized_complete_block,512.0,2.641045,59.930027697369766,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.479917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,10.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.302979,2.756119,,,randomized_complete_block,64.0,2.685226,60.24643735760043,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.330625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.615059,2.641998,,,randomized_complete_block,16.0,2.724335,32.695098069804196,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.320458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,12.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.241623,2.73864,,,randomized_complete_block,512.0,2.803802,51.281117568216274,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.724335,2.699532,,,randomized_complete_block,0.0,2.724335,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.644,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.177727,2.643585,,,randomized_complete_block,512.0,2.703979,54.50293807755165,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.278625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,15.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.76638,2.712563,,,randomized_complete_block,16.0,2.685226,40.26305420847258,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.337958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.192665,2.641045,,,randomized_complete_block,512.0,2.643585,58.597699714592125,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.643585,2.715111,,,randomized_complete_block,0.0,2.643585,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.724375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.495621,2.792046,,,randomized_complete_block,64.0,2.690315,67.10388932151068,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.340667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,19.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.196487,2.639771,,,randomized_complete_block,512.0,2.724335,54.03711364424715,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.101875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,20.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.427818,2.717972,,,randomized_complete_block,16.0,2.803802,22.25606515724006,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,21.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.685226,2.708755,,,randomized_complete_block,0.0,2.685226,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.716208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,22.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.229858,2.714157,,,randomized_complete_block,64.0,2.641045,60.15849786732146,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.644,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.231453,2.711937,,,randomized_complete_block,64.0,2.643585,60.064949680074605,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.703792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.19458,2.671875,,,randomized_complete_block,64.0,2.703979,55.12620475232981,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,25.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.641045,2.632774,,,randomized_complete_block,0.0,2.641045,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.280625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.663376,2.663933,,,randomized_complete_block,16.0,2.703979,35.480933838613396,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.488708,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.225098,2.723061,,,randomized_complete_block,512.0,2.685226,57.34608558087848,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.6915,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.194572,2.630554,,,randomized_complete_block,64.0,2.626419,59.706886068064556,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.699852,2.607666,,,randomized_complete_block,0.0,2.699852,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.218375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.534958,2.618469,,,randomized_complete_block,16.0,2.699852,30.931547358892274,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.478375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,3.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.275322,2.633736,,,randomized_complete_block,64.0,2.6474,61.49135000377728,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,4.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.706848,2.624191,,,randomized_complete_block,0.0,2.706848,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.506958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,5.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.191399,2.638817,,,randomized_complete_block,512.0,2.611481,60.498927619998,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.363083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.223824,2.689041,,,randomized_complete_block,512.0,2.626419,60.82064590607972,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.50225,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.199982,2.674736,,,randomized_complete_block,64.0,2.626419,59.91286995715461,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3445,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.187897,2.660751,,,randomized_complete_block,512.0,2.691269,55.61049452878921,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,9.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.6474,2.629601,,,randomized_complete_block,0.0,2.6474,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,10.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.611481,2.604172,,,randomized_complete_block,0.0,2.611481,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.77175,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,11.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.147842,2.640411,,,randomized_complete_block,64.0,2.706848,53.23512808994077,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.496167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.226051,2.663612,,,randomized_complete_block,64.0,2.699852,56.52898751487119,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.33675,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,13.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.733948,2.670288,,,randomized_complete_block,16.0,2.6474,41.04207902092618,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,14.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.401436,2.626106,,,randomized_complete_block,16.0,2.611481,30.249310640207618,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10825,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.307655,2.635643,,,randomized_complete_block,16.0,2.626419,25.93782637119211,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.230167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,16.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.202522,2.655983,,,randomized_complete_block,512.0,2.706848,55.25518980009221,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.492583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.189171,2.678238,,,randomized_complete_block,64.0,2.691269,55.657832791891096,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.47805,2.647713,,,randomized_complete_block,16.0,2.626419,32.42555738440822,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,19.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.626419,2.646446,,,randomized_complete_block,0.0,2.626419,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.227125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.322281,2.639771,,,randomized_complete_block,16.0,2.691269,23.44663428293492,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.323625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,21.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.198708,2.636276,,,randomized_complete_block,512.0,2.6474,58.597416333005945,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.520917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.207291,2.688408,,,randomized_complete_block,512.0,2.699852,55.83413461182316,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.35725,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.199982,2.663933,,,randomized_complete_block,512.0,2.626419,59.91286995715461,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.691269,2.611473,,,randomized_complete_block,0.0,2.691269,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.357792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,25.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.330551,2.644859,,,randomized_complete_block,16.0,2.706848,23.041670607289365,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.626419,2.749123,,,randomized_complete_block,0.0,2.626419,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.760958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2.0,27.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.309334,2.668068,,,randomized_complete_block,64.0,2.611481,65.01494745701768,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,0.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.635643,2.683952,,,randomized_complete_block,0.0,2.635643,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.760958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.206657,2.672829,,,randomized_complete_block,64.0,2.623871,60.32255396702049,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.37175,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.205063,2.666161,,,randomized_complete_block,512.0,2.609566,61.14031988460915,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,3.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.623871,2.617516,,,randomized_complete_block,0.0,2.623871,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.72625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.253067,2.852127,,,randomized_complete_block,64.0,2.606392,63.178332346017015,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,5.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.334045,2.662346,,,randomized_complete_block,16.0,2.609566,27.76243252709454,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.606392,2.604797,,,randomized_complete_block,0.0,2.606392,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,7.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.606392,2.606705,,,randomized_complete_block,0.0,2.606392,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.3445,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.544174,2.617516,,,randomized_complete_block,16.0,2.623871,35.07424717145013,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.491,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.180267,2.643265,,,randomized_complete_block,64.0,2.690948,55.345513922974334,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10175,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,10.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.349625,2.628326,,,randomized_complete_block,16.0,2.635643,27.089480631481578,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.425708,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,11.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.19648,2.692223,,,randomized_complete_block,512.0,2.635643,59.220349645228886,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.472292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,12.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.205391,2.649307,,,randomized_complete_block,64.0,2.606392,61.349137044619525,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.5429,2.651527,,,randomized_complete_block,16.0,2.606392,35.93120298097907,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.539083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,14.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.169777,2.678558,,,randomized_complete_block,512.0,2.615616,59.418546147446705,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.330625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.218422,2.636276,,,randomized_complete_block,512.0,2.690948,56.76341571817814,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.690948,2.611794,,,randomized_complete_block,0.0,2.690948,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.74225,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.19426,2.676964,,,randomized_complete_block,64.0,2.609566,60.726343001096716,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.246125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,18.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.210159,2.657257,,,randomized_complete_block,512.0,2.606392,61.532071921644935,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,19.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.615616,2.617516,,,randomized_complete_block,0.0,2.615616,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.731583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,20.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.205704,2.6474,,,randomized_complete_block,64.0,2.615616,60.792104039736714,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,21.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.407166,2.650894,,,randomized_complete_block,16.0,2.615616,30.262469720325914,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.351583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.311562,2.657257,,,randomized_complete_block,512.0,2.623871,64.32065448339497,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.101167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,23.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.345177,2.629601,,,randomized_complete_block,16.0,2.606392,28.34512229933179,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.609566,2.698586,,,randomized_complete_block,0.0,2.609566,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.54525,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,25.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.213966,2.710663,,,randomized_complete_block,64.0,2.635643,59.88379306302105,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.381375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.232086,2.663612,,,randomized_complete_block,512.0,2.606392,62.37334982611977,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107708,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,3.0,27.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.455795,2.66584,,,randomized_complete_block,16.0,2.690948,28.42295726264499,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.357458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.246078,2.682686,,,randomized_complete_block,512.0,2.638496,60.92796805452802,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09975,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,1.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.395081,2.627373,,,randomized_complete_block,16.0,2.681732,26.60030905399944,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.31725,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.178368,2.632462,,,randomized_complete_block,512.0,2.65789,57.206204921949364,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.497625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,3.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.216194,2.705574,,,randomized_complete_block,64.0,2.604172,61.90151802569106,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.719246,2.626732,,,randomized_complete_block,0.0,2.719246,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,5.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.604172,2.607346,,,randomized_complete_block,0.0,2.604172,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.469208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,6.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.221916,2.677277,,,randomized_complete_block,512.0,2.681732,57.43243545589196,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.710022,2.630554,,,randomized_complete_block,0.0,2.710022,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.33225,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.641441,2.686501,,,randomized_complete_block,16.0,2.710022,34.369425783259324,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.504083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.247978,2.689682,,,randomized_complete_block,64.0,2.638496,60.999978775787426,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.7395,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,10.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.229546,2.662971,,,randomized_complete_block,64.0,2.65789,59.131717264446614,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.504375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.23082,2.69381,,,randomized_complete_block,64.0,2.710022,56.1175518132325,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.105667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.473602,2.711929,,,randomized_complete_block,16.0,2.719246,27.741366540577793,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,13.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.4701,2.68364,,,randomized_complete_block,16.0,2.652809,30.80851278776573,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.23325,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,14.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.203476,2.634048,,,randomized_complete_block,512.0,2.652809,58.45377484771803,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,15.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.458977,2.64518,,,randomized_complete_block,16.0,2.604172,32.824444775537096,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.35125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.195534,2.682373,,,randomized_complete_block,512.0,2.710022,54.81549596276343,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1065,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.540039,3.216423,,,randomized_complete_block,16.0,2.65789,33.18982350661614,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.574875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,18.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.167877,2.666794,,,randomized_complete_block,64.0,2.681732,55.41735714083287,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,19.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.65789,2.661392,,,randomized_complete_block,0.0,2.65789,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,20.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.652809,2.704308,,,randomized_complete_block,0.0,2.652809,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.455,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,21.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.273415,2.666786,,,randomized_complete_block,512.0,2.719246,57.15440971504599,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.498917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,3.970459,2.696671,,,randomized_complete_block,64.0,2.719246,46.01323308005234,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.479792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,23.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.98867,3.022514,,,randomized_complete_block,512.0,2.604172,91.56453567583091,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.638496,2.612434,,,randomized_complete_block,0.0,2.638496,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.246583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.676735,2.678871,,,randomized_complete_block,16.0,2.638496,39.3496522261167,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.474875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,26.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.207932,2.679192,,,randomized_complete_block,64.0,2.652809,58.62174773984859,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.681732,2.669655,,,randomized_complete_block,0.0,2.681732,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.662875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,0.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.232086,2.727188,,,randomized_complete_block,64.0,2.621017,61.46732356180824,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.500938,2.669655,,,randomized_complete_block,16.0,2.735458,27.98361371295046,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,2.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.645493,2.73101,,,randomized_complete_block,0.0,2.645493,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.33025,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,3.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.504112,2.656616,,,randomized_complete_block,16.0,2.634361,33.01563453148599,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.368057,2.676643,,,randomized_complete_block,16.0,2.632774,27.928071304259316,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.313542,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,5.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.229546,2.684593,,,randomized_complete_block,512.0,2.71479,55.79643360996616,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.735458,2.634361,,,randomized_complete_block,0.0,2.735458,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.632774,2.649307,,,randomized_complete_block,0.0,2.632774,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.634361,2.66552,,,randomized_complete_block,0.0,2.634361,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.35825,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,9.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.724411,2.6474,,,randomized_complete_block,16.0,2.697945,38.04621665749301,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.235083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,10.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.183136,2.739906,,,randomized_complete_block,512.0,2.697945,55.04897245866762,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,11.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.697945,2.636276,,,randomized_complete_block,0.0,2.697945,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.764208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.22541,2.701126,,,randomized_complete_block,64.0,2.71479,55.64408296774337,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.71479,2.636269,,,randomized_complete_block,0.0,2.71479,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.436583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.203796,2.691269,,,randomized_complete_block,512.0,2.634361,59.57554792224753,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.322625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,15.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.21492,2.698265,,,randomized_complete_block,512.0,2.621017,60.8123869475093,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10725,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,16.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.490448,2.659164,,,randomized_complete_block,16.0,2.621017,33.17151319506895,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.50525,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.190445,2.661705,,,randomized_complete_block,64.0,2.735458,53.18988630057564,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.495,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.226051,2.663292,,,randomized_complete_block,64.0,2.634361,60.42034481986334,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.354,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,19.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.221596,2.7024,,,randomized_complete_block,512.0,2.632774,60.34783084305755,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.483452,2.677917,,,randomized_complete_block,16.0,2.71479,28.31386589754643,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.096875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,21.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.399536,2.639137,,,randomized_complete_block,16.0,2.645493,28.502929321680305,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.479125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,22.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.238762,2.640404,,,randomized_complete_block,64.0,2.697945,57.11076393329,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.340875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.216515,2.652489,,,randomized_complete_block,512.0,2.735458,54.14292597437067,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.479042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,24.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.207611,2.705894,,,randomized_complete_block,64.0,2.645493,59.04827569001316,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.494,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.234634,2.645172,,,randomized_complete_block,64.0,2.632774,60.843049954154814,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,26.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.621017,2.642952,,,randomized_complete_block,0.0,2.621017,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.362375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,5.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.208244,2.666794,,,randomized_complete_block,512.0,2.645493,59.07220317725277,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.497625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,0.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.208878,2.664566,,,randomized_complete_block,64.0,2.712883,55.14410315520426,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.354167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.231453,2.664879,,,randomized_complete_block,512.0,2.697311,56.87671907318066,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.106583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.529869,2.668701,,,randomized_complete_block,16.0,2.76152,27.8234088473015,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,3.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.6474,2.639458,,,randomized_complete_block,0.0,2.6474,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.444958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,4.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.211426,2.644226,,,randomized_complete_block,512.0,2.704308,55.73026445212601,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.704308,2.617836,,,randomized_complete_block,0.0,2.704308,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,6.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.614021,2.60862,,,randomized_complete_block,0.0,2.614021,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.2825,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.588043,2.650894,,,randomized_complete_block,16.0,2.725281,31.657726304186617,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.497417,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.227638,2.668068,,,randomized_complete_block,64.0,2.6474,59.69018659817178,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,9.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.231453,2.662659,,,randomized_complete_block,512.0,2.712883,55.976243723006114,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09975,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,10.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.391266,2.679504,,,randomized_complete_block,16.0,2.704308,25.402358015433137,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.387772,2.661072,,,randomized_complete_block,16.0,2.6474,27.966004381657463,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.413834,2.654709,,,randomized_complete_block,16.0,2.697311,26.564345008788393,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.230292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,13.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.200302,2.680779,,,randomized_complete_block,512.0,2.614021,60.68355992549408,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.109042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,14.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.379509,2.667114,,,randomized_complete_block,16.0,2.712883,24.57260412631137,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.098458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,15.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.43927,2.673782,,,randomized_complete_block,16.0,2.614021,31.570098327442665,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3505,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.229858,2.662659,,,randomized_complete_block,512.0,2.6474,59.774042456750024,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.517083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.244484,2.735771,,,randomized_complete_block,64.0,2.697311,57.359829845353396,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.475792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,18.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.197121,2.700806,,,randomized_complete_block,64.0,2.704308,55.2012936396298,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,19.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.76152,2.669655,,,randomized_complete_block,0.0,2.76152,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.697311,2.640411,,,randomized_complete_block,0.0,2.697311,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.6545,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,21.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.225098,2.677917,,,randomized_complete_block,64.0,2.76152,52.999000550421506,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.725281,2.619102,,,randomized_complete_block,0.0,2.725281,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.742167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.253067,2.645493,,,randomized_complete_block,64.0,2.725281,56.059760443051566,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.54275,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.223503,2.654709,,,randomized_complete_block,512.0,2.76152,52.94124250412817,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.331,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.214607,2.675377,,,randomized_complete_block,512.0,2.725281,54.64852982132853,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,26.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.712883,2.636909,,,randomized_complete_block,0.0,2.712883,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.64425,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,6.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.244804,2.685867,,,randomized_complete_block,64.0,2.614021,62.38599460371588,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.370875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.197441,2.686501,,,randomized_complete_block,512.0,2.634369,59.333829087724624,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.502958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.210793,2.690636,,,randomized_complete_block,64.0,2.634369,59.8406677272622,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.40049,2.659157,,,randomized_complete_block,16.0,2.634369,29.08176493118466,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10775,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,3.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.450394,2.655663,,,randomized_complete_block,16.0,2.634048,30.992070000242975,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.634048,2.652809,,,randomized_complete_block,0.0,2.634048,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.21425,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.610931,2.656937,,,randomized_complete_block,16.0,2.632774,37.15309403693594,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.281125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,6.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.221275,2.724335,,,randomized_complete_block,512.0,2.726868,54.80305610685961,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.49925,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,7.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.205383,2.707161,,,randomized_complete_block,64.0,2.618469,60.60465103845034,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.206017,2.686188,,,randomized_complete_block,512.0,2.627052,60.104063414047395,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,9.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.726868,2.639458,,,randomized_complete_block,0.0,2.726868,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.727875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,10.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.227638,2.663925,,,randomized_complete_block,64.0,2.634048,60.499656802002086,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.694771,2.640724,,,randomized_complete_block,0.0,2.694771,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.319125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,12.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.739037,2.644226,,,randomized_complete_block,16.0,2.726868,37.11837169969356,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.753292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.237175,2.654709,,,randomized_complete_block,64.0,2.627052,61.29010769486101,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.325875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,14.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.20475,2.652489,,,randomized_complete_block,512.0,2.618469,60.58047660674997,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,15.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.618469,2.621971,,,randomized_complete_block,0.0,2.618469,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.264125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.63382,2.622604,,,randomized_complete_block,16.0,2.694771,34.84707977041464,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,17.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.632774,2.690315,,,randomized_complete_block,0.0,2.632774,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.6935,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.238762,2.663612,,,randomized_complete_block,64.0,2.694771,57.29581474641077,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.47875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,19.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.260063,2.683952,,,randomized_complete_block,64.0,2.632774,61.808913336275715,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.241375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,20.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.224136,2.67569,,,randomized_complete_block,512.0,2.632774,60.44430703129093,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.332333,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,21.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.247986,2.680145,,,randomized_complete_block,512.0,2.694771,57.63810728258542,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.367708,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.227638,2.705254,,,randomized_complete_block,512.0,2.634048,60.499656802002086,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.470042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,23.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.238762,2.673149,,,randomized_complete_block,64.0,2.726868,55.44434127357833,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,24.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.409386,2.674744,,,randomized_complete_block,16.0,2.618469,30.20532227038013,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.627052,2.727509,,,randomized_complete_block,0.0,2.627052,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.634369,2.651527,,,randomized_complete_block,0.0,2.634369,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.274125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.0,27.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.581047,2.682686,,,randomized_complete_block,16.0,2.627052,36.31427927578137,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.101375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,0.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.375687,2.655663,,,randomized_complete_block,16.0,2.628639,28.419573779434913,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.215208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,1.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.198074,2.747536,,,randomized_complete_block,512.0,2.628639,59.70523149051657,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.297875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.707565,2.656937,,,randomized_complete_block,16.0,2.632141,40.85738567956658,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,3.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.744987,2.63723,,,randomized_complete_block,0.0,2.744987,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.266542,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,4.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.68277,2.652489,,,randomized_complete_block,16.0,2.744987,34.16347691264112,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.325292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,5.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.610611,2.63945,,,randomized_complete_block,16.0,2.641365,36.694890709917026,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.504208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,6.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.19648,2.670929,,,randomized_complete_block,64.0,2.744987,52.87795534186501,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.239958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,7.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.230179,2.732277,,,randomized_complete_block,512.0,2.68428,57.590825100213074,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1055,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.490448,2.66806,,,randomized_complete_block,16.0,2.722099,28.226342980178167,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.374792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.206337,2.668701,,,randomized_complete_block,512.0,2.719559,54.66981962884425,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.675792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,10.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.286766,2.667114,,,randomized_complete_block,64.0,2.628639,63.07929692894307,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.306083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,11.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.217781,2.668381,,,randomized_complete_block,512.0,2.744987,53.65395173091891,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.722099,2.636909,,,randomized_complete_block,0.0,2.722099,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.342792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.431961,2.67379,,,randomized_complete_block,16.0,2.719559,26.195497137587374,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.315375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.195213,2.661705,,,randomized_complete_block,512.0,2.722099,54.11684145212941,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.719559,2.63723,,,randomized_complete_block,0.0,2.719559,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.632141,2.639137,,,randomized_complete_block,0.0,2.632141,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,17.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.68428,2.635643,,,randomized_complete_block,0.0,2.68428,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.6205,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,18.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.229225,2.671875,,,randomized_complete_block,64.0,2.68428,57.55528484360794,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.215458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,19.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.803253,2.65789,,,randomized_complete_block,16.0,2.68428,41.68615047610531,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.768917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.197121,2.663933,,,randomized_complete_block,64.0,2.719559,54.33094115626835,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,21.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.641365,2.647079,,,randomized_complete_block,0.0,2.641365,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.712625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.262611,2.644226,,,randomized_complete_block,64.0,2.722099,56.59279842503891,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.514,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.222549,2.663925,,,randomized_complete_block,512.0,2.632141,60.422598941318114,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.493667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.289307,2.696358,,,randomized_complete_block,64.0,2.641365,62.38978709871601,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.498125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.190132,2.652809,,,randomized_complete_block,512.0,2.641365,58.63509965491329,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.504667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.199661,2.645493,,,randomized_complete_block,64.0,2.632141,59.553040661575494,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,8.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.628639,2.616882,,,randomized_complete_block,0.0,2.628639,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.319,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.619194,2.628967,,,randomized_complete_block,16.0,3.06543,18.064806568735857,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.494,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.212067,2.652481,,,randomized_complete_block,64.0,2.612747,61.21220309505666,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.257625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,2.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.228279,2.699532,,,randomized_complete_block,512.0,2.641998,60.04096142389206,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,3.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.641998,2.634361,,,randomized_complete_block,0.0,2.641998,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.638817,2.640091,,,randomized_complete_block,0.0,2.638817,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.533,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,5.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.25148,2.648987,,,randomized_complete_block,512.0,2.675697,58.89243064517395,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.344125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.088402,2.788864,,,randomized_complete_block,512.0,2.638817,54.93313859960733,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.096875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,7.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.652573,2.703987,,,randomized_complete_block,16.0,2.641998,38.25040745678081,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,8.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.675697,3.163338,,,randomized_complete_block,0.0,2.675697,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.383333,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.106522,3.10421,,,randomized_complete_block,512.0,3.06543,33.96234785984347,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,10.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,3.06543,3.081322,,,randomized_complete_block,0.0,3.06543,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.628731,3.075287,,,randomized_complete_block,16.0,2.612747,38.885663250211365,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.50275,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.025772,3.046356,,,randomized_complete_block,64.0,2.610527,54.21299990385084,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10825,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.579773,3.033005,,,randomized_complete_block,16.0,2.610527,37.128365268775234,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10825,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.634453,3.054298,,,randomized_complete_block,16.0,2.638817,37.73039206583859,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.386875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.20475,2.765656,,,randomized_complete_block,512.0,2.610527,61.069010203686844,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.690583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,16.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.269279,2.692856,,,randomized_complete_block,64.0,2.675697,59.55764049516819,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.096917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,17.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.405571,2.642311,,,randomized_complete_block,16.0,2.620064,29.980450859215658,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.612747,2.688728,,,randomized_complete_block,0.0,2.612747,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.631667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,19.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.257202,2.689362,,,randomized_complete_block,64.0,2.620064,62.48465686334379,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,20.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.620064,2.612434,,,randomized_complete_block,0.0,2.620064,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.61725,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,21.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.195213,2.64994,,,randomized_complete_block,64.0,2.641998,58.78940862180819,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,22.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.426552,2.633728,,,randomized_complete_block,16.0,2.675697,28.062033929850806,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.610527,2.697624,,,randomized_complete_block,0.0,2.610527,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.547583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.746758,2.792679,,,randomized_complete_block,64.0,3.06543,54.84803110819687,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.497417,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.224457,2.674423,,,randomized_complete_block,64.0,2.638817,60.08904747847237,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.336708,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.209206,2.699532,,,randomized_complete_block,512.0,2.612747,61.10270148621355,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2555,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,9.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.173592,2.676964,,,randomized_complete_block,512.0,2.620064,59.293513440893044,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.64962,2.651215,,,randomized_complete_block,0.0,2.64962,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.77125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.194893,2.644539,,,randomized_complete_block,64.0,2.64962,58.32055162627094,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,2.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.721466,2.740547,,,randomized_complete_block,0.0,2.721466,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.492625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,3.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.177406,2.645813,,,randomized_complete_block,512.0,2.656937,57.226385119406295,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,4.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.698586,2.613701,,,randomized_complete_block,0.0,2.698586,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.626583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,5.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.206657,2.651848,,,randomized_complete_block,64.0,2.719566,54.68118810133675,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.506375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.23336,2.659477,,,randomized_complete_block,64.0,2.614342,61.92831695317598,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.328292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,7.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.66275,2.651848,,,randomized_complete_block,16.0,2.721466,34.58738782700206,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3085,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.22287,2.666153,,,randomized_complete_block,512.0,2.719566,55.277349400602915,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.231792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,9.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.2146,2.684914,,,randomized_complete_block,512.0,2.698586,56.17808733907312,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.389,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,10.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.408516,2.692863,,,randomized_complete_block,512.0,2.614342,68.6281289900097,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107542,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.515244,2.659485,,,randomized_complete_block,16.0,2.614342,34.45999031496261,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.474792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,12.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.214287,2.666473,,,randomized_complete_block,64.0,2.698586,56.16648867221572,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.719566,2.637863,,,randomized_complete_block,0.0,2.719566,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.656937,2.659164,,,randomized_complete_block,0.0,2.656937,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.531042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,15.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.209206,2.645813,,,randomized_complete_block,512.0,2.622925,60.47755845096601,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.395721,2.636276,,,randomized_complete_block,16.0,2.656937,27.805853130879644,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10825,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,17.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.369965,2.638184,,,randomized_complete_block,16.0,2.622925,28.481180361619195,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3155,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.219376,2.649948,,,randomized_complete_block,512.0,2.64962,59.24457091960353,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.098167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,19.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.419243,2.636269,,,randomized_complete_block,16.0,2.698586,26.704985499813596,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.614342,2.690315,,,randomized_complete_block,0.0,2.614342,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.465833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,21.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.18663,2.661705,,,randomized_complete_block,512.0,2.721466,53.83730680449435,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,22.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.622925,2.622604,,,randomized_complete_block,0.0,2.622925,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.290625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.73204,2.681732,,,randomized_complete_block,16.0,2.719566,37.2292490787133,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.491917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.218422,2.650261,,,randomized_complete_block,64.0,2.656937,58.77011762040274,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.469788,2.654076,,,randomized_complete_block,16.0,2.64962,30.95417456088041,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.49575,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,26.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.225731,2.675056,,,randomized_complete_block,64.0,2.622925,61.107580277743345,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.475417,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,10.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.211746,2.66552,,,randomized_complete_block,64.0,2.721466,54.76019174959379,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.34125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.213333,2.642952,,,randomized_complete_block,512.0,3.095627,36.10596496283307,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.48075,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,1.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.216515,2.650581,,,randomized_complete_block,64.0,2.697624,56.30477042019202,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.505625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.213333,2.673462,,,randomized_complete_block,64.0,3.095627,36.10596496283307,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,3.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.500938,2.696991,,,randomized_complete_block,16.0,2.721153,28.656418804822813,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09325,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,4.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,4.075684,3.194176,,,randomized_complete_block,16.0,2.697624,51.084213367022244,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.089625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.509521,2.647079,,,randomized_complete_block,16.0,2.744675,27.866541575960714,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.621971,2.676651,,,randomized_complete_block,0.0,2.621971,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.599458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.080132,2.819382,,,randomized_complete_block,512.0,2.721153,49.94129326796397,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.51525,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,8.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.589081,3.853165,,,randomized_complete_block,512.0,2.626106,74.74850596282101,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107333,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,9.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,4.254974,4.200302,,,randomized_complete_block,16.0,2.626106,62.02598067252425,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,10.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,3.336586,3.214836,,,randomized_complete_block,0.0,3.336586,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.666878,3.056847,,,randomized_complete_block,16.0,3.095627,18.453482929306418,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.505167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,12.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.105255,2.765968,,,randomized_complete_block,64.0,2.626106,56.32480181683448,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,13.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.744675,2.898537,,,randomized_complete_block,0.0,2.744675,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,3.095627,2.890266,,,randomized_complete_block,0.0,3.095627,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.556292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.263878,3.239944,,,randomized_complete_block,64.0,3.336586,27.791640916793405,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.273125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,16.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.175186,2.650261,,,randomized_complete_block,512.0,2.744675,52.11950413072586,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,7.011333,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.429817,2.676964,,,randomized_complete_block,512.0,3.336586,32.76495795402845,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,1.222125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.304253,2.696991,,,randomized_complete_block,64.0,2.621971,64.1609689809689,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.87225,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,19.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.695572,2.703033,,,randomized_complete_block,64.0,2.721153,72.5581766258641,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,20.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.697624,2.6474,,,randomized_complete_block,0.0,2.697624,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.793875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,21.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.265785,2.67601,,,randomized_complete_block,64.0,2.744675,55.42040496597957,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3215,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,3.944077,2.652168,,,randomized_complete_block,512.0,2.621971,50.424127497977686,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,23.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.626106,2.650261,,,randomized_complete_block,0.0,2.626106,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.357125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,24.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.210793,2.695717,,,randomized_complete_block,512.0,2.697624,56.09265783519126,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.721153,2.645805,,,randomized_complete_block,0.0,2.721153,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.329625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.783226,2.67569,,,randomized_complete_block,16.0,3.336586,13.386137806728193,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.106792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,11.0,27.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.454842,2.662979,,,randomized_complete_block,16.0,2.621971,31.76507291651969,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.35525,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.218102,2.670609,,,randomized_complete_block,512.0,2.703346,56.03263511219061,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.498625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,1.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.326187,2.726875,,,randomized_complete_block,64.0,2.640411,63.84521197646882,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,2.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.53495,2.717972,,,randomized_complete_block,16.0,2.640411,33.878778720434056,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2275,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,3.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.243217,2.675369,,,randomized_complete_block,512.0,2.712563,56.42832995952536,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108333,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.417015,2.643585,,,randomized_complete_block,16.0,2.703346,26.399469398293828,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10025,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.40271,2.645172,,,randomized_complete_block,16.0,2.712563,25.442616447986644,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.622604,2.679504,,,randomized_complete_block,0.0,2.622604,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.285917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.673866,2.661392,,,randomized_complete_block,16.0,2.643585,38.97287206577431,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,8.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.640411,2.732918,,,randomized_complete_block,0.0,2.640411,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.617125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.216515,2.687134,,,randomized_complete_block,64.0,2.703346,55.97393008516116,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,10.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.433548,2.662346,,,randomized_complete_block,16.0,2.6474,29.695097076376808,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.643585,2.724327,,,randomized_complete_block,0.0,2.643585,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.365,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.660843,2.661385,,,randomized_complete_block,16.0,2.622604,39.58809641104794,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.493083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.199982,2.656624,,,randomized_complete_block,64.0,2.6474,58.645539019415274,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.337375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.220963,2.678551,,,randomized_complete_block,512.0,2.643585,59.6681400446742,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.571208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.229866,2.695084,,,randomized_complete_block,64.0,2.643585,60.004917564595075,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.703346,2.701759,,,randomized_complete_block,0.0,2.703346,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.491667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.218735,2.680466,,,randomized_complete_block,512.0,2.622604,60.860541660121,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.306875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,18.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.197754,2.759621,,,randomized_complete_block,512.0,2.640411,58.98108286929573,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.3005,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,19.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.753983,2.669968,,,randomized_complete_block,16.0,2.663925,40.919245098867265,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.479375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,20.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.258156,2.68364,,,randomized_complete_block,64.0,2.712563,56.97906371206862,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.31225,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,21.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.242897,2.655983,,,randomized_complete_block,512.0,2.6474,60.26656342071466,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,22.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.712563,2.620384,,,randomized_complete_block,0.0,2.712563,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.765333,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,23.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.221603,2.670601,,,randomized_complete_block,64.0,2.663925,58.47304259691997,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.504917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.253387,2.681091,,,randomized_complete_block,64.0,2.622604,62.18182386666078,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.478625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,25.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.188225,2.721786,,,randomized_complete_block,512.0,2.663925,57.2200793941271,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,26.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.663925,2.653122,,,randomized_complete_block,0.0,2.663925,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,12.0,27.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.6474,2.682053,,,randomized_complete_block,0.0,2.6474,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.482625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.199982,2.686501,,,randomized_complete_block,512.0,2.635002,59.3919852812256,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.507083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.205704,2.698578,,,randomized_complete_block,512.0,2.724968,54.33957389591364,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.724968,2.642632,,,randomized_complete_block,0.0,2.724968,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,3.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.637863,2.654396,,,randomized_complete_block,0.0,2.637863,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.409542,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,4.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.295029,2.682686,,,randomized_complete_block,512.0,2.767883,55.173791666772054,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.097,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.511742,2.686821,,,randomized_complete_block,16.0,2.717331,29.23497358253373,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.492375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.229546,2.770424,,,randomized_complete_block,64.0,2.637863,60.33986602033541,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,7.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.767883,2.645813,,,randomized_complete_block,0.0,2.767883,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.540083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,8.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.203163,2.732597,,,randomized_complete_block,512.0,2.652489,58.461090696323325,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.49575,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.261971,2.659798,,,randomized_complete_block,64.0,2.624832,62.371191756272395,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,10.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.624832,2.639771,,,randomized_complete_block,0.0,2.624832,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.221,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,11.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.705978,2.659798,,,randomized_complete_block,16.0,2.767883,33.89214789786996,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.109417,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.404305,2.663925,,,randomized_complete_block,16.0,2.624832,29.69611007485431,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.496292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,13.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.209518,2.655983,,,randomized_complete_block,64.0,2.652489,58.70067698678487,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,14.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.717331,2.623878,,,randomized_complete_block,0.0,2.717331,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.227875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,15.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.840126,2.648033,,,randomized_complete_block,16.0,2.652489,44.774436387860604,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.635002,2.682365,,,randomized_complete_block,0.0,2.635002,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.460625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,17.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.280411,2.701759,,,randomized_complete_block,512.0,2.717331,57.52262054199506,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.186125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.810883,2.716377,,,randomized_complete_block,16.0,2.724968,39.85055971299478,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.478833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,19.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.201248,2.65535,,,randomized_complete_block,64.0,2.767883,51.7856065447853,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.504042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.21492,2.657249,,,randomized_complete_block,64.0,2.635002,59.95889187180883,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,21.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.652489,2.62896,,,randomized_complete_block,0.0,2.652489,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.659708,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.218735,2.809525,,,randomized_complete_block,64.0,2.724968,54.817781346423146,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.470421,2.697311,,,randomized_complete_block,16.0,2.637863,31.561836228795826,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.373542,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.196487,2.665833,,,randomized_complete_block,512.0,2.624832,59.8764035183966,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.724875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,25.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.208878,2.684593,,,randomized_complete_block,64.0,2.717331,54.890147722158254,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.459297,2.661072,,,randomized_complete_block,16.0,2.635002,31.282518950649752,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.469208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,13.0,27.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.210472,2.681419,,,randomized_complete_block,512.0,2.637863,59.61678070468408,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.706207,2.620377,,,randomized_complete_block,0.0,2.706207,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,1.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.622292,2.614021,,,randomized_complete_block,0.0,2.622292,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.586875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.227005,2.721153,,,randomized_complete_block,512.0,2.706207,56.19666197005624,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.245917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,3.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.275955,2.700806,,,randomized_complete_block,512.0,2.622292,63.06174140789813,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.644859,2.638817,,,randomized_complete_block,0.0,2.644859,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.373625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.807068,2.670609,,,randomized_complete_block,16.0,2.6474,43.80403414670997,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.482042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,6.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.220329,2.718613,,,randomized_complete_block,64.0,2.622292,60.940467346885875,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.670917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.010834,2.654396,,,randomized_complete_block,64.0,2.706207,48.20869209192053,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.331375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,8.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.741264,2.670288,,,randomized_complete_block,16.0,2.622292,42.67152552042261,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.502375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,9.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.209839,2.684593,,,randomized_complete_block,64.0,2.641365,59.38119116441687,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.224,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,10.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.20443,2.651527,,,randomized_complete_block,512.0,2.6474,58.81355291984589,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.334292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.217148,2.652481,,,randomized_complete_block,512.0,2.617195,61.13235735205056,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.624191,2.617836,,,randomized_complete_block,0.0,2.624191,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.617195,2.617203,,,randomized_complete_block,0.0,2.617195,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.205417,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.651932,2.661072,,,randomized_complete_block,16.0,2.624191,39.1641081003631,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.332667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.383408,2.697945,,,randomized_complete_block,512.0,2.644859,65.73314494269829,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.752375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.240036,2.723061,,,randomized_complete_block,64.0,2.624191,61.57497682142801,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.106083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.521599,2.724648,,,randomized_complete_block,16.0,2.617195,34.5562329134818,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.617875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.191719,2.679504,,,randomized_complete_block,512.0,2.624191,59.73376175743304,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.106917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,19.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.472961,2.674103,,,randomized_complete_block,16.0,2.706207,28.33316150612277,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.307917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,20.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.183769,2.676331,,,randomized_complete_block,512.0,2.641365,58.39420148294536,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,21.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.641365,2.644539,,,randomized_complete_block,0.0,2.641365,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.702875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.207291,2.669022,,,randomized_complete_block,64.0,2.644859,59.074302259591164,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,23.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.6474,2.641045,,,randomized_complete_block,0.0,2.6474,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.67725,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.208252,2.654709,,,randomized_complete_block,64.0,2.617195,60.79245146043759,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,25.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.409698,2.683327,,,randomized_complete_block,16.0,2.641365,29.088482659533987,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.411934,2.663612,,,randomized_complete_block,16.0,2.644859,29.002491248115692,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.479875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,14.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.276917,2.682686,,,randomized_complete_block,64.0,2.6474,61.5515977940621,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.594875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.19458,2.713837,,,randomized_complete_block,512.0,2.723694,54.00334986235607,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.632782,2.641678,,,randomized_complete_block,0.0,2.632782,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.641357,2.632454,,,randomized_complete_block,0.0,2.641357,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.341292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,3.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.798805,2.671875,,,randomized_complete_block,16.0,2.632782,44.288627011275516,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.298625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.787674,2.683952,,,randomized_complete_block,16.0,2.753891,37.53899482586638,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.475042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.227638,2.703026,,,randomized_complete_block,64.0,2.742126,54.1737323521968,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.331667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.193939,2.691589,,,randomized_complete_block,512.0,2.641357,58.77971058058415,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.723694,2.640724,,,randomized_complete_block,0.0,2.723694,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.514208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,8.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.1968,2.648033,,,randomized_complete_block,512.0,2.742126,53.04913049218014,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.233375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,9.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.250206,2.652802,,,randomized_complete_block,512.0,2.650581,60.349976099579706,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.329125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,10.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.682137,2.662346,,,randomized_complete_block,16.0,2.641357,39.40323099073695,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.54725,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.236855,2.729736,,,randomized_complete_block,512.0,2.632782,60.92692064895613,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.73475,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,12.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.19426,2.653442,,,randomized_complete_block,64.0,2.650581,58.2392690508232,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.493875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,3.941216,2.67601,,,randomized_complete_block,64.0,2.723694,44.70113015632444,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.313875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.245438,2.679192,,,randomized_complete_block,512.0,2.753891,54.16143921455134,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.753891,2.656937,,,randomized_complete_block,0.0,2.753891,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.45575,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,16.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.247345,2.680458,,,randomized_complete_block,512.0,2.737045,55.1799477173375,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.498542,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,17.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.223824,2.700806,,,randomized_complete_block,64.0,2.737045,54.320590271625036,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,18.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.742126,2.643272,,,randomized_complete_block,0.0,2.742126,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.662333,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,19.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.266739,2.695084,,,randomized_complete_block,64.0,2.641357,61.535869630648186,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,20.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.650581,2.63723,,,randomized_complete_block,0.0,2.650581,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.7115,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,21.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.222237,2.673782,,,randomized_complete_block,64.0,2.632782,60.371690477981076,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.549576,2.703667,,,randomized_complete_block,16.0,2.723694,30.322128697276575,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.092875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,23.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.479958,2.680458,,,randomized_complete_block,16.0,2.650581,31.290385013700785,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.091167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,24.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.496803,2.695396,,,randomized_complete_block,16.0,2.742126,27.521601851993683,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.750042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,3.997169,2.65789,,,randomized_complete_block,64.0,2.753891,45.14623127785378,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,26.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.737045,2.619423,,,randomized_complete_block,0.0,2.737045,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.342792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,15.0,27.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.715836,2.661705,,,randomized_complete_block,16.0,2.737045,35.7608661896315,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.445946,2.696671,,,randomized_complete_block,16.0,2.711296,27.095898050231337,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.451347,2.664886,,,randomized_complete_block,16.0,2.711937,27.265013899659184,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.69925,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,2.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.180275,2.651535,,,randomized_complete_block,64.0,2.616882,59.74258678839932,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,3.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.730057,2.621651,,,randomized_complete_block,0.0,2.730057,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.429833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.24353,2.655983,,,randomized_complete_block,512.0,2.711937,56.47598008360815,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.291625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.777824,2.68364,,,randomized_complete_block,16.0,2.616882,44.36355938097323,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.505417,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.230499,2.686501,,,randomized_complete_block,64.0,2.711937,55.995474821133385,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1075,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,7.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.543213,2.701447,,,randomized_complete_block,16.0,2.730057,29.785312174800758,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3455,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.183136,2.722107,,,randomized_complete_block,512.0,2.669647,56.692476570872486,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.669647,2.662659,,,randomized_complete_block,0.0,2.669647,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.553042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,10.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.213654,2.652802,,,randomized_complete_block,512.0,2.725601,54.59540849889619,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.711296,2.626732,,,randomized_complete_block,0.0,2.711296,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.650917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.176781,2.672829,,,randomized_complete_block,64.0,2.688728,55.344125549330414,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.305125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,13.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.207932,2.656303,,,randomized_complete_block,512.0,2.730057,54.13348512503584,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.711937,2.621338,,,randomized_complete_block,0.0,2.711937,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.76925,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.205704,2.744041,,,randomized_complete_block,64.0,2.711296,55.11784770087811,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.303708,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.695801,2.687775,,,randomized_complete_block,16.0,2.688728,37.45536923035726,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.478667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,17.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.29567,2.676643,,,randomized_complete_block,512.0,2.616882,64.15222390616009,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.718958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,18.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.220009,2.674103,,,randomized_complete_block,64.0,2.730057,54.57585684108428,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.484083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,19.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.213333,2.713524,,,randomized_complete_block,64.0,2.725601,54.583631279853506,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.512875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.244804,2.716064,,,randomized_complete_block,64.0,2.669647,59.002444892526995,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,21.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.521599,2.797127,,,randomized_complete_block,16.0,2.725601,29.204494715110528,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.295625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.788628,2.648041,,,randomized_complete_block,16.0,2.669647,41.914942312597894,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,23.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.725601,2.753258,,,randomized_complete_block,0.0,2.725601,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.31375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.26165,2.678558,,,randomized_complete_block,512.0,2.711296,57.18128894816354,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.434667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.270866,2.654076,,,randomized_complete_block,512.0,2.688728,58.84336385086182,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.688728,2.627686,,,randomized_complete_block,0.0,2.688728,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,16.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.616882,2.614975,,,randomized_complete_block,0.0,2.616882,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.321917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.633499,2.655983,,,randomized_complete_block,16.0,2.672195,35.97432073632352,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.625786,2.652168,,,randomized_complete_block,0.0,2.625786,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.682708,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.242577,2.703033,,,randomized_complete_block,64.0,2.780594,52.57808223710474,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.52525,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,3.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.297256,2.704933,,,randomized_complete_block,512.0,2.659798,61.56324653225547,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,4.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.659798,2.669647,,,randomized_complete_block,0.0,2.659798,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.3365,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.518417,2.690002,,,randomized_complete_block,16.0,2.628647,33.8489724942147,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.503833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.240356,2.667427,,,randomized_complete_block,64.0,2.625786,61.48901700290885,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.780594,2.635315,,,randomized_complete_block,0.0,2.780594,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.342875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.789902,2.680779,,,randomized_complete_block,16.0,2.700485,40.34153124346182,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.327,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,9.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.21492,2.719246,,,randomized_complete_block,512.0,2.633728,60.0362679821151,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.280458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,10.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.234314,2.748489,,,randomized_complete_block,512.0,2.628647,61.08340146090367,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.700485,2.68396,,,randomized_complete_block,0.0,2.700485,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.488458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,12.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.436172,2.764702,,,randomized_complete_block,64.0,2.659798,66.78604916613968,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.6105,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.278824,2.676643,,,randomized_complete_block,512.0,2.672195,60.12394305056332,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.43895,2.645493,,,randomized_complete_block,16.0,2.625786,30.96840336569697,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,15.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.628647,2.661385,,,randomized_complete_block,0.0,2.628647,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.564167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.177727,3.269516,,,randomized_complete_block,512.0,2.780594,50.24584675073025,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.672195,2.670601,,,randomized_complete_block,0.0,2.672195,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.509,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.18631,2.691589,,,randomized_complete_block,64.0,2.700485,55.02067221258402,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.210875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,19.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.741585,2.653435,,,randomized_complete_block,16.0,2.659798,40.671772818838136,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.71375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.204109,2.71225,,,randomized_complete_block,64.0,2.672195,57.3279270412526,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.501667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,21.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.213333,2.707161,,,randomized_complete_block,64.0,2.633728,59.97601119022163,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.106958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,22.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.583267,2.704941,,,randomized_complete_block,16.0,2.633728,36.05303964570374,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.362875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.235268,2.659164,,,randomized_complete_block,512.0,2.625786,61.2952464519195,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.440857,2.668701,,,randomized_complete_block,16.0,2.780594,23.745393969777684,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.480333,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,25.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.183136,2.684593,,,randomized_complete_block,64.0,2.628647,59.136468304797106,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,26.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.633728,2.649628,,,randomized_complete_block,0.0,2.633728,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.622,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,17.0,27.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.183456,2.695084,,,randomized_complete_block,512.0,2.700485,54.91498749298736,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.56102,2.714157,,,randomized_complete_block,16.0,2.742134,29.8630920297841,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.445625,2.655983,,,randomized_complete_block,16.0,2.6474,30.151280501624235,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.106667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.478371,2.683319,,,randomized_complete_block,16.0,2.648041,31.356387608802127,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.505375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,3.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.204109,2.663933,,,randomized_complete_block,64.0,2.742134,53.3152282127715,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.494208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.217148,2.696678,,,randomized_complete_block,64.0,2.6474,59.293948779935015,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.3155,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,5.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.22065,2.688721,,,randomized_complete_block,512.0,2.648041,59.387637880229185,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.229625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,6.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.17646,2.67601,,,randomized_complete_block,512.0,2.734505,52.731847263032975,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.097375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,7.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.529549,2.692223,,,randomized_complete_block,16.0,2.629601,34.22374725291022,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.369125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.278503,2.679192,,,randomized_complete_block,512.0,2.726555,56.91973937807966,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,9.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.734505,2.677277,,,randomized_complete_block,0.0,2.734505,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.59475,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,10.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.203484,2.669975,,,randomized_complete_block,512.0,2.654076,58.37843377506901,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.742134,2.624832,,,randomized_complete_block,0.0,2.742134,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.292458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.68087,2.651535,,,randomized_complete_block,16.0,2.726555,35.00076103361203,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,13.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.629601,2.853073,,,randomized_complete_block,0.0,2.629601,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.509083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.032448,2.82415,,,randomized_complete_block,64.0,2.726555,47.89534779236069,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.394458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.243851,2.717972,,,randomized_complete_block,512.0,2.742134,54.76453740043339,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,16.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.654076,2.643272,,,randomized_complete_block,0.0,2.654076,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.648041,2.629913,,,randomized_complete_block,0.0,2.648041,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.61575,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.232727,2.803482,,,randomized_complete_block,512.0,2.6474,59.882412933444115,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.479833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,19.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,3.978096,2.74086,,,randomized_complete_block,64.0,2.629601,51.28135409136214,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.726555,2.692223,,,randomized_complete_block,0.0,2.726555,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,21.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.6474,2.645493,,,randomized_complete_block,0.0,2.6474,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.504125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,22.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.224457,2.782501,,,randomized_complete_block,64.0,2.734505,54.48708267126958,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.679625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.247025,2.771698,,,randomized_complete_block,64.0,2.648041,60.38365720168228,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.303,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,24.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.221275,2.760887,,,randomized_complete_block,512.0,2.629601,60.52910688731865,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.273167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,25.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.77655,2.71225,,,randomized_complete_block,16.0,2.734505,38.107262557574394,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1085,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,26.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.480911,2.675697,,,randomized_complete_block,16.0,2.654076,31.15340329365097,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.496625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,18.0,27.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.278183,2.689362,,,randomized_complete_block,64.0,2.654076,61.192934942330226,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.649333,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,0.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.243851,2.679825,,,randomized_complete_block,64.0,2.646767,60.340936697487926,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.717339,2.652489,,,randomized_complete_block,0.0,2.717339,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.415875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,2.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.198708,2.702713,,,randomized_complete_block,512.0,2.713203,54.75097145329708,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.339125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,3.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.213654,2.689041,,,randomized_complete_block,512.0,2.734818,54.07438447457928,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.257,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,4.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.757477,2.69445,,,randomized_complete_block,16.0,2.646767,41.96478193962672,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.370583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,5.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.22287,2.772331,,,randomized_complete_block,512.0,2.646767,59.5482337508364,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,6.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.713203,2.689362,,,randomized_complete_block,0.0,2.713203,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.486292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.267693,2.701447,,,randomized_complete_block,512.0,2.742134,55.63400621559707,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.342,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.844261,2.710976,,,randomized_complete_block,16.0,2.734818,40.56734305536966,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.32525,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.216515,2.701118,,,randomized_complete_block,512.0,2.717339,55.17073872637901,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.229458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,10.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.19458,2.682365,,,randomized_complete_block,512.0,2.761841,51.87623038400835,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.47875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,11.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.221916,2.686813,,,randomized_complete_block,64.0,2.713203,55.606344235945485,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.742134,2.648033,,,randomized_complete_block,0.0,2.742134,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,13.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.646767,2.641357,,,randomized_complete_block,0.0,2.646767,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.635625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,14.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.202209,2.711609,,,randomized_complete_block,64.0,2.761841,52.152459174876455,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.494292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.226044,2.688728,,,randomized_complete_block,64.0,2.742134,54.11515265118334,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.516,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.206657,2.712563,,,randomized_complete_block,64.0,2.734818,53.8185356393003,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.091042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,17.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.559753,2.723694,,,randomized_complete_block,16.0,2.761841,28.890584215383885,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.509792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.216835,2.708122,,,randomized_complete_block,64.0,2.679184,57.3925120484446,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,19.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.452621,2.678871,,,randomized_complete_block,16.0,2.679184,28.868379327437022,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.471062,2.670288,,,randomized_complete_block,16.0,2.742134,26.582508367570657,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.106667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,21.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.470421,2.689682,,,randomized_complete_block,16.0,2.717339,27.713951038129593,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.315667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.201569,2.710342,,,randomized_complete_block,512.0,2.679184,56.82271169132096,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,23.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.761841,2.665199,,,randomized_complete_block,0.0,2.761841,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.630125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.208885,2.716064,,,randomized_complete_block,64.0,2.717339,54.88994932174456,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.734818,2.659164,,,randomized_complete_block,0.0,2.734818,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.679184,2.65789,,,randomized_complete_block,0.0,2.679184,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.238125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,19.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.774643,2.686501,,,randomized_complete_block,16.0,2.713203,39.12128948700116,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.304625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,0.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.193306,2.690636,,,randomized_complete_block,512.0,2.748489,52.56768355267201,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.347625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.213966,2.718605,,,randomized_complete_block,512.0,2.714157,55.258741480319664,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.498875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.221283,2.716377,,,randomized_complete_block,64.0,2.643585,59.680244819062,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.242208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,3.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.225098,2.684593,,,randomized_complete_block,512.0,2.722099,55.21470747390158,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.47551,2.674736,,,randomized_complete_block,16.0,2.685226,29.430818858449893,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.098042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.445938,2.676651,,,randomized_complete_block,16.0,2.718292,26.768500219991086,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.312,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.201569,2.68364,,,randomized_complete_block,512.0,2.643585,58.93451506193295,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.714157,2.681732,,,randomized_complete_block,0.0,2.714157,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.685226,2.638817,,,randomized_complete_block,0.0,2.685226,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.643585,2.663925,,,randomized_complete_block,0.0,2.643585,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.352458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,10.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.723778,2.687454,,,randomized_complete_block,16.0,2.643585,40.86091425091305,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.380625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.205704,2.726234,,,randomized_complete_block,512.0,2.685226,56.6238372487083,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.501792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.235909,2.716064,,,randomized_complete_block,64.0,2.684273,57.80470168272751,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,13.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.472649,2.671883,,,randomized_complete_block,16.0,2.748489,26.3475676999253,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.296625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,14.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.219376,2.755478,,,randomized_complete_block,512.0,2.718292,55.221587673436105,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.684273,2.671883,,,randomized_complete_block,0.0,2.684273,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.692833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,16.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.182495,2.728783,,,randomized_complete_block,64.0,2.718292,53.86481658335456,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.287042,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.760979,2.683319,,,randomized_complete_block,16.0,2.684273,40.11164289176248,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,18.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.718292,2.645493,,,randomized_complete_block,0.0,2.718292,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.717292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,19.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.215553,2.675377,,,randomized_complete_block,64.0,2.748489,53.37711011395714,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09725,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,20.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.482498,2.674103,,,randomized_complete_block,16.0,2.722099,27.93428894393628,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.50625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,21.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,3.937088,2.772644,,,randomized_complete_block,64.0,2.685226,46.62035895675076,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.630792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,22.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.206337,2.703033,,,randomized_complete_block,64.0,2.722099,54.5254966847275,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.109458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.486,2.671242,,,randomized_complete_block,16.0,2.714157,28.43766959685825,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.503,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.225731,2.676651,,,randomized_complete_block,64.0,2.714157,55.69220940424593,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.324167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.214928,2.682686,,,randomized_complete_block,512.0,2.684273,57.02307477667134,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,26.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.748489,2.675056,,,randomized_complete_block,0.0,2.748489,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,20.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.722099,2.644539,,,randomized_complete_block,0.0,2.722099,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.675833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,0.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.220642,2.732597,,,randomized_complete_block,64.0,2.677917,57.60914173217466,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.106083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.553078,2.736092,,,randomized_complete_block,16.0,2.654388,33.856768490514575,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.104625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.554985,2.726868,,,randomized_complete_block,16.0,2.726875,30.368462067384815,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.241792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,3.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.230179,2.770103,,,randomized_complete_block,512.0,2.814926,50.27673906880678,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.345833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.19426,2.703987,,,randomized_complete_block,512.0,2.654388,58.01231771692758,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.092208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.511429,2.688408,,,randomized_complete_block,16.0,2.814926,24.7432081695931,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.654388,2.6474,,,randomized_complete_block,0.0,2.654388,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.636375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.210472,2.721466,,,randomized_complete_block,512.0,2.671875,57.58491695906434,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.108125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,8.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.57119,2.710663,,,randomized_complete_block,16.0,2.677917,33.35700845097143,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.690956,2.688728,,,randomized_complete_block,0.0,2.690956,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.490708,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,10.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.238129,2.78759,,,randomized_complete_block,512.0,2.737045,54.84323421792479,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.08775,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,11.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.661156,2.793312,,,randomized_complete_block,16.0,2.737045,33.76309121698766,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.460625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.246078,2.766289,,,randomized_complete_block,512.0,2.726875,55.71223470089386,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.726875,2.731956,,,randomized_complete_block,0.0,2.726875,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,14.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.737045,2.71003,,,randomized_complete_block,0.0,2.737045,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,15.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.677917,2.690948,,,randomized_complete_block,0.0,2.677917,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.64225,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.215561,2.796486,,,randomized_complete_block,64.0,2.654388,58.81480024774073,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.503667,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.210159,2.734825,,,randomized_complete_block,64.0,2.726875,54.39501260600503,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.51225,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.224457,2.736404,,,randomized_complete_block,64.0,2.671875,58.108332163742695,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.106583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,19.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.555939,2.708755,,,randomized_complete_block,16.0,2.671875,33.08777543859649,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.51425,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.213333,2.731644,,,randomized_complete_block,64.0,2.690956,56.57383472639466,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,21.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.671875,2.668068,,,randomized_complete_block,0.0,2.671875,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.203625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,22.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.70121,2.679825,,,randomized_complete_block,16.0,2.690956,37.54256851468401,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.481417,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,23.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.275963,3.442764,,,randomized_complete_block,64.0,2.814926,51.9032116652445,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.410833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.288361,2.971336,,,randomized_complete_block,512.0,2.690956,59.36198882478942,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,25.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.814926,2.791725,,,randomized_complete_block,0.0,2.814926,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.48075,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,26.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.380226,2.84449,,,randomized_complete_block,64.0,2.737045,60.03485510833764,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.339458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,21.0,27.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.14785,2.803169,,,randomized_complete_block,512.0,2.677917,54.890909613703485,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.106917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.522232,2.802849,,,randomized_complete_block,16.0,2.627693,34.04275156953267,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.095875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,1.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.622696,3.023468,,,randomized_complete_block,16.0,2.630554,37.71608566104325,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.960838,3.153801,,,randomized_complete_block,0.0,2.960838,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,3.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,3.10421,2.877869,,,randomized_complete_block,0.0,3.10421,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.710625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.15802,2.770744,,,randomized_complete_block,64.0,2.753258,51.02180761846509,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.106375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,5.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.609024,2.705574,,,randomized_complete_block,16.0,2.960838,21.891977879235537,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.508833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.227005,3.261566,,,randomized_complete_block,64.0,2.690315,57.11933360963308,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.33525,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.230812,2.745949,,,randomized_complete_block,512.0,2.753258,53.66565719594749,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2655,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,8.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.156425,2.705261,,,randomized_complete_block,512.0,2.707802,53.49811396845114,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10825,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.549255,2.735458,,,randomized_complete_block,16.0,2.690315,31.927116341394978,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.51275,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,10.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.159294,2.743088,,,randomized_complete_block,64.0,3.10421,33.98880874683093,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.690315,2.702713,,,randomized_complete_block,0.0,2.690315,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.499958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.131638,2.754211,,,randomized_complete_block,512.0,2.627693,57.2344257871829,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,13.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.707802,2.73291,,,randomized_complete_block,0.0,2.707802,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.698208,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.193619,2.752937,,,randomized_complete_block,64.0,2.960838,41.63621920550871,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,15.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.630554,2.627052,,,randomized_complete_block,0.0,2.630554,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.627693,2.635315,,,randomized_complete_block,0.0,2.627693,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.708958,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.226997,2.792046,,,randomized_complete_block,64.0,2.627693,60.86342658750472,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.328875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.283272,2.715744,,,randomized_complete_block,512.0,2.960838,44.66417953295656,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.483083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,19.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.185989,2.697632,,,randomized_complete_block,64.0,2.707802,54.58992201054582,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.753258,2.663933,,,randomized_complete_block,0.0,2.753258,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.286625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,21.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.97142,2.788223,,,randomized_complete_block,16.0,2.707802,46.66581973128021,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.616375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,22.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.202522,3.025375,,,randomized_complete_block,512.0,3.10421,35.38136917283301,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1065,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,23.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.66433,3.316246,,,randomized_complete_block,16.0,3.10421,18.043882340434436,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.105167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.502525,2.679825,,,randomized_complete_block,16.0,2.753258,27.21383175859289,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.324917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,25.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.148163,2.694763,,,randomized_complete_block,512.0,2.630554,57.691611728936195,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.361375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.233681,2.709068,,,randomized_complete_block,512.0,2.690315,57.3674829899101,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.473542,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,22.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.22319,2.682365,,,randomized_complete_block,64.0,2.630554,60.543748579196624,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.320542,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,0.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.187263,2.683006,,,randomized_complete_block,512.0,3.760651,11.344099731668788,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.238417,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,1.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.200935,2.670601,,,randomized_complete_block,512.0,2.626732,59.93009564736715,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.500458,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,2.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.202202,2.719246,,,randomized_complete_block,64.0,2.662659,57.819758369359334,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.105917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,3.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.647491,2.774559,,,randomized_complete_block,16.0,2.679825,36.109298181784254,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.086625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,4.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.642403,2.765015,,,randomized_complete_block,16.0,2.621338,38.95205425626149,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.4765,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,5.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,3.96347,2.703033,,,randomized_complete_block,64.0,2.626732,50.88977482285972,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.342375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,6.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.211739,2.678871,,,randomized_complete_block,512.0,2.679825,57.164702919033886,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.317583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,7.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.273415,2.692223,,,randomized_complete_block,512.0,2.662659,60.49426531899127,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.357,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,8.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.181862,2.680779,,,randomized_complete_block,512.0,2.753258,51.8877635150792,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1085,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.454529,2.682045,,,randomized_complete_block,16.0,2.753258,25.470587936183243,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,10.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.633736,2.646446,,,randomized_complete_block,0.0,2.633736,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.757292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,11.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.213333,2.707481,,,randomized_complete_block,64.0,2.753258,53.030809317543074,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.753258,2.653763,,,randomized_complete_block,0.0,2.753258,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.641917,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,13.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.164696,2.664246,,,randomized_complete_block,64.0,3.760651,10.744017458679366,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.503875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.193619,2.678238,,,randomized_complete_block,64.0,2.679825,56.48853936357783,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1065,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,15.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.492035,2.679192,,,randomized_complete_block,16.0,2.633736,32.58864973558475,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.105875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.615067,2.711617,,,randomized_complete_block,16.0,3.760651,-3.871244632910642,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.679825,2.683327,,,randomized_complete_block,0.0,2.679825,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,18.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.626732,2.652809,,,randomized_complete_block,0.0,2.626732,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,19.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.621338,2.647713,,,randomized_complete_block,0.0,2.621338,0.0,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.348708,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,20.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.767967,2.727196,,,randomized_complete_block,16.0,2.662659,41.51143650013014,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.4785,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,21.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.206024,2.705254,,,randomized_complete_block,64.0,2.621338,60.45332574433362,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.2685,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,22.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.197762,2.745941,,,randomized_complete_block,512.0,2.621338,60.138143192522286,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.341,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.184723,2.681732,,,randomized_complete_block,512.0,2.633736,58.88923567130495,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,24.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.662659,2.65789,,,randomized_complete_block,0.0,2.662659,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.729542,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,25.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.193939,3.258705,,,randomized_complete_block,64.0,2.633736,59.23915684791492,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,26.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,3.760651,2.711937,,,randomized_complete_block,0.0,3.760651,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.086125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,23.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.503799,2.719246,,,randomized_complete_block,16.0,2.626732,33.39004512070511,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.215542,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,0.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.204117,2.689041,,,randomized_complete_block,512.0,2.690315,56.26857821481872,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.107583,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,1.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.641129,2.767883,,,randomized_complete_block,16.0,2.664246,36.66639642135148,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.5125,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,2.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.181862,2.710655,,,randomized_complete_block,64.0,2.664246,56.96230753466458,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.475167,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,3.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.195854,2.705254,,,randomized_complete_block,64.0,2.690315,55.96143945969152,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,4.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,0.0,2.662659,2.758347,,,randomized_complete_block,0.0,2.662659,0.0,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,5.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,0.0,2.746895,2.708435,,,randomized_complete_block,0.0,2.746895,0.0,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.514833,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,6.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.196167,2.734497,,,randomized_complete_block,64.0,2.758026,52.14385216092958,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.359708,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,7.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.193619,2.759933,,,randomized_complete_block,512.0,2.746895,52.66761197643157,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.385,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,8.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,536870912.0,4.144981,2.726875,,,randomized_complete_block,512.0,2.758026,50.28795957688577,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,9.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.664246,2.676964,,,randomized_complete_block,0.0,2.664246,0.0,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,10.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,0.0,2.650894,2.678238,,,randomized_complete_block,0.0,2.650894,0.0,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.310292,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,11.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.847122,2.722107,,,randomized_complete_block,16.0,2.690315,42.998942503015456,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.10725,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,12.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.523827,2.704941,,,randomized_complete_block,16.0,2.746895,28.2840079435144,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.23375,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,13.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.17614,2.711609,,,randomized_complete_block,512.0,2.724014,53.30831633023914,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.40575,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,14.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,False,131072.0,16777216.0,1073733760.0,536870912.0,4.229866,2.711609,,,randomized_complete_block,512.0,2.664246,58.76409310551656,texture/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,15.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,0.0,2.758026,2.65757,,,randomized_complete_block,0.0,2.758026,0.0,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.224083,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,16.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.779099,2.692223,,,randomized_complete_block,16.0,2.662659,41.92951481958447,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.49725,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,17.0,,stride8192_alternating,8192.0,,,,,texture,shared,none,True,131072.0,16777216.0,1073733760.0,67108864.0,4.190445,2.699532,,,randomized_complete_block,64.0,2.746895,52.5520633296868,texture/shared/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.337875,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,18.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.206978,2.705254,,,randomized_complete_block,512.0,2.650894,58.70034788263885,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,4.33775,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,19.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,536870912.0,4.349709,2.680779,,,randomized_complete_block,512.0,2.662659,63.359596553670585,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.242792,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,20.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,16777216.0,3.799118,2.692223,,,randomized_complete_block,16.0,2.650894,43.314595000780855,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.1075,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,21.0,,stride8192_alternating,8192.0,,,,,texture,private,none,True,131072.0,16777216.0,1073733760.0,16777216.0,3.591217,2.705894,,,randomized_complete_block,16.0,2.758026,30.209686203103224,texture/private/none/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.47275,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,22.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,67108864.0,4.190125,2.745316,,,randomized_complete_block,64.0,2.724014,53.82171310426451,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.50625,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,23.0,,stride8192_alternating,8192.0,,,,,texture,shared,cpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.201569,2.699532,,,randomized_complete_block,64.0,2.662659,57.79598514116904,texture/shared/cpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.5135,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,24.0,,stride8192_alternating,8192.0,,,,,texture,shared,gpu,True,131072.0,16777216.0,1073733760.0,67108864.0,4.234314,2.813972,,,randomized_complete_block,64.0,2.650894,59.73154716861557,texture/shared/gpu/True
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.09175,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,25.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,16777216.0,3.623009,2.782822,,,randomized_complete_block,16.0,2.724014,33.00258368716167,buffer/private/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,26.0,,stride8192_alternating,8192.0,,,,,buffer,shared,none,False,131072.0,16777216.0,1073733760.0,0.0,2.690315,2.688087,,,randomized_complete_block,0.0,2.690315,0.0,buffer/shared/none/False
slc_gpu_resource_blocked,,,,,,,,,,,,,,,,,slc_resource_blocked.jsonl,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,0.0,,,,,,,,,,,,,,,,,,,,,128.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,24.0,27.0,,stride8192_alternating,8192.0,,,,,buffer,private,none,False,131072.0,16777216.0,1073733760.0,0.0,2.724014,2.696991,,,randomized_complete_block,0.0,2.724014,0.0,buffer/private/none/False


==> anc/results/processed/slc_gpu_resource_blocked_summary.csv <==
victim_kind,storage_mode,optimization,allow_gpu_optimized,pattern,gpu_victim_bytes,gpu_victim_mib,n,probe_median,probe_ci_low,probe_ci_high,minimum,maximum,probe_err_minus,probe_err_plus,delta_pct,delta_ci_low,delta_ci_high,delta_err_minus,delta_err_plus,condition_id,footprint_id
buffer,private,none,False,stride8192_alternating,0.0,0.0,25,2.704308,2.6474,2.726868,2.620064,3.208473,0.05690799999999996,0.022559999999999913,0.0,0.0,0.0,0.0,0.0,2,
buffer,private,none,False,stride8192_alternating,16777216.0,16.0,25,3.521599,3.427818,3.705978,3.349625,4.002571,0.09378100000000034,0.18437899999999985,28.890584215383885,27.521601851993683,34.22374725291022,1.3689823633902023,5.333163037526337,2,1.0
buffer,private,none,False,stride8192_alternating,67108864.0,64.0,25,4.214287,4.206024,4.257202,3.978096,4.436172,0.008262999999999465,0.0429150000000007,55.41735714083287,54.1737323521968,59.04827569001316,1.243624788636069,3.6309185491802936,2,2.0
buffer,private,none,False,stride8192_alternating,536870912.0,512.0,25,4.208244,4.1968,4.221275,4.156425,4.297256,0.01144400000000001,0.013031000000000681,55.73026445212601,53.49811396845114,58.81355291984589,2.2321504836748645,3.083288467719882,2,3.0
buffer,shared,none,False,stride8192_alternating,0.0,0.0,25,2.685226,2.632774,2.706848,2.606392,2.737045,0.052452000000000165,0.021621999999999808,0.0,0.0,0.0,0.0,0.0,1,
buffer,shared,none,False,stride8192_alternating,16777216.0,16.0,25,3.652573,3.503799,3.76638,3.330551,4.075684,0.14877399999999996,0.11380699999999999,37.15309403693594,31.570098327442665,39.12128948700116,5.582995709493275,1.9681954500652168,1,1.0
buffer,shared,none,False,stride8192_alternating,67108864.0,64.0,25,4.216515,4.195854,4.229225,3.96347,4.380226,0.020661000000000485,0.012709999999999333,58.2392690508232,55.96143945969152,60.03485510833764,2.2778295911316775,1.7955860575144413,1,2.0
buffer,shared,none,False,stride8192_alternating,536870912.0,512.0,25,4.210793,4.200935,4.230179,4.097939,4.29567,0.009857999999999478,0.019385999999999903,57.52262054199506,55.25518980009221,60.04096142389206,2.2674307419028494,2.5183408818969966,1,3.0
texture,private,none,True,stride8192_alternating,0.0,0.0,25,2.652489,2.633728,2.712883,2.604172,3.10421,0.018761000000000028,0.06039400000000006,0.0,0.0,0.0,0.0,0.0,7,
texture,private,none,True,stride8192_alternating,16777216.0,16.0,25,3.543213,3.458977,3.66433,3.369965,4.254974,0.0842360000000002,0.12111699999999992,31.15340329365097,30.16382353965861,34.16347691264112,0.9895797539923628,3.010073618990152,7,1.0
texture,private,none,True,stride8192_alternating,67108864.0,64.0,25,4.216194,4.208878,4.229858,4.105255,4.326187,0.007315999999999434,0.013664000000000343,59.38119116441687,55.14410315520426,60.60465103845034,4.237088009212606,1.2234598740334732,7,2.0
texture,private,none,True,stride8192_alternating,536870912.0,512.0,25,4.209206,4.202522,4.223824,4.144981,5.706787,0.006683999999999912,0.014617999999999576,58.98108286929573,55.976243723006114,60.47755845096601,3.004839146289619,1.4964755816702748,7,3.0
texture,shared,cpu,True,stride8192_alternating,0.0,0.0,25,2.672195,2.643585,2.703346,2.606392,3.760651,0.028610000000000024,0.03115099999999993,0.0,0.0,0.0,0.0,0.0,4,
texture,shared,cpu,True,stride8192_alternating,16777216.0,16.0,25,3.534958,3.490448,3.628731,3.369019,3.787674,0.04450999999999983,0.0937730000000001,33.01563453148599,29.69611007485431,35.05405193864346,3.319524456631683,2.0384174071574677,4,1.0
texture,shared,cpu,True,stride8192_alternating,67108864.0,64.0,25,4.226051,4.210159,4.235909,3.997169,5.714096,0.015892000000000017,0.009858000000000366,57.80470168272751,56.52898751487119,60.42034481986334,1.2757141678563215,2.6156431371358266,4,2.0
texture,shared,cpu,True,stride8192_alternating,536870912.0,512.0,25,4.214928,4.195213,4.223503,3.944077,4.349709,0.019714999999999705,0.008575000000000443,57.226385119406295,55.71223470089386,59.387637880229185,1.5141504185124361,2.16125276082289,4,3.0
texture,shared,gpu,True,stride8192_alternating,0.0,0.0,25,2.690315,2.638496,2.724968,2.614342,3.336586,0.05181900000000006,0.034653000000000045,0.0,0.0,0.0,0.0,0.0,5,
texture,shared,gpu,True,stride8192_alternating,16777216.0,16.0,25,3.56102,3.500938,3.707565,3.413834,3.879547,0.06008199999999997,0.14654500000000015,32.42555738440822,29.719368861643147,38.97287206577431,2.706188522765075,6.547314681366089,5,1.0
texture,shared,gpu,True,stride8192_alternating,67108864.0,64.0,25,4.225731,4.206657,4.234314,4.010834,4.746758,0.019073999999999813,0.008583000000000673,57.359829845353396,53.8185356393003,59.73154716861557,3.541294206053095,2.3717173232621747,5,2.0
texture,shared,gpu,True,stride8192_alternating,536870912.0,512.0,25,4.222549,4.210472,4.235268,4.106522,5.664825,0.012076999999999671,0.012718999999999703,57.3674829899101,54.76453740043339,60.422598941318114,2.602945589476711,3.0551159514080126,5,3.0
texture,shared,none,False,stride8192_alternating,0.0,0.0,25,2.685226,2.644859,2.711937,2.609566,3.095627,0.040367000000000264,0.026710999999999707,0.0,0.0,0.0,0.0,0.0,6,
texture,shared,none,False,stride8192_alternating,16777216.0,16.0,25,3.579773,3.452621,3.647491,3.307655,4.017509,0.1271519999999997,0.06771800000000017,30.95417456088041,28.31386589754643,35.00076103361203,2.640308663333979,4.046586472731619,6,1.0
texture,shared,none,False,stride8192_alternating,67108864.0,64.0,25,4.210793,4.194893,4.22541,3.937088,4.495621,0.01589999999999936,0.014617000000000324,56.48853936357783,55.02067221258402,59.074302259591164,1.4678671509938113,2.5857628960133354,6,2.0
texture,shared,none,False,stride8192_alternating,536870912.0,512.0,25,4.214607,4.205063,4.229866,4.183456,5.64035,0.009543999999999997,0.015259000000000356,58.76409310551656,56.47598008360815,59.3919852812256,2.2881130219084085,0.627892175709043,6,3.0
texture,shared,none,True,stride8192_alternating,0.0,0.0,25,2.690948,2.643585,2.719254,2.624191,3.057793,0.047363000000000266,0.02830599999999972,0.0,0.0,0.0,0.0,0.0,3,
texture,shared,none,True,stride8192_alternating,16777216.0,16.0,25,3.500938,3.455795,3.581047,3.322281,4.107475,0.04514299999999993,0.08010899999999976,30.151280501624235,27.966004381657463,34.32809218936663,2.1852761199667725,4.1768116877423935,3,1.0
texture,shared,none,True,stride8192_alternating,67108864.0,64.0,25,4.217148,4.19458,4.229546,3.941216,5.720459,0.0225679999999997,0.012398000000000131,58.81480024774073,55.11784770087811,60.08904747847237,3.6969525468626188,1.274247230731639,3,2.0
texture,shared,none,True,stride8192_alternating,536870912.0,512.0,25,4.204117,4.191719,4.22287,4.080132,4.273415,0.012398000000000131,0.01875300000000024,57.15440971504599,54.93313859960733,58.93451506193295,2.221271115438661,1.7801053468869554,3,3.0


==> anc/results/processed/slc_gpu_resource_contrasts.csv <==
contrast,gpu_victim_mib,n,median_pp,ci_low_pp,ci_high_pp
texture_cpu_opt_minus_default,16.0,25,1.1314426705589362,-1.865726153941516,5.44845696603835
texture_gpu_opt_minus_default,16.0,25,0.055542408691145795,-2.7858357688092,8.288723484198954
buffer_shared_minus_private,16.0,25,4.20820373376629,-1.132508626287354,9.543287335812707
texture_cpu_opt_minus_default,64.0,25,0.7747966705612228,-1.8755431363344854,4.088929519065992
texture_gpu_opt_minus_default,64.0,25,-0.7904508928589209,-5.241016370275496,4.04905327617346
buffer_shared_minus_private,64.0,25,2.1397263554270083,-1.4062969226219337,4.065536698626396
texture_cpu_opt_minus_default,512.0,25,0.2236400830339491,-0.7722829208100208,1.9490357188033798
texture_gpu_opt_minus_default,512.0,25,-0.46582443330449763,-3.537099787376796,3.7735583394820296
buffer_shared_minus_private,512.0,25,2.348828875223006,-0.20804754515513224,4.248188488052243


==> anc/results/processed/slc_gpu_resource_mode_summary.csv <==
victim_kind,storage_mode,optimization,allow_gpu_optimized,pattern,gpu_victim_bytes,gpu_victim_mib,n,median,ci_low,ci_high,minimum,maximum,err_minus,err_plus,delta_pct,delta_ci_low,delta_ci_high,delta_err_minus,delta_err_plus
buffer,private,none,False,stride8192_alternating,0.0,0.0,25,3.113747,2.770424,3.170334,2.655029,5.008698,0.3433229999999998,0.05658699999999994,0.0,-11.026040330187381,1.8173281258881957,11.026040330187381,1.8173281258881957
buffer,private,none,False,stride8192_alternating,16777216.0,16.0,25,3.817871,3.740631,3.878273,3.621101,129.535042,0.07723999999999975,0.06040200000000029,22.61339794145123,20.13278535475105,24.553247261257894,2.480612586700179,1.9398493198066653
buffer,private,none,False,stride8192_alternating,67108864.0,64.0,25,4.109703,4.051842,4.268005,3.957428,6.002747,0.05786099999999994,0.15830199999999994,31.98577148368187,30.127528023310802,37.06974266053085,1.8582434603710674,5.08397117684898
buffer,private,none,False,stride8192_alternating,536870912.0,512.0,25,5.048752,4.834175,5.397797,4.12178,6.393433,0.21457700000000024,0.3490449999999994,62.14393783438412,55.2526586135611,73.35374389762559,6.891279220823016,11.209806063241473
buffer,shared,none,False,stride8192_alternating,0.0,0.0,25,3.132179,2.752304,3.241859,2.648987,3.88813,0.37987499999999974,0.10968,0.0,-12.128138270513912,3.501715578835052,12.128138270513912,3.501715578835052
buffer,shared,none,False,stride8192_alternating,16777216.0,16.0,25,3.852211,3.705978,3.98159,3.524467,4.636124,0.14623300000000006,0.12937900000000013,22.988213636576972,18.319483018052285,27.118852402752225,4.6687306185246875,4.130638766175252
buffer,shared,none,False,stride8192_alternating,67108864.0,64.0,25,4.30838,4.099846,4.391357,4.027367,5.833946,0.20853399999999933,0.08297700000000052,37.55216416430862,30.89437097943637,40.20134226045193,6.657793184872251,2.6491780961433093
buffer,shared,none,False,stride8192_alternating,536870912.0,512.0,25,4.997574,4.786171,5.262688,4.070915,13.397217,0.21140299999999979,0.2651139999999996,59.55582359756579,52.80643283797002,68.02002695248261,6.749390759595769,8.464203354916819
texture,private,none,True,stride8192_alternating,0.0,0.0,25,2.914116,2.791084,3.048584,2.681732,5.212151,0.12303199999999981,0.13446800000000003,0.0,-4.2219321399697085,4.614366758221022,4.2219321399697085,4.614366758221022
texture,private,none,True,stride8192_alternating,16777216.0,16.0,25,4.372597,4.216515,4.602753,3.809608,14.435768,0.1560819999999996,0.23015600000000003,50.048831275076225,44.692764460989224,57.946801019588776,5.356066814087001,7.897969744512551
texture,private,none,True,stride8192_alternating,67108864.0,64.0,25,4.355751,4.204437,4.776634,4.106209,5.455971,0.15131399999999928,0.4208829999999999,49.470748590653216,44.278299148009225,63.913653402953074,5.192449442643991,14.442904812299858
texture,private,none,True,stride8192_alternating,536870912.0,512.0,25,4.626907,4.467651,4.936859,4.007973,5.947113,0.15925600000000006,0.309952,58.77566301410102,53.31067809243009,69.41189026106032,5.464984921670933,10.6362272469593
texture,shared,cpu,True,stride8192_alternating,0.0,0.0,25,3.131866,2.839729,3.470734,2.707481,7.912315,0.29213699999999987,0.33886800000000017,0.0,-9.327889507405484,10.820003154668822,9.327889507405484,10.820003154668822
texture,shared,cpu,True,stride8192_alternating,16777216.0,16.0,25,3.829956,3.754616,3.950752,3.499672,5.801201,0.07534000000000018,0.1207959999999999,22.28990640084858,19.884311780899957,26.146904114032978,2.405594619948623,3.8569977131843984
texture,shared,cpu,True,stride8192_alternating,67108864.0,64.0,25,4.135765,4.080772,4.386589,3.966644,24.910927,0.054993000000000514,0.2508239999999997,32.05434076681441,30.298422729452646,40.06311253418888,1.7559180373617664,8.00877176737447
texture,shared,cpu,True,stride8192_alternating,536870912.0,512.0,25,5.155563,4.84053,5.369186,4.109383,6.76886,0.3150329999999997,0.21362300000000012,64.61633415989061,54.5573788916895,71.43728371520366,10.05895526820111,6.8209495553130495
texture,shared,gpu,True,stride8192_alternating,0.0,0.0,25,3.126144,2.950035,3.204666,2.68428,4.613876,0.17610899999999985,0.07852199999999998,0.0,-5.633425715514062,2.5117844859353866,5.633425715514062,2.5117844859353866
texture,shared,gpu,True,stride8192_alternating,16777216.0,16.0,25,3.850937,3.750801,3.937408,3.624596,5.885765,0.100136,0.08647099999999996,23.18488847602669,19.981709095934153,25.950947877001184,3.2031793800925357,2.7660594009744948
texture,shared,gpu,True,stride8192_alternating,67108864.0,64.0,25,4.084274,4.067741,4.116058,3.963158,5.643532,0.01653299999999991,0.031784000000000034,30.648940036031604,30.120077641976817,31.66565583671128,0.5288623940547872,1.0167158006796768
texture,shared,gpu,True,stride8192_alternating,536870912.0,512.0,25,5.269684,5.176224,5.432449,4.15007,115.437828,0.09345999999999943,0.16276500000000027,68.56817856119231,65.57855300331656,73.77475253859068,2.9896255578757547,5.206573977398364
texture,shared,none,False,stride8192_alternating,0.0,0.0,25,3.163658,3.07814,3.257751,2.703354,4.883133,0.08551799999999998,0.09409299999999998,0.0,-2.703136685444507,2.9741836823069967,2.703136685444507,2.9741836823069967
texture,shared,none,False,stride8192_alternating,16777216.0,16.0,25,3.8592,3.781319,4.151665,3.575325,5.49984,0.07788100000000009,0.2924650000000004,21.985372628773405,19.52363371767745,31.229892738089916,2.4617389110959564,9.244520109316511
texture,shared,none,False,stride8192_alternating,67108864.0,64.0,25,4.171684,4.039452,4.210472,3.9711,4.522011,0.13223200000000013,0.03878800000000027,31.862672893214118,27.682954352208732,33.08872197943016,4.179718541005386,1.2260490862160438
texture,shared,none,False,stride8192_alternating,536870912.0,512.0,25,4.709564,4.526772,4.826859,4.118919,6.135941,0.18279200000000007,0.11729499999999948,48.864510639266335,43.0866421085971,52.57208585757374,5.777868530669238,3.7075752183074044
texture,shared,none,True,stride8192_alternating,0.0,0.0,25,3.137276,2.938271,3.233597,2.698265,11.012711,0.1990050000000001,0.0963210000000001,0.0,-6.343241716699454,3.070211227829489,6.343241716699454,3.070211227829489
texture,shared,none,True,stride8192_alternating,16777216.0,16.0,25,3.816925,3.767967,4.089676,3.559433,6.072357,0.048957999999999835,0.27275099999999997,21.6636661868449,20.103140431380595,30.357545845504184,1.5605257554643046,8.693879658659284
texture,shared,none,True,stride8192_alternating,67108864.0,64.0,25,4.078545,4.03595,4.1008,3.964424,4.71624,0.04259500000000038,0.02225499999999947,30.00274760652235,28.64504111209851,30.71212096098652,1.3577064944238408,0.7093733544641694
texture,shared,none,True,stride8192_alternating,536870912.0,512.0,25,4.921913,4.753113,5.167961,4.129089,5.645432,0.16880000000000006,0.24604800000000004,56.88492182390075,51.5044580075199,64.72764908155992,5.380463816380846,7.8427272576591704


==> anc/results/raw/cache_probe.jsonl <==
{"event":"cache_topology","tag":"cache_probe","cpu_brand":"Apple M4 Pro","cache_line_bytes":128,"page_bytes":16384,"p_name":"Performance","p_cores":10,"p_cpus_per_l2":5,"p_l1d_bytes":131072,"p_l1i_bytes":196608,"p_l2_bytes":16777216,"e_name":"Efficiency","e_cores":4,"e_cpus_per_l2":4,"e_l1d_bytes":65536,"e_l1i_bytes":131072,"e_l2_bytes":4194304}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.117188}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.281250}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.281250}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.113281}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.441406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":2.281250}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":0,"median_ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.117188}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.441406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.441406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.281250}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.281250}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.441406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":2.281250}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":32768,"median_ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.117188}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.441406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.117188}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.441406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.441406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.113281}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.441406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.441406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":2.441406}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":65536,"median_ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":3.253906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":3.089844}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":2.769531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":2.605469}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":2.765625}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":2.605469}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":2.117188}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":2.441406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":2.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":2.441406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":2.601562}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":3.906250}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":3.093750}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":3.257812}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":131072,"median_ns_per_access":2.605469}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":3.742188}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":3.253906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":2.765625}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":3.093750}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":2.601562}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":2.765625}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":2.605469}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":2.605469}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":2.605469}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":3.257812}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":3.089844}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":3.257812}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":3.093750}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":2.605469}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":3.253906}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":262144,"median_ns_per_access":3.089844}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":4.234375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":3.578125}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":3.257812}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":3.093750}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":2.601562}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":2.601562}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":3.093750}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":3.417969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":3.253906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":16.925781}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":9.601562}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":7.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":3.906250}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":2.929688}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":3.093750}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":524288,"median_ns_per_access":3.257812}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":6.187500}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":6.187500}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":6.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":6.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":6.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":5.535156}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":6.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":5.535156}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":5.531250}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":7.324219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":5.535156}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":6.183594}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":1048576,"median_ns_per_access":6.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":6.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":5.699219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":5.699219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":5.695312}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":6.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":5.531250}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":7.000000}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":6.675781}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":6.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":6.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":5.535156}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":6.507812}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":6.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":7.000000}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":2097152,"median_ns_per_access":6.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":6.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":5.695312}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":5.699219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":5.695312}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":5.695312}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":5.695312}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":5.699219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":5.699219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":7.324219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":6.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":6.023438}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":4194304,"median_ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":6.511719}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":5.699219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":6.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":10.253906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":8.953125}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":6.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":5.371094}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":5.207031}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":5.207031}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":5.207031}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":5.207031}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":4.882812}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":8388608,"median_ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":16.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":14.000000}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":11.718750}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":11.878906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":11.718750}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":9.925781}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":9.117188}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":8.789062}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":7.488281}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":5.371094}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":6.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":6.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":5.695312}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":6.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":6.347656}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":16777216,"median_ns_per_access":8.789062}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":12.695312}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":10.742188}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":10.417969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":13.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":49.964844}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":49.968750}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":31.250000}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":30.761719}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":26.367188}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":13.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":10.582031}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":10.906250}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":12.695312}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":11.718750}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":33554432,"median_ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":49.968750}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":39.710938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":34.179688}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":37.109375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":71.449219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":36.457031}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":35.644531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":25.878906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":27.832031}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":39.226562}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":54.199219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":22.132812}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":30.925781}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":36.292969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":57.941406}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":32768,"evict_bytes":67108864,"median_ns_per_access":36.457031}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.544922}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.628906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.544922}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.628906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":0,"median_ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.544922}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.628906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.628906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.628906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.628906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":32768,"median_ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.708984}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.708984}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.544922}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":1.626953}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":65536,"median_ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":4.474609}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.255859}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.500000}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.662109}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.253906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.417969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.417969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.173828}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.173828}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.826172}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.498047}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.255859}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.335938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.255859}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":3.988281}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":131072,"median_ns_per_access":3.417969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.509766}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.917969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.509766}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.509766}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.511719}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":6.509766}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":262144,"median_ns_per_access":6.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.509766}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.265625}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.755859}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.673828}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.673828}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.427734}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.511719}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.673828}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":6.429688}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":524288,"median_ns_per_access":6.511719}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.673828}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.917969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.917969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.755859}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":6.511719}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":1048576,"median_ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":14.404297}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.755859}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.917969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":6.753906}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":2097152,"median_ns_per_access":6.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.673828}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.917969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.673828}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.755859}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.429688}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.509766}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.429688}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":8.380859}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.998047}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.185547}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":6.753906}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":4194304,"median_ns_per_access":6.673828}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.916016}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.673828}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.917969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.916016}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":8.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.916016}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":6.998047}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":8388608,"median_ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":12.125000}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":13.101562}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":12.613281}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":13.265625}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":12.777344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":12.289062}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":8.789062}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":7.812500}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":8.220703}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":7.812500}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":7.242188}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":8.464844}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":8.544922}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":8.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":7.404297}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":16777216,"median_ns_per_access":8.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":23.599609}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":53.873047}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":45.248047}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":16.033203}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":17.251953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":10.416016}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":10.416016}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":12.939453}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":15.951172}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":24.496094}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":20.669922}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":24.902344}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":22.460938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":68.847656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":42.156250}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":33554432,"median_ns_per_access":22.460938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":53.792969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":38.248047}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":31.820312}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":53.386719}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":43.619141}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":47.119141}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":31.250000}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":68.847656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":67.791016}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":45.492188}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":45.736328}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":37.435547}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":38.085938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":56.558594}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":45.574219}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":65536,"evict_bytes":67108864,"median_ns_per_access":45.574219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.545898}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.586914}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.627930}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.546875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.586914}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.545898}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.586914}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.586914}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.545898}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.586914}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.586914}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.586914}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.668945}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":1.464844}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":0,"median_ns_per_access":1.586914}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.110352}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.109375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":3.906250}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.028320}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":3.906250}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.150391}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":3.988281}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.150391}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.150391}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.191406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.191406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.110352}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.150391}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.109375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.272461}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":32768,"median_ns_per_access":4.110352}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.760742}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.615234}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.882812}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.371094}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.330078}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.330078}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.249023}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.452148}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.126953}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.249023}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":4.964844}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.331055}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.085938}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.371094}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.085938}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":65536,"median_ns_per_access":5.249023}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.021484}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.022461}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.022461}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.981445}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.103516}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":12.248047}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.941406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.819336}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.981445}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.022461}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.103516}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.062500}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.103516}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":131072,"median_ns_per_access":6.022461}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.184570}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.941406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.981445}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.941406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.899414}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.941406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.899414}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.941406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.941406}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":262144,"median_ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.900391}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.022461}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.981445}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.022461}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.900391}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.022461}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.900391}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.981445}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.900391}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.941406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.900391}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":524288,"median_ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.941406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.498047}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.818359}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.899414}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":13.305664}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.900391}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":12.817383}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.941406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.899414}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.737305}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":7.772461}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.103516}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.981445}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.022461}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":1048576,"median_ns_per_access":5.941406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.265625}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.916992}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.911133}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.056641}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.794922}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.981445}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.022461}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.899414}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.022461}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.941406}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.940430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.021484}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.981445}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":5.900391}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":2097152,"median_ns_per_access":6.021484}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.999023}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.103516}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.144531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.143555}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.184570}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.266602}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.144531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.185547}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.184570}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.144531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.144531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.184570}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.625977}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.144531}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":4194304,"median_ns_per_access":6.184570}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.144531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.184570}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.143555}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.143555}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.062500}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.144531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.184570}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.144531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.184570}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.103516}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.144531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.103516}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.144531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.144531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.830078}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":8388608,"median_ns_per_access":6.144531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":12.735352}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":12.695312}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.114258}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.993164}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":21.484375}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.463867}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":7.690430}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.584961}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.480469}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":7.893555}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.097656}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":7.894531}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":7.812500}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":7.731445}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":6.063477}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":16777216,"median_ns_per_access":8.463867}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":22.949219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.339844}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":14.730469}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":18.228516}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.014648}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":20.792969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":33.447266}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":20.426758}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":24.291992}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":20.344727}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":37.760742}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":43.701172}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":29.296875}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.136719}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":18.757812}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":33554432,"median_ns_per_access":20.426758}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":49.844727}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":34.016602}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":43.375977}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":55.134766}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":56.111328}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":31.494141}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":41.463867}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":64.250000}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":53.791992}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":55.949219}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":29.215820}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":65.429688}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":71.939453}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":47.200195}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":50.781250}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":131072,"evict_bytes":67108864,"median_ns_per_access":50.781250}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.688477}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.642578}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.871460}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.443237}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.678223}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.642700}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.652832}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.754517}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.968262}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.479858}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.662964}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.479858}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.479858}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.479980}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.105591}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":0,"median_ns_per_access":6.662964}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.464600}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.474854}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.469727}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.469727}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.474854}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.781982}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":9.343384}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.474854}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.484985}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.484985}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.479858}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.469727}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.474731}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.474854}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.474854}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":32768,"median_ns_per_access":6.474854}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.459595}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.474731}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.469727}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.229614}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.474731}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.474854}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.395508}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.469727}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.474731}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.469727}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.479858}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.479858}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.673218}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.673218}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.947876}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":65536,"median_ns_per_access":6.474854}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.683350}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.663086}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.617188}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.769775}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.693604}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.647827}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.652832}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.380127}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.305908}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.863281}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.249878}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.454468}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.395508}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.479858}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.441284}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":131072,"median_ns_per_access":6.693604}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.479858}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.500244}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.489990}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.495117}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.495117}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.907104}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.489990}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.479858}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.843018}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":9.170532}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.383179}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.383179}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.388306}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.383301}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.378174}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":262144,"median_ns_per_access":6.489990}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.484985}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.840942}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.357788}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.815674}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.255005}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.339478}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.428955}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.388306}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.383179}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.383301}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.388306}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.393433}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.466675}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.393433}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.383301}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":524288,"median_ns_per_access":6.393433}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.556274}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.571411}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.970215}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.535889}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.551025}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.371948}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.556152}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.556274}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.540894}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.405640}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.560181}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.076904}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.484985}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.436157}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":1048576,"median_ns_per_access":6.571411}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.326172}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.415771}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.474854}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.489990}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.510376}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.484985}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.469727}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.469727}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.489990}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.125854}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.832886}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.637573}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.495117}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.490112}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.489990}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":2097152,"median_ns_per_access":6.490112}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.495239}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.795166}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.774902}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.527710}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.542969}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.497070}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.013916}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.510376}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.500244}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.500244}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.495239}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.495117}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.505371}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.495117}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.678345}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":4194304,"median_ns_per_access":6.510376}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.656738}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":9.338379}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.746338}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.161499}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.875488}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.746338}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.049561}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.891846}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.417847}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.217407}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.992554}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.425903}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.408691}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":7.258057}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":6.474854}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":8388608,"median_ns_per_access":7.425903}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":12.400269}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":14.093994}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.481567}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":12.379883}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":12.278198}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":10.325073}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":11.088013}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":11.362671}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":9.384155}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.514404}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.901001}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":9.358765}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":9.704590}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.082153}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.143066}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":16777216,"median_ns_per_access":10.325073}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":14.322876}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":14.597534}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":33.315063}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":29.953003}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.977905}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":26.550293}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.267822}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":21.448730}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.084717}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":19.358276}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":45.578003}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":35.517334}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":18.325806}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":20.319580}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":10.569214}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":33554432,"median_ns_per_access":19.358276}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":29.663086}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":37.195801}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":45.862793}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":44.448853}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":27.348755}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":44.021606}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":42.246460}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":48.761963}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":35.436035}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":48.517822}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":25.411011}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":22.755981}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":39.393066}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":74.411987}
{"event":"cache_eviction","tag":"cache_probe","qos":"user_interactive","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":45.313599}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"user_interactive","probe_bytes":1048576,"evict_bytes":67108864,"median_ns_per_access":42.246460}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":4.882812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":5.046875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":4.882812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":4.882812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":4.882812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":4.882812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":4.882812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":5.046875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":5.046875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":5.046875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":4.882812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":4.882812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":4.882812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":4.882812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":0,"node_bytes":128,"probe_entries":256,"ns_per_access":4.882812}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":0,"median_ns_per_access":4.882812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":7.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":7.000000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":7.000000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":6.675781}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":6.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":6.511719}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":8.140625}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":6.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":17.578125}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":7.000000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":32768,"node_bytes":128,"probe_entries":256,"ns_per_access":6.511719}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":32768,"median_ns_per_access":6.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":12.371094}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":13.343750}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":13.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":13.832031}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":13.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":13.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":13.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":13.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":13.507812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":12.855469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":12.535156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":65536,"node_bytes":128,"probe_entries":256,"ns_per_access":12.207031}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":65536,"median_ns_per_access":13.343750}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":12.855469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":12.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":12.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":12.855469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":12.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":12.855469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":131072,"node_bytes":128,"probe_entries":256,"ns_per_access":13.347656}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":131072,"median_ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":12.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":12.855469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":12.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":12.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":13.507812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":12.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":12.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":42.804688}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":12.695312}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":262144,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":262144,"median_ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":13.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":13.343750}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":12.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":12.855469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":12.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":13.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":13.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":12.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":13.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":12.695312}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":524288,"node_bytes":128,"probe_entries":256,"ns_per_access":13.023438}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":524288,"median_ns_per_access":13.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":12.367188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":13.343750}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":12.855469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":13.023438}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":12.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":1048576,"node_bytes":128,"probe_entries":256,"ns_per_access":13.996094}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":1048576,"median_ns_per_access":13.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":16.761719}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":17.578125}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":14.000000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":13.996094}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":13.996094}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":14.324219}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":14.000000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":14.484375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":15.949219}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":16.113281}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":2097152,"node_bytes":128,"probe_entries":256,"ns_per_access":69.335938}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":2097152,"median_ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":23.925781}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":37.437500}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":55.500000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":32.550781}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":33.855469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":25.066406}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":19.367188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":32.554688}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":31.578125}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":26.691406}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":35.484375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":37.921875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":25.390625}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":30.921875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":4194304,"node_bytes":128,"probe_entries":256,"ns_per_access":29.945312}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":4194304,"median_ns_per_access":31.578125}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":169.761719}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":55.011719}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":48.339844}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":27.507812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":21.644531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":16.761719}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":15.460938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":16.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":15.625000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":15.789062}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":14.648438}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":15.789062}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":17.578125}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":8388608,"node_bytes":128,"probe_entries":256,"ns_per_access":16.929688}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":8388608,"median_ns_per_access":16.761719}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":15.625000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":28.320312}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":30.437500}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":35.644531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":238.609375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":50.617188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":50.128906}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":47.527344}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":169.761719}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":95.703125}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":97.980469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":86.750000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":31.085938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":50.945312}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":16777216,"node_bytes":128,"probe_entries":256,"ns_per_access":37.437500}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":16777216,"median_ns_per_access":50.128906}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":46.222656}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":90.496094}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":141.277344}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":125.164062}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":46.710938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":99.933594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":68.359375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":86.425781}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":85.609375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":55.992188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":102.050781}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":121.093750}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":104.980469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":94.074219}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":33554432,"node_bytes":128,"probe_entries":256,"ns_per_access":46.710938}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":33554432,"median_ns_per_access":90.496094}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":94.562500}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":89.683594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":97.328125}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":193.359375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":128.417969}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":128.253906}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":89.679688}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":195.960938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":103.839844}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":110.187500}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":263.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":96.191406}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":141.601562}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":96.843750}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":32768,"evict_bytes":67108864,"node_bytes":128,"probe_entries":256,"ns_per_access":131.835938}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":32768,"evict_bytes":67108864,"median_ns_per_access":110.187500}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.697266}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.777344}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.779297}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.941406}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.615234}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.697266}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.779297}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.615234}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.939453}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.451172}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.859375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":0,"node_bytes":128,"probe_entries":512,"ns_per_access":5.779297}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":0,"median_ns_per_access":5.779297}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.833984}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":14.240234}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.345703}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.345703}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.589844}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.347656}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.509766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.427734}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.427734}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.509766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":32768,"node_bytes":128,"probe_entries":512,"ns_per_access":13.103516}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":32768,"median_ns_per_access":13.427734}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":13.589844}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":13.833984}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":13.589844}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":13.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":14.242188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":13.916016}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":13.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":13.751953}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":13.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":14.568359}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":14.568359}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":13.751953}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":13.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":65536,"node_bytes":128,"probe_entries":512,"ns_per_access":13.589844}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":65536,"median_ns_per_access":13.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.998047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.589844}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.345703}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.998047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.589844}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.998047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.183594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.996094}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.833984}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.833984}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":14.322266}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.833984}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":14.242188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":131072,"node_bytes":128,"probe_entries":512,"ns_per_access":13.916016}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":131072,"median_ns_per_access":13.833984}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.507812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":14.080078}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.751953}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.998047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.998047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.916016}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.996094}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":262144,"node_bytes":128,"probe_entries":512,"ns_per_access":13.833984}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":262144,"median_ns_per_access":13.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":14.242188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":13.263672}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":13.509766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":13.833984}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":13.753906}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":13.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":13.589844}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":13.998047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":13.507812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":13.427734}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":14.486328}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":15.218750}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":15.300781}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":30.923828}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":524288,"node_bytes":128,"probe_entries":512,"ns_per_access":16.113281}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":524288,"median_ns_per_access":13.833984}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":16.439453}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":14.648438}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":41.339844}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":14.566406}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":14.730469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":13.835938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":14.810547}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":15.218750}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":13.591797}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":14.892578}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":32.470703}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":14.568359}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":15.705078}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":1048576,"node_bytes":128,"probe_entries":512,"ns_per_access":13.916016}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":1048576,"median_ns_per_access":14.730469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":36.050781}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":13.998047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":13.427734}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":13.916016}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":14.486328}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":14.730469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":14.566406}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":14.160156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":38.982422}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":14.078125}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":13.509766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":13.751953}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":13.916016}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":2097152,"node_bytes":128,"probe_entries":512,"ns_per_access":13.996094}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":2097152,"median_ns_per_access":14.078125}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":22.623047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":27.425781}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":89.111328}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":67.791016}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":104.083984}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":80.484375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":72.509766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":69.742188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":54.361328}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":42.480469}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":46.142578}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":44.759766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":46.875000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":56.884766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":4194304,"node_bytes":128,"probe_entries":512,"ns_per_access":10711.750000}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":4194304,"median_ns_per_access":56.884766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":116.781250}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":160.482422}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":104.167969}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":94.400391}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":87.890625}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":142.902344}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":77.960938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":41.177734}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":42.074219}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":37.677734}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":82.681641}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":126.464844}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":67.138672}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":49.642578}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":8388608,"node_bytes":128,"probe_entries":512,"ns_per_access":35.318359}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":8388608,"median_ns_per_access":82.681641}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":64.126953}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":56.802734}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":131.185547}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":89.599609}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":68.441406}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":397.216797}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":66.244141}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":21.648438}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":29.052734}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":19.287109}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":17.169922}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":21.728516}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":119.302734}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":17.009766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":16777216,"node_bytes":128,"probe_entries":512,"ns_per_access":18.960938}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":16777216,"median_ns_per_access":56.802734}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":229.492188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":125.000000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":283.609375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":137.695312}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":74.542969}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":170.083984}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":85.937500}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":145.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":203.369141}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":222.738281}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":265.136719}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":126.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":154.134766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":108.236328}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":33554432,"node_bytes":128,"probe_entries":512,"ns_per_access":121.826172}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":33554432,"median_ns_per_access":145.019531}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":179.931641}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":199.869141}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":3305.990234}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":179.607422}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":228.759766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":222.330078}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":120.281250}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":253.500000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":104.085938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":255.126953}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":115.640625}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":432.373047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":189.128906}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":102.701172}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":65536,"evict_bytes":67108864,"node_bytes":128,"probe_entries":512,"ns_per_access":224.445312}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":65536,"evict_bytes":67108864,"median_ns_per_access":199.869141}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.759766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.742188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.742188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.701172}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.742188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.742188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.742188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.742188}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.783203}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.759766}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":22.054688}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.096680}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.583984}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.258789}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":0,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.665039}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":0,"median_ns_per_access":10.783203}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":25.309570}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.380859}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":14.770508}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":14.974609}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":14.932617}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":16.276367}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":14.851562}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.625000}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.014648}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":14.933594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":16.397461}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":14.973633}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.502930}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":24.006836}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":32768,"node_bytes":128,"probe_entries":1024,"ns_per_access":14.973633}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":32768,"median_ns_per_access":15.014648}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":17.170898}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":18.920898}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.359375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.626953}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.585938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.544922}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.707031}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.708008}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.683594}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.829102}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.359375}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.951172}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.074219}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.033203}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":65536,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.236328}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":65536,"median_ns_per_access":9.033203}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.870117}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.399414}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.358398}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.114258}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.033203}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":21.077148}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.073242}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.708008}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.620117}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.748047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.708008}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":9.724609}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.748047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.789062}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":131072,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.830078}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":131072,"median_ns_per_access":9.033203}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.789062}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.416016}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.708008}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.625977}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.584961}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.585938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.585938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.585938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.584961}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":22.175781}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.544922}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.625977}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.625977}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.585938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":262144,"node_bytes":128,"probe_entries":1024,"ns_per_access":8.585938}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":262144,"median_ns_per_access":8.585938}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.945312}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.543945}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.054688}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.054688}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":16.154297}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.068359}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.986328}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.946289}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.514648}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.068359}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.027344}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.946289}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.271484}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.945312}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":524288,"node_bytes":128,"probe_entries":1024,"ns_per_access":20.060547}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":524288,"median_ns_per_access":11.068359}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":13.671875}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.352539}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":19.165039}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.718750}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.027344}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.904297}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.474609}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.905273}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.271484}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":20.955078}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.149414}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":10.498047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":11.148438}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.014648}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":1048576,"node_bytes":128,"probe_entries":1024,"ns_per_access":14.811523}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":1048576,"median_ns_per_access":11.352539}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.014648}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.136719}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.095703}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":14.973633}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.096680}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.055664}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.095703}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.136719}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":14.932617}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":14.973633}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.909180}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.176758}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":282.063477}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":22.420898}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":2097152,"node_bytes":128,"probe_entries":1024,"ns_per_access":15.950195}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":2097152,"median_ns_per_access":15.096680}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":278.604492}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":323.405273}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":68.399414}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":66.691406}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":79.997070}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":945.963867}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":286.376953}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":66.244141}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":56.599609}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":88.012695}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":99.528320}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":158.610352}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":57.577148}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":45.288086}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":4194304,"node_bytes":128,"probe_entries":1024,"ns_per_access":64.738281}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":4194304,"median_ns_per_access":79.997070}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":105.102539}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":74.951172}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":69.499023}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":113.810547}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":557.250977}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":115.031250}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":99.528320}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":109.293945}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":112.466797}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":113.973633}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":113.932617}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":217.611328}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":56.477539}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":50.537109}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":8388608,"node_bytes":128,"probe_entries":1024,"ns_per_access":72.183594}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":8388608,"median_ns_per_access":109.293945}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":147.949219}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":57.861328}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":594.035156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":281.941406}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":130.778320}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":213.623047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":237.874023}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":105.346680}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":42.805664}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":32.552734}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":120.036133}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":190.917969}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":184.895508}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":104.084961}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":16777216,"node_bytes":128,"probe_entries":1024,"ns_per_access":105.509766}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":16777216,"median_ns_per_access":130.778320}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":168.782227}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":220.214844}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":774.047852}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":180.908203}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":328.247070}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":215.616211}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":197.021484}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":290.527344}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":225.341797}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":120.930664}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":157.185547}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":243.204102}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":143.717773}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":225.871094}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":33554432,"node_bytes":128,"probe_entries":1024,"ns_per_access":131.469727}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":33554432,"median_ns_per_access":215.616211}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":263.386719}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":160.400391}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":188.801758}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":176.757812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":359.660156}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":295.573242}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":328.572266}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":152.914062}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":164.428711}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":296.548828}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":224.853516}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":152.873047}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":220.621094}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":187.417969}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":131072,"evict_bytes":67108864,"node_bytes":128,"probe_entries":1024,"ns_per_access":266.113281}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":131072,"evict_bytes":67108864,"median_ns_per_access":220.621094}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.591309}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":28.706909}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":110.244751}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":8.921265}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.436768}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":12.273193}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":10.665894}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.670776}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.476318}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.828491}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.067505}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.257690}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":20.105957}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":19.953369}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":0,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.792847}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":0,"median_ns_per_access":16.067505}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":23.930908}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.696167}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":23.874878}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":90.393066}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.750977}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.675903}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.665649}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.696289}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.731812}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.044067}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.049072}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.349243}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":21.342041}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.837524}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":32768,"node_bytes":128,"probe_entries":8192,"ns_per_access":20.238281}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":32768,"median_ns_per_access":17.349243}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":19.220947}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":22.654175}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":21.260620}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.252563}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":18.264771}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":18.595337}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.021729}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.691162}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.230347}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":19.454956}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":29.688477}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":116.444946}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":11.906982}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":12.598755}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":65536,"node_bytes":128,"probe_entries":8192,"ns_per_access":9.028076}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":65536,"median_ns_per_access":18.264771}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.044067}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.247559}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.347290}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.701294}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.914917}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.937256}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.100098}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":19.444702}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.293335}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.359497}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.321777}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":11.891602}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":63.273193}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":12.562988}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":131072,"node_bytes":128,"probe_entries":8192,"ns_per_access":14.907837}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":131072,"median_ns_per_access":16.937256}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":12.735962}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":13.860107}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":18.234253}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.196655}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.691162}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.691162}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.920044}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.686035}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":20.146729}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.815186}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":19.836426}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":18.168091}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":22.404907}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":63.028931}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":262144,"node_bytes":128,"probe_entries":8192,"ns_per_access":20.065308}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":262144,"median_ns_per_access":17.196655}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":22.237061}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":18.803833}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.036987}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.140747}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.988037}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":25.563599}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":48.899414}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":38.269043}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":88.373779}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.747070}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.985107}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.675903}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.823364}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.706421}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":524288,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.696289}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":524288,"median_ns_per_access":17.140747}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":17.486572}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.711426}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":19.058228}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":18.468140}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":18.442749}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.879272}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":33.889771}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":104.136108}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":9.038330}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.988159}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":20.792603}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.691162}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.281128}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":19.378662}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":1048576,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.670776}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":1048576,"median_ns_per_access":17.486572}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":22.877930}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":21.708130}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":38.691162}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":95.560669}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":46.834229}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":43.762207}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":30.670166}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.675903}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":33.716797}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.204834}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":137.273193}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":98.409058}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.581299}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":16.153931}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":2097152,"node_bytes":128,"probe_entries":8192,"ns_per_access":15.741943}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":2097152,"median_ns_per_access":30.670166}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":127.349854}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":141.337036}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":156.255127}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":120.808838}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":175.013306}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":133.224487}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":96.130371}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":120.264648}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":1210.739136}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":225.758789}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":120.015503}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":141.367554}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":229.624390}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":113.388062}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":4194304,"node_bytes":128,"probe_entries":8192,"ns_per_access":206.431030}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":4194304,"median_ns_per_access":141.337036}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":198.623657}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":122.583984}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":320.124390}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":284.739136}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":126.922607}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":170.201660}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":121.729614}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":160.593750}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":227.081299}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":121.882080}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":338.724731}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":243.209839}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":125.712158}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":177.113770}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":8388608,"node_bytes":128,"probe_entries":8192,"ns_per_access":157.979248}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":8388608,"median_ns_per_access":170.201660}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":192.804932}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":140.492798}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":348.643066}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":280.436157}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":189.295532}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":240.437866}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":123.418091}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":204.620361}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":125.752808}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":300.501465}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":175.176025}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":379.089355}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":225.702881}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":1214.818359}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":16777216,"node_bytes":128,"probe_entries":8192,"ns_per_access":281.936646}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":16777216,"median_ns_per_access":225.702881}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":197.530151}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":134.043457}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":242.833496}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":380.777954}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":245.096802}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":232.096436}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":268.300415}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":375.803589}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":271.336914}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":236.409546}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":159.133911}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":265.940308}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":1855.433105}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":408.045532}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":33554432,"node_bytes":128,"probe_entries":8192,"ns_per_access":276.875732}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":33554432,"median_ns_per_access":265.940308}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":0,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":313.293457}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":1,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":296.946167}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":2,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":1458.165527}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":3,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":164.357544}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":4,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":282.872559}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":5,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":197.397827}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":6,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":208.572388}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":7,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":244.150879}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":8,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":236.628296}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":9,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":314.783813}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":10,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":395.111084}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":11,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":314.636230}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":12,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":254.486084}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":13,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":984.680176}
{"event":"cache_eviction","tag":"cache_probe","qos":"background","trial":14,"cache_line_bytes":128,"probe_bytes":1048576,"evict_bytes":67108864,"node_bytes":128,"probe_entries":8192,"ns_per_access":326.136230}
{"event":"cache_eviction_summary","tag":"cache_probe","qos":"background","probe_bytes":1048576,"evict_bytes":67108864,"median_ns_per_access":296.946167}


==> anc/results/raw/cpu_baseline.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"baseline","timestamp_utc":"2026-06-24T20:33:48Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":0,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":2.561418}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":1,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":2.537500}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":2,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":2.333084}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":3,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":2.423584}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":4,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":2.313334}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":5,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":2.293582}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":6,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":2.211166}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":7,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":2.124166}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":8,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":2.092168}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"warm","working_set_bytes":4096,"node_bytes":128,"median_latency_ns":2.313334}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":0,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.096313}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":1,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.095031}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":2,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.093109}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":3,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.156234}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":4,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.652344}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":5,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.097531}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":6,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.100281}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":7,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.101016}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":8,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.101719}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"flushed","working_set_bytes":4096,"node_bytes":128,"median_latency_ns":1.100281}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":0,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":2.092000}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":1,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":2.004500}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":2,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":1.940416}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":3,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":1.937916}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":4,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":1.953416}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":5,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":1.953000}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":6,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":2.077082}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":7,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":1.938000}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":8,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":1.946250}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"warm","working_set_bytes":16384,"node_bytes":128,"median_latency_ns":1.953000}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":0,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":1.605084}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":1,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":1.604248}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":2,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":1.601557}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":3,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":1.638864}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":4,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":1.601557}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":5,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":1.602198}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":6,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":1.652839}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":7,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":1.743868}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":8,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":1.767641}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"flushed","working_set_bytes":16384,"node_bytes":128,"median_latency_ns":1.605084}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":0,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":1.986750}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":1,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":1.987000}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":2,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":1.790332}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":3,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":1.840750}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":4,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":1.776918}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":5,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":1.787250}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":6,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":1.961750}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":7,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":1.854166}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":8,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":1.728500}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"warm","working_set_bytes":65536,"node_bytes":128,"median_latency_ns":1.840750}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":0,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":1.670177}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":1,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":1.606961}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":2,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":1.809345}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":3,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":1.642418}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":4,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":1.724644}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":5,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":1.715680}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":6,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":1.609455}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":7,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":1.626327}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":8,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":1.614047}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"flushed","working_set_bytes":65536,"node_bytes":128,"median_latency_ns":1.642418}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":0,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":7.997916}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":1,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":7.821916}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":2,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":7.936416}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":3,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":7.918000}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":4,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":7.232500}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":5,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":7.500666}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":6,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":7.481584}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":7,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":6.854166}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":8,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":6.487000}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"warm","working_set_bytes":262144,"node_bytes":128,"median_latency_ns":7.500666}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":0,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":6.492837}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":1,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":6.476849}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":2,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":7.199838}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":3,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":6.770286}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":4,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":6.881836}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":5,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":7.176154}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":6,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":7.257314}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":7,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":6.858157}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":8,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":7.115506}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"flushed","working_set_bytes":262144,"node_bytes":128,"median_latency_ns":6.881836}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":0,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":6.911084}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":1,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":7.671166}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":2,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":6.677250}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":3,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":7.215500}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":4,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":6.816834}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":5,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":7.134168}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":6,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":7.105334}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":7,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":7.026584}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":8,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":7.235250}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"warm","working_set_bytes":1048576,"node_bytes":128,"median_latency_ns":7.105334}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":0,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":7.176493}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":1,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":7.330805}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":2,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":6.844411}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":3,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":6.870056}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":4,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":7.572367}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":5,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":7.193878}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":6,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":7.157654}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":7,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":7.007818}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":8,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":6.813492}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"flushed","working_set_bytes":1048576,"node_bytes":128,"median_latency_ns":7.157654}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":0,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":8.616050}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":1,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":8.878589}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":2,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":9.802977}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":3,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":9.097020}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":4,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":8.857091}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":5,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":9.202321}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":6,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":9.165208}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":7,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":8.628647}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":8,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":8.396228}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"warm","working_set_bytes":4194304,"node_bytes":128,"median_latency_ns":8.878589}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":0,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":8.328969}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":1,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":7.822886}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":2,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":7.794490}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":3,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":7.602056}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":4,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":7.672638}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":5,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":7.624730}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":6,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":14.282654}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":7,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":9.917369}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":8,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":8.385768}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"flushed","working_set_bytes":4194304,"node_bytes":128,"median_latency_ns":7.822886}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":0,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":72.887103}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":1,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":64.465096}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":2,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":86.760759}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":3,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":60.590823}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":4,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":77.039142}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":5,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":98.246942}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":6,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":92.224250}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":7,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":80.738922}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":8,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":80.293417}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"warm","working_set_bytes":16777216,"node_bytes":128,"median_latency_ns":80.293417}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":0,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":95.562724}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":1,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":95.988169}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":2,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":93.459979}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":3,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":98.737081}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":4,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":96.417531}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":5,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":52.156662}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":6,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":51.134427}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":7,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":88.546328}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":8,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":94.272189}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"flushed","working_set_bytes":16777216,"node_bytes":128,"median_latency_ns":94.272189}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":0,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":121.319558}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":1,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":124.172450}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":2,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":121.189583}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":3,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":119.640983}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":4,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":119.647008}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":5,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":120.273600}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":6,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":120.589600}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":7,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":123.310300}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":8,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":120.532325}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"warm","working_set_bytes":67108864,"node_bytes":128,"median_latency_ns":120.589600}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":0,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":120.313379}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":1,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":119.765441}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":2,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":119.897312}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":3,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":120.284690}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":4,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":121.708393}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":5,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":120.674425}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":6,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":117.073006}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":7,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":120.142301}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":8,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":120.660332}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"flushed","working_set_bytes":67108864,"node_bytes":128,"median_latency_ns":120.284690}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":0,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":124.865000}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":1,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":123.864833}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":2,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":129.649050}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":3,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":125.975158}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":4,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":124.915033}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":5,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":142.124975}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":6,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":125.303067}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":7,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":125.300750}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"warm","trial":8,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":129.660100}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"warm","working_set_bytes":134217728,"node_bytes":128,"median_latency_ns":125.303067}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":0,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":127.895236}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":1,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":124.942912}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":2,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":124.682294}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":3,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":124.340640}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":4,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":125.431061}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":5,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":125.317653}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":6,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":124.527627}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":7,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":124.842299}
{"event":"cpu_latency","tag":"baseline","qos":"user_interactive","cache_state":"flushed","trial":8,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":127.701111}
{"event":"cpu_latency_summary","tag":"baseline","qos":"user_interactive","cache_state":"flushed","working_set_bytes":134217728,"node_bytes":128,"median_latency_ns":124.942912}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":0,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":5.282582}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":1,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":5.463250}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":2,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":4.667500}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":3,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":3.805668}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":4,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":4.676666}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":5,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":5.053916}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":6,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":5.829168}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":7,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":6.221666}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":8,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":500000,"flush_repetitions":0,"latency_ns":5.251416}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"warm","working_set_bytes":4096,"node_bytes":128,"median_latency_ns":5.251416}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":0,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":3.276813}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":1,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":3.638063}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":2,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.087187}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":3,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.155078}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":4,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.273313}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":5,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.093063}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":6,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.072281}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":7,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.070375}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":8,"working_set_bytes":4096,"node_bytes":128,"entries":32,"steps":64000,"flush_repetitions":2000,"latency_ns":1.690875}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"flushed","working_set_bytes":4096,"node_bytes":128,"median_latency_ns":1.155078}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":0,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":5.253918}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":1,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":5.159918}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":2,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":1.999250}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":3,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":2.320750}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":4,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":4.968666}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":5,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":5.153416}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":6,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":4.529666}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":7,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":4.956832}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":8,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":500000,"flush_repetitions":0,"latency_ns":15.969584}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"warm","working_set_bytes":16384,"node_bytes":128,"median_latency_ns":4.968666}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":0,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":4.356549}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":1,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":4.877616}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":2,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":5.070232}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":3,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":4.977623}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":4,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":4.941611}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":5,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":4.445007}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":6,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":4.392055}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":7,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":4.398913}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":8,"working_set_bytes":16384,"node_bytes":128,"entries":128,"steps":199936,"flush_repetitions":1562,"latency_ns":4.406600}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"flushed","working_set_bytes":16384,"node_bytes":128,"median_latency_ns":4.445007}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":0,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":2.495500}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":1,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":5.441584}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":2,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":4.950000}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":3,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":6.763750}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":4,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":5.005250}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":5,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":15.103000}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":6,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":5.739750}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":7,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":5.649418}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":8,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":500000,"flush_repetitions":0,"latency_ns":5.057584}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"warm","working_set_bytes":65536,"node_bytes":128,"median_latency_ns":5.441584}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":0,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":6.485402}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":1,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":6.318650}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":2,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":8.560752}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":3,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":5.666607}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":4,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":5.750886}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":5,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":7.190660}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":6,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":7.868790}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":7,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":6.685963}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":8,"working_set_bytes":65536,"node_bytes":128,"entries":512,"steps":199680,"flush_repetitions":390,"latency_ns":6.238281}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"flushed","working_set_bytes":65536,"node_bytes":128,"median_latency_ns":6.485402}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":0,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":26.726500}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":1,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":16.756166}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":2,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":16.974250}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":3,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":28.131832}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":4,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":17.011666}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":5,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":29.437000}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":6,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":16.956668}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":7,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":17.384418}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":8,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":500000,"flush_repetitions":0,"latency_ns":26.840332}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"warm","working_set_bytes":262144,"node_bytes":128,"median_latency_ns":17.384418}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":0,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":18.865692}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":1,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":8.615602}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":2,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":13.927372}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":3,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":15.168814}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":4,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":10.805307}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":5,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":9.359365}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":6,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":17.349509}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":7,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":10.947749}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":8,"working_set_bytes":262144,"node_bytes":128,"entries":2048,"steps":198656,"flush_repetitions":97,"latency_ns":7.255577}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"flushed","working_set_bytes":262144,"node_bytes":128,"median_latency_ns":10.947749}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":0,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":29.174000}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":1,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":23.094834}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":2,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":32.765250}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":3,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":13.767334}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":4,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":12.401334}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":5,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":27.986500}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":6,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":17.466666}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":7,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":27.218416}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":8,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":500000,"flush_repetitions":0,"latency_ns":20.026166}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"warm","working_set_bytes":1048576,"node_bytes":128,"median_latency_ns":23.094834}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":0,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":9.315709}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":1,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":29.634059}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":2,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":23.484334}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":3,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":11.259933}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":4,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":52.836121}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":5,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":25.995061}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":6,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":14.269084}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":7,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":18.660441}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":8,"working_set_bytes":1048576,"node_bytes":128,"entries":8192,"steps":196608,"flush_repetitions":24,"latency_ns":8.575231}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"flushed","working_set_bytes":1048576,"node_bytes":128,"median_latency_ns":18.660441}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":0,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":226.817925}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":1,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":305.403273}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":2,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":281.017979}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":3,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":318.237026}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":4,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":227.183819}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":5,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":367.937485}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":6,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":388.524015}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":7,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":249.802232}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":8,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":1048576,"flush_repetitions":0,"latency_ns":308.015068}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"warm","working_set_bytes":4194304,"node_bytes":128,"median_latency_ns":305.403273}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":0,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":244.727880}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":1,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":218.657603}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":2,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":306.167816}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":3,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":348.858510}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":4,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":295.555120}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":5,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":177.309886}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":6,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":220.258077}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":7,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":181.485911}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":8,"working_set_bytes":4194304,"node_bytes":128,"entries":32768,"steps":196608,"flush_repetitions":6,"latency_ns":185.983231}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"flushed","working_set_bytes":4194304,"node_bytes":128,"median_latency_ns":220.258077}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":0,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":261.851937}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":1,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":370.783230}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":2,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":301.430444}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":3,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":269.518485}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":4,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":375.759383}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":5,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":303.265860}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":6,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":214.094023}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":7,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":211.511383}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":8,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":4194304,"flush_repetitions":0,"latency_ns":234.980563}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"warm","working_set_bytes":16777216,"node_bytes":128,"median_latency_ns":269.518485}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":0,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":215.124448}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":1,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":194.657008}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":2,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":214.203728}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":3,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":201.568181}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":4,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":201.877808}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":5,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":221.058848}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":6,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":228.815503}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":7,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":214.060890}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":8,"working_set_bytes":16777216,"node_bytes":128,"entries":131072,"steps":393216,"flush_repetitions":3,"latency_ns":228.382960}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"flushed","working_set_bytes":16777216,"node_bytes":128,"median_latency_ns":214.203728}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":0,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":224.274992}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":1,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":238.421267}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":2,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":227.692658}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":3,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":235.846708}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":4,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":274.872008}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":5,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":350.899850}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":6,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":326.146733}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":7,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":312.668233}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":8,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":5000000,"flush_repetitions":0,"latency_ns":217.119217}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"warm","working_set_bytes":67108864,"node_bytes":128,"median_latency_ns":238.421267}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":0,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":264.683193}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":1,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":241.991547}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":2,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":375.547754}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":3,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":398.329522}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":4,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":393.637869}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":5,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":373.044147}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":6,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":379.795949}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":7,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":279.435687}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":8,"working_set_bytes":67108864,"node_bytes":128,"entries":524288,"steps":1572864,"flush_repetitions":3,"latency_ns":294.978856}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"flushed","working_set_bytes":67108864,"node_bytes":128,"median_latency_ns":373.044147}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":0,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":382.590475}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":1,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":325.943608}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":2,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":374.430375}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":3,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":229.699267}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":4,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":204.639817}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":5,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":213.241958}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":6,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":223.865800}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":7,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":205.322692}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"warm","trial":8,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":5000000,"flush_repetitions":0,"latency_ns":202.346483}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"warm","working_set_bytes":134217728,"node_bytes":128,"median_latency_ns":223.865800}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":0,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":208.544268}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":1,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":207.898551}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":2,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":206.873483}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":3,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":210.201767}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":4,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":209.527771}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":5,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":219.314602}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":6,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":201.308674}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":7,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":200.772444}
{"event":"cpu_latency","tag":"baseline","qos":"background","cache_state":"flushed","trial":8,"working_set_bytes":134217728,"node_bytes":128,"entries":1048576,"steps":3145728,"flush_repetitions":3,"latency_ns":204.784393}
{"event":"cpu_latency_summary","tag":"baseline","qos":"background","cache_state":"flushed","working_set_bytes":134217728,"node_bytes":128,"median_latency_ns":207.898551}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":0,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.066600,"gbps":96.733920,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":1,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.061609,"gbps":104.569399,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":2,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.062185,"gbps":103.600671,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":3,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.060871,"gbps":105.837047,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":4,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.059040,"gbps":109.120413,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":5,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.061605,"gbps":104.576471,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":6,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.064963,"gbps":99.170318,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":7,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.061851,"gbps":104.161313,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":8,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.061863,"gbps":104.140685,"checksum":471.812500}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_interactive","threads":1,"median_gbps":104.161313}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":0,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.037771,"gbps":170.564189,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":1,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.037307,"gbps":172.687651,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":2,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.038394,"gbps":167.797469,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":3,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.039187,"gbps":164.401010,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":4,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.041908,"gbps":153.727815,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":5,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.041690,"gbps":154.531510,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":6,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.042024,"gbps":153.303784,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":7,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.041363,"gbps":155.752858,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":8,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.042444,"gbps":151.788571,"checksum":175.625000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_interactive","threads":2,"median_gbps":155.752858}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":0,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.039026,"gbps":165.082409,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":1,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.038281,"gbps":168.292416,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":2,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.037325,"gbps":172.605334,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":3,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.038088,"gbps":169.147030,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":4,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.039715,"gbps":162.218773,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":5,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.038140,"gbps":168.916233,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":6,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.037477,"gbps":171.902218,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":7,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.037367,"gbps":172.410173,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":8,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.037512,"gbps":171.744878,"checksum":351.250000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_interactive","threads":4,"median_gbps":169.147030}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":0,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.036811,"gbps":175.015281,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":1,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.037120,"gbps":173.558969,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":2,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.036039,"gbps":178.764759,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":3,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.037415,"gbps":172.188030,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":4,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.036243,"gbps":177.759151,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":5,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.037276,"gbps":172.832423,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":6,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.037115,"gbps":173.581564,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":7,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.036851,"gbps":174.824318,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":8,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.035487,"gbps":181.545251,"checksum":526.875000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_interactive","threads":6,"median_gbps":174.824318}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":0,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033260,"gbps":193.701368,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":1,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033300,"gbps":193.469900,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":2,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.034858,"gbps":184.822079,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":3,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.034025,"gbps":189.345323,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":4,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033169,"gbps":194.228646,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":5,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033150,"gbps":194.341679,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":6,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033379,"gbps":193.009586,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":7,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033233,"gbps":193.856554,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":8,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033227,"gbps":193.894471,"checksum":446.500000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_interactive","threads":8,"median_gbps":193.701368}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":0,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033826,"gbps":190.459728,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":1,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033630,"gbps":191.566193,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":2,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.032831,"gbps":196.231969,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":3,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.032867,"gbps":196.018527,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":4,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033253,"gbps":193.741410,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":5,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033150,"gbps":194.344364,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":6,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033065,"gbps":194.844216,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":7,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033505,"gbps":192.283511,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":8,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033242,"gbps":193.802611,"checksum":622.125000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_interactive","threads":10,"median_gbps":193.802611}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":0,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033570,"gbps":191.910720,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":1,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033248,"gbps":193.771035,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":2,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033738,"gbps":190.955093,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":3,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033609,"gbps":191.689932,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":4,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.034266,"gbps":188.010869,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":5,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.034481,"gbps":186.842638,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":6,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.034429,"gbps":187.121671,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":7,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033614,"gbps":191.660939,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_interactive","trial":8,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033236,"gbps":193.838811,"checksum":973.375000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_interactive","threads":14,"median_gbps":191.660939}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":0,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.059826,"gbps":107.686023,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":1,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.059372,"gbps":108.510453,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":2,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.058698,"gbps":109.755105,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":3,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.058811,"gbps":109.544224,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":4,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.058854,"gbps":109.464420,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":5,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.059519,"gbps":108.241922,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":6,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.058786,"gbps":109.592130,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":7,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.059138,"gbps":108.939277,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":8,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.059401,"gbps":108.456185,"checksum":471.812500}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_initiated","threads":1,"median_gbps":108.939277}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":0,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.036185,"gbps":178.040596,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":1,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.036497,"gbps":176.521624,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":2,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.036981,"gbps":174.207597,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":3,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.036205,"gbps":177.943680,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":4,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.038862,"gbps":165.779068,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":5,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.037217,"gbps":173.104667,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":6,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.037136,"gbps":173.481462,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":7,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.037196,"gbps":173.203371,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":8,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.037829,"gbps":170.303617,"checksum":175.625000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_initiated","threads":2,"median_gbps":173.481462}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":0,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.034748,"gbps":185.405828,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":1,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.035619,"gbps":180.868652,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":2,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.034176,"gbps":188.508503,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":3,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.033266,"gbps":193.667403,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":4,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.034103,"gbps":188.909943,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":5,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.034185,"gbps":188.460709,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":6,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.034512,"gbps":186.672552,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":7,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.034251,"gbps":188.095727,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":8,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.036130,"gbps":178.311212,"checksum":351.250000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_initiated","threads":4,"median_gbps":188.095727}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":0,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033714,"gbps":191.090320,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":1,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.032994,"gbps":195.258820,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":2,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033592,"gbps":191.782894,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":3,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033352,"gbps":193.164394,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":4,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033410,"gbps":192.827376,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":5,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033474,"gbps":192.461341,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":6,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033699,"gbps":191.178684,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":7,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033702,"gbps":191.161201,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":8,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033432,"gbps":192.705767,"checksum":526.875000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_initiated","threads":6,"median_gbps":192.461341}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":0,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033243,"gbps":193.799452,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":1,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033551,"gbps":192.020115,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":2,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033187,"gbps":194.123061,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":3,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033237,"gbps":193.832740,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":4,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033402,"gbps":192.874038,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":5,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.034083,"gbps":189.020795,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":6,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033327,"gbps":193.311464,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":7,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033185,"gbps":194.139879,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":8,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033133,"gbps":194.444813,"checksum":446.500000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_initiated","threads":8,"median_gbps":193.799452}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":0,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033654,"gbps":191.433375,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":1,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033414,"gbps":192.804772,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":2,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033138,"gbps":194.412547,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":3,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033407,"gbps":192.846614,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":4,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.034113,"gbps":188.858723,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":5,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033607,"gbps":191.698008,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":6,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.032568,"gbps":197.816888,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":7,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033747,"gbps":190.905112,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":8,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033097,"gbps":194.656563,"checksum":622.125000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_initiated","threads":10,"median_gbps":192.804772}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":0,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.034788,"gbps":185.191536,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":1,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033742,"gbps":190.932931,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":2,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.035233,"gbps":182.851240,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":3,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.037350,"gbps":172.488457,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":4,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.037025,"gbps":174.004884,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":5,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.037085,"gbps":173.719843,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":6,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.037427,"gbps":172.134354,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":7,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.037374,"gbps":172.379611,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"user_initiated","trial":8,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.038230,"gbps":168.520227,"checksum":973.375000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"user_initiated","threads":14,"median_gbps":173.719843}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":0,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.064784,"gbps":99.444710,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":1,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.068610,"gbps":93.899933,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":2,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.065840,"gbps":97.849611,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":3,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.064430,"gbps":99.991478,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":4,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.064754,"gbps":99.491805,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":5,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.063994,"gbps":100.672670,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":6,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.064064,"gbps":100.562603,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":7,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.065603,"gbps":98.204290,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":8,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.065748,"gbps":97.987645,"checksum":471.812500}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"utility","threads":1,"median_gbps":99.444710}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":0,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.054172,"gbps":118.926213,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":1,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.049640,"gbps":129.782916,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":2,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.048652,"gbps":132.418584,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":3,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.049530,"gbps":130.072898,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":4,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.049170,"gbps":131.024129,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":5,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.049204,"gbps":130.932815,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":6,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.047356,"gbps":136.043689,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":7,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.045207,"gbps":142.508848,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":8,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.049397,"gbps":130.421466,"checksum":175.625000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"utility","threads":2,"median_gbps":130.932815}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":0,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.038654,"gbps":166.671145,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":1,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.038547,"gbps":167.132898,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":2,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.037525,"gbps":171.685379,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":3,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.038988,"gbps":165.242775,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":4,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.037356,"gbps":172.459594,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":5,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.038418,"gbps":167.692641,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":6,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.038991,"gbps":165.230239,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":7,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.038874,"gbps":165.727540,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":8,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.039432,"gbps":163.379390,"checksum":351.250000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"utility","threads":4,"median_gbps":166.671145}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":0,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033844,"gbps":190.355382,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":1,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.034361,"gbps":187.491299,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":2,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.035456,"gbps":181.700779,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":3,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033969,"gbps":189.654211,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":4,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.034395,"gbps":187.310270,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":5,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033784,"gbps":190.694391,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":6,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033301,"gbps":193.461674,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":7,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033947,"gbps":189.777588,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":8,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.033977,"gbps":189.609791,"checksum":526.875000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"utility","threads":6,"median_gbps":189.654211}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":0,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033230,"gbps":193.874300,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":1,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033325,"gbps":193.320890,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":2,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033524,"gbps":192.172858,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":3,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033309,"gbps":193.413751,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":4,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033269,"gbps":193.645085,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":5,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033465,"gbps":192.513821,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":6,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033821,"gbps":190.484596,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":7,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.032956,"gbps":195.484709,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":8,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.033374,"gbps":193.039468,"checksum":446.500000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"utility","threads":8,"median_gbps":193.320890}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":0,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.034241,"gbps":188.148363,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":1,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033421,"gbps":192.764868,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":2,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033069,"gbps":194.821137,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":3,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033118,"gbps":194.529706,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":4,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033339,"gbps":193.243094,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":5,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033088,"gbps":194.705098,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":6,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033127,"gbps":194.478564,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":7,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033252,"gbps":193.746753,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":8,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.033071,"gbps":194.804200,"checksum":622.125000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"utility","threads":10,"median_gbps":194.478564}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":0,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033347,"gbps":193.196491,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":1,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033630,"gbps":191.570465,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":2,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033369,"gbps":193.065737,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":3,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033370,"gbps":193.060195,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":4,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033630,"gbps":191.568568,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":5,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033652,"gbps":191.443330,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":6,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.033578,"gbps":191.867380,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":7,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.035199,"gbps":183.029374,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"utility","trial":8,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.035141,"gbps":183.328855,"checksum":973.375000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"utility","threads":14,"median_gbps":191.570465}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":0,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.537231,"gbps":11.991968,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":1,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.637136,"gbps":10.111578,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":2,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.488135,"gbps":13.198096,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":3,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.532493,"gbps":12.098661,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":4,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.630359,"gbps":10.220295,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":5,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.703102,"gbps":9.162894,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":6,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.631830,"gbps":10.196497,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":7,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.643469,"gbps":10.012068,"checksum":471.812500}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":8,"threads":1,"array_bytes":268435456,"iterations":8,"seconds":0.605140,"gbps":10.646223,"checksum":471.812500}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"background","threads":1,"median_gbps":10.220295}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":0,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.389481,"gbps":16.541116,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":1,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.438944,"gbps":14.677147,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":2,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.473965,"gbps":13.592662,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":3,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.580581,"gbps":11.096566,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":4,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.578681,"gbps":11.132989,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":5,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.568332,"gbps":11.335721,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":6,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.398784,"gbps":16.155244,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":7,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.491764,"gbps":13.100705,"checksum":175.625000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":8,"threads":2,"array_bytes":268435456,"iterations":8,"seconds":0.370150,"gbps":17.404954,"checksum":175.625000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"background","threads":2,"median_gbps":13.592662}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":0,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.398087,"gbps":16.183517,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":1,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.535939,"gbps":12.020867,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":2,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.598783,"gbps":10.759242,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":3,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.545913,"gbps":11.801243,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":4,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.552249,"gbps":11.665850,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":5,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.426800,"gbps":15.094768,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":6,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.488821,"gbps":13.179573,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":7,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.401662,"gbps":16.039472,"checksum":351.250000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":8,"threads":4,"array_bytes":268435456,"iterations":8,"seconds":0.376130,"gbps":17.128275,"checksum":351.250000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"background","threads":4,"median_gbps":13.179573}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":0,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.491349,"gbps":13.111769,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":1,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.547132,"gbps":11.774951,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":2,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.561001,"gbps":11.483841,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":3,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.547351,"gbps":11.770232,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":4,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.552842,"gbps":11.653335,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":5,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.511575,"gbps":12.593374,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":6,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.390249,"gbps":16.508561,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":7,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.396152,"gbps":16.262585,"checksum":526.875000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":8,"threads":6,"array_bytes":268435456,"iterations":8,"seconds":0.497863,"gbps":12.940203,"checksum":526.875000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"background","threads":6,"median_gbps":12.593374}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":0,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.544891,"gbps":11.823378,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":1,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.525642,"gbps":12.256347,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":2,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.477307,"gbps":13.497497,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":3,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.542740,"gbps":11.870245,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":4,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.543046,"gbps":11.863547,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":5,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.364902,"gbps":17.655275,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":6,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.364669,"gbps":17.666569,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":7,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.480625,"gbps":13.404318,"checksum":446.500000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":8,"threads":8,"array_bytes":268435456,"iterations":8,"seconds":0.526161,"gbps":12.244248,"checksum":446.500000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"background","threads":8,"median_gbps":12.256347}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":0,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.525369,"gbps":12.262727,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":1,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.481022,"gbps":13.393269,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":2,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.485405,"gbps":13.272313,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":3,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.549877,"gbps":11.716176,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":4,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.455492,"gbps":14.143940,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":5,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.402318,"gbps":16.013312,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":6,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.397043,"gbps":16.226070,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":7,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.541861,"gbps":11.889499,"checksum":622.125000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":8,"threads":10,"array_bytes":268435456,"iterations":8,"seconds":0.524194,"gbps":12.290195,"checksum":622.125000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"background","threads":10,"median_gbps":13.272313}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":0,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.394504,"gbps":16.330509,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":1,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.541129,"gbps":11.905570,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":2,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.561725,"gbps":11.469056,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":3,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.465667,"gbps":13.834882,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":4,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.398014,"gbps":16.186485,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":5,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.373166,"gbps":17.264311,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":6,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.403429,"gbps":15.969213,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":7,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.538135,"gbps":11.971807,"checksum":973.375000}
{"event":"cpu_bandwidth","tag":"baseline","qos":"background","trial":8,"threads":14,"array_bytes":268435456,"iterations":8,"seconds":0.532486,"gbps":12.098827,"checksum":973.375000}
{"event":"cpu_bandwidth_summary","tag":"baseline","qos":"background","threads":14,"median_gbps":13.834882}


==> anc/results/raw/cpu_contention_b1_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_bg_b1","timestamp_utc":"2026-06-24T20:39:49Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_bg_b1","qos":"background","threads":10,"array_bytes":268435456,"seconds":6.014516,"iterations":1098,"gbps":14.701539}


==> anc/results/raw/cpu_contention_b1_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_ui_b1","timestamp_utc":"2026-06-24T20:39:41Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_ui_b1","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":6.006834,"iterations":14085,"gbps":188.830601}


==> anc/results/raw/cpu_contention_b2_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_bg_b2","timestamp_utc":"2026-06-24T20:39:57Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_bg_b2","qos":"background","threads":10,"array_bytes":268435456,"seconds":6.018009,"iterations":1075,"gbps":14.385228}


==> anc/results/raw/cpu_contention_b2_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_ui_b2","timestamp_utc":"2026-06-24T20:40:08Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_ui_b2","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":6.007550,"iterations":14168,"gbps":189.920691}


==> anc/results/raw/cpu_contention_b3_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_bg_b3","timestamp_utc":"2026-06-24T20:40:24Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_bg_b3","qos":"background","threads":10,"array_bytes":268435456,"seconds":6.010627,"iterations":1167,"gbps":15.635515}


==> anc/results/raw/cpu_contention_b3_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_ui_b3","timestamp_utc":"2026-06-24T20:40:16Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_ui_b3","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":6.006188,"iterations":14186,"gbps":190.205120}


==> anc/results/raw/cpu_contention_b4_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_bg_b4","timestamp_utc":"2026-06-24T20:40:45Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_bg_b4","qos":"background","threads":10,"array_bytes":268435456,"seconds":6.013700,"iterations":1287,"gbps":17.234468}


==> anc/results/raw/cpu_contention_b4_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_ui_b4","timestamp_utc":"2026-06-24T20:40:36Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_ui_b4","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":6.007367,"iterations":14158,"gbps":189.792434}


==> anc/results/raw/cpu_contention_b5_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_bg_b5","timestamp_utc":"2026-06-24T20:40:53Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_bg_b5","qos":"background","threads":10,"array_bytes":268435456,"seconds":6.009873,"iterations":1741,"gbps":23.328919}


==> anc/results/raw/cpu_contention_b5_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_ui_b5","timestamp_utc":"2026-06-24T20:41:03Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_ui_b5","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":6.008488,"iterations":13995,"gbps":187.572345}


==> anc/results/raw/cpu_contention_b6_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_bg_b6","timestamp_utc":"2026-06-24T20:41:19Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_bg_b6","qos":"background","threads":10,"array_bytes":268435456,"seconds":6.016732,"iterations":1042,"gbps":13.946594}


==> anc/results/raw/cpu_contention_b6_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_ui_b6","timestamp_utc":"2026-06-24T20:41:11Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_ui_b6","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":6.006862,"iterations":13979,"gbps":187.408634}


==> anc/results/raw/cpu_contention_b7_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_bg_b7","timestamp_utc":"2026-06-24T20:41:40Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_bg_b7","qos":"background","threads":10,"array_bytes":268435456,"seconds":6.011763,"iterations":1204,"gbps":16.128195}


==> anc/results/raw/cpu_contention_b7_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"contention_stress_ui_b7","timestamp_utc":"2026-06-24T20:41:32Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"contention_stress_ui_b7","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":6.007949,"iterations":14182,"gbps":190.095729}


==> anc/results/raw/cpu_stress_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"cpu_stress_bg","timestamp_utc":"2026-06-24T20:36:48Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"cpu_stress_bg","qos":"background","threads":4,"array_bytes":268435456,"seconds":14.013012,"iterations":1450,"gbps":20.832320}


==> anc/results/raw/cpu_stress_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"cpu_stress_ui","timestamp_utc":"2026-06-24T20:36:34Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"cpu_stress_ui","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":14.004419,"iterations":28849,"gbps":165.892522}


==> anc/results/raw/environment.txt <==
timestamp_utc=2026-06-24T20:33:48Z

== uname ==
Darwin Faruks-MacBook-Pro.local 25.3.0 Darwin Kernel Version 25.3.0: Fri Dec  5 23:12:37 PST 2025; root:xnu-12377.80.260.0.1~42/RELEASE_ARM64_T6041 arm64

== sw_vers ==
ProductName:		macOS
ProductVersion:		26.3
BuildVersion:		25D5087f

== sysctl ==
Apple M4 Pro
14
14
14
51539607552
1

== system_profiler SPHardwareDataType ==
Hardware:

    Hardware Overview:

      Model Name: MacBook Pro
      Model Identifier: Mac16,7
      Model Number: Z1FP000L7D/A
      Chip: Apple M4 Pro
      Total Number of Cores: 14 (10 performance and 4 efficiency)
      Memory: 48 GB
      System Firmware Version: 13822.80.393
      OS Loader Version: 13822.80.393
      Serial Number (system): GFP77M9M5F
      Hardware UUID: ACABFFAD-7477-5A85-A339-21CD0A87F926
      Provisioning UDID: 00006040-000669DC147A801C
      Activation Lock Status: Enabled


== compiler ==
Apple clang version 17.0.0 (clang-1700.3.19.1)
Target: arm64-apple-darwin25.3.0
Thread model: posix
InstalledDir: /Library/Developer/CommandLineTools/usr/bin

== sdk ==
/Library/Developer/CommandLineTools/SDKs/MacOSX.sdk


==> anc/results/raw/gpu_baseline.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"baseline","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.729375,"wall_ms":7.912000,"gbps":138.917031}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.348875,"wall_ms":7.527625,"gbps":146.109687}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.618875,"wall_ms":7.816792,"gbps":140.931807}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.910917,"wall_ms":5.106959,"gbps":218.643870}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.128500,"wall_ms":7.307542,"gbps":150.626615}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.380417,"wall_ms":7.564500,"gbps":145.485258}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.316125,"wall_ms":7.519542,"gbps":146.763734}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":7,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.308500,"wall_ms":7.525083,"gbps":146.916853}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":8,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.468625,"wall_ms":7.809875,"gbps":143.767002}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":9,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.347625,"wall_ms":7.560834,"gbps":146.134543}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":10,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.324917,"wall_ms":7.546208,"gbps":146.587582}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":11,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.906375,"wall_ms":5.091167,"gbps":218.846261}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":12,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.074875,"wall_ms":7.284750,"gbps":151.768310}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":13,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.291250,"wall_ms":7.478709,"gbps":147.264437}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_copy","trial":14,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.364083,"wall_ms":7.569875,"gbps":145.807941}
{"event":"gpu_bandwidth_summary","tag":"baseline","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":146.587582}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.131583,"wall_ms":5.304791,"gbps":104.620909}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.554833,"wall_ms":2.830125,"gbps":210.139309}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.617917,"wall_ms":2.814708,"gbps":205.075631}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.901333,"wall_ms":5.149750,"gbps":109.535687}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.712750,"wall_ms":2.983958,"gbps":197.906520}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.884125,"wall_ms":5.156209,"gbps":109.921616}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.652875,"wall_ms":2.832500,"gbps":202.373241}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":7,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.201792,"wall_ms":5.397875,"gbps":103.208845}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":8,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.735750,"wall_ms":2.923291,"gbps":196.242680}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":9,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.068708,"wall_ms":5.268416,"gbps":105.918683}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":10,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.629167,"wall_ms":2.817542,"gbps":204.198128}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":11,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.099000,"wall_ms":5.300041,"gbps":105.289451}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":12,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.637333,"wall_ms":2.825500,"gbps":203.565816}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":13,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.225292,"wall_ms":5.437333,"gbps":102.744678}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"linear_write","trial":14,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.654542,"wall_ms":2.841167,"gbps":202.246180}
{"event":"gpu_bandwidth_summary","tag":"baseline","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":196.242680}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.412833,"wall_ms":7.603250,"gbps":144.849044}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.311375,"wall_ms":7.509583,"gbps":146.859082}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.281292,"wall_ms":7.488042,"gbps":147.465844}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.286708,"wall_ms":7.626917,"gbps":147.356224}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.331250,"wall_ms":7.530083,"gbps":146.460948}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.326125,"wall_ms":7.519084,"gbps":146.563405}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.901750,"wall_ms":5.104666,"gbps":219.052751}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":7,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.289917,"wall_ms":7.498958,"gbps":147.291371}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":8,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.306000,"wall_ms":7.487709,"gbps":146.967126}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":9,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.411667,"wall_ms":7.608292,"gbps":144.871845}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":10,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.320500,"wall_ms":7.522750,"gbps":146.676023}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":11,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.383625,"wall_ms":7.550166,"gbps":145.422042}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":12,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.033083,"wall_ms":5.242084,"gbps":213.336786}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":13,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.694875,"wall_ms":7.888541,"gbps":139.539866}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":14,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.166000,"wall_ms":6.461208,"gbps":174.139122}
{"event":"gpu_bandwidth_summary","tag":"baseline","kernel":"strided_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":146.859082}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":0,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.357625,"wall_ms":15.636917,"gbps":69.915877}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":1,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.961125,"wall_ms":16.103833,"gbps":67.272315}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":2,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":14.327875,"wall_ms":14.488750,"gbps":74.940759}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":3,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":12.028250,"wall_ms":12.210250,"gbps":89.268333}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":4,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":14.377375,"wall_ms":14.593083,"gbps":74.682745}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":5,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":11.885750,"wall_ms":12.089125,"gbps":90.338584}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":6,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":14.427250,"wall_ms":14.685791,"gbps":74.424566}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":7,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":14.130875,"wall_ms":14.363167,"gbps":75.985516}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":8,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":11.849625,"wall_ms":12.049916,"gbps":90.613992}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":9,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":14.166250,"wall_ms":14.366625,"gbps":75.795770}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":10,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":14.139542,"wall_ms":14.424458,"gbps":75.938941}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":11,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":11.824292,"wall_ms":12.036958,"gbps":90.808131}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":12,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.920625,"wall_ms":14.260958,"gbps":77.133162}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":13,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":14.148833,"wall_ms":14.339209,"gbps":75.889071}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":14,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":11.745875,"wall_ms":11.930792,"gbps":91.414375}
{"event":"gpu_bandwidth_summary","tag":"baseline","kernel":"strided_copy","stride_uint4":3,"buffer_bytes":536870912,"median_gbps":75.938941}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":0,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.237500,"wall_ms":16.419041,"gbps":66.127287}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":1,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.423125,"wall_ms":16.626084,"gbps":65.379873}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":2,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.691625,"wall_ms":16.880875,"gbps":64.328178}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":3,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.720375,"wall_ms":16.920542,"gbps":64.217568}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":4,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.259875,"wall_ms":16.460875,"gbps":66.036290}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":5,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.312708,"wall_ms":16.499625,"gbps":65.822413}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":6,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.214750,"wall_ms":16.408000,"gbps":66.220067}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":7,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.306375,"wall_ms":16.507792,"gbps":65.847978}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":8,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.221500,"wall_ms":16.429167,"gbps":66.192511}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":9,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.309125,"wall_ms":16.523792,"gbps":65.836875}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":10,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.217875,"wall_ms":16.422917,"gbps":66.207307}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":11,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.280125,"wall_ms":16.497959,"gbps":65.954151}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":12,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.180042,"wall_ms":16.451000,"gbps":66.362117}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":13,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.259042,"wall_ms":16.581125,"gbps":66.039675}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":14,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.207875,"wall_ms":16.410500,"gbps":66.248156}
{"event":"gpu_bandwidth_summary","tag":"baseline","kernel":"strided_copy","stride_uint4":5,"buffer_bytes":536870912,"median_gbps":66.036290}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":0,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.569958,"wall_ms":16.879375,"gbps":64.800514}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":1,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.505583,"wall_ms":16.718166,"gbps":65.053249}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":2,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.554000,"wall_ms":16.777875,"gbps":64.862983}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":3,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.480208,"wall_ms":16.701625,"gbps":65.153413}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":4,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.580750,"wall_ms":16.771208,"gbps":64.758339}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":5,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.522042,"wall_ms":16.731250,"gbps":64.988447}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":6,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.579125,"wall_ms":16.796500,"gbps":64.764686}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":7,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.527500,"wall_ms":16.740375,"gbps":64.966984}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":8,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.571000,"wall_ms":16.765958,"gbps":64.796441}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":9,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.502625,"wall_ms":16.698625,"gbps":65.064911}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":10,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.578375,"wall_ms":16.781958,"gbps":64.767616}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":11,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.540625,"wall_ms":16.747750,"gbps":64.915432}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":12,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.600083,"wall_ms":16.798041,"gbps":64.682918}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":13,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.597417,"wall_ms":16.808083,"gbps":64.693310}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":14,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.565500,"wall_ms":16.762916,"gbps":64.817954}
{"event":"gpu_bandwidth_summary","tag":"baseline","kernel":"strided_copy","stride_uint4":9,"buffer_bytes":536870912,"median_gbps":64.817954}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":0,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.083750,"wall_ms":17.275417,"gbps":62.851647}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":1,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.750083,"wall_ms":17.932333,"gbps":60.492213}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":2,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.214375,"wall_ms":19.446542,"gbps":55.882214}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":3,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.123875,"wall_ms":17.397917,"gbps":62.704372}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":4,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.127292,"wall_ms":17.334291,"gbps":62.691863}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":5,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.107583,"wall_ms":17.297084,"gbps":62.764086}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":6,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.179542,"wall_ms":17.388459,"gbps":62.501192}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":7,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.100667,"wall_ms":17.310000,"gbps":62.789472}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":8,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.257000,"wall_ms":17.453834,"gbps":62.220654}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":9,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.860667,"wall_ms":18.081583,"gbps":60.117679}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":10,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.655625,"wall_ms":18.868417,"gbps":57.555929}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":11,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.164042,"wall_ms":17.365500,"gbps":62.557633}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":12,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.185083,"wall_ms":17.411375,"gbps":62.481037}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":13,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.120833,"wall_ms":17.441459,"gbps":62.715512}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":14,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.210958,"wall_ms":17.407458,"gbps":62.387103}
{"event":"gpu_bandwidth_summary","tag":"baseline","kernel":"strided_copy","stride_uint4":17,"buffer_bytes":536870912,"median_gbps":62.501192}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":0,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.734375,"wall_ms":17.932541,"gbps":60.545794}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":1,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":14.624250,"wall_ms":14.896667,"gbps":73.422010}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":2,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":12.824125,"wall_ms":13.097209,"gbps":83.728272}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":3,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.369667,"wall_ms":17.782000,"gbps":61.817066}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":4,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.105625,"wall_ms":17.365708,"gbps":62.771271}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":5,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.432250,"wall_ms":17.669250,"gbps":61.595137}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":6,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.406875,"wall_ms":17.621291,"gbps":61.684928}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":7,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.443458,"wall_ms":17.641750,"gbps":61.555559}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":8,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.417500,"wall_ms":17.633000,"gbps":61.647299}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":9,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.239000,"wall_ms":18.444917,"gbps":58.870652}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":10,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.850625,"wall_ms":19.023000,"gbps":56.960542}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":11,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.391625,"wall_ms":17.599667,"gbps":61.739017}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":12,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.422042,"wall_ms":17.628666,"gbps":61.631228}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":13,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.370375,"wall_ms":17.570125,"gbps":61.814545}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":14,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.409542,"wall_ms":17.616791,"gbps":61.675479}
{"event":"gpu_bandwidth_summary","tag":"baseline","kernel":"strided_copy","stride_uint4":33,"buffer_bytes":536870912,"median_gbps":61.675479}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":0,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.111958,"wall_ms":20.360125,"gbps":53.388228}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":1,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.952625,"wall_ms":18.223291,"gbps":59.809739}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":2,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.521875,"wall_ms":17.738416,"gbps":61.280076}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":3,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.553250,"wall_ms":17.761333,"gbps":61.170542}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":4,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.134500,"wall_ms":18.336041,"gbps":59.209894}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":5,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.594583,"wall_ms":18.803458,"gbps":57.744871}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":6,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.828625,"wall_ms":18.015333,"gbps":60.225723}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":7,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.499000,"wall_ms":17.717000,"gbps":61.360182}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":8,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.570708,"wall_ms":17.789542,"gbps":61.109763}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":9,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.475500,"wall_ms":17.680500,"gbps":61.442695}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":10,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.527458,"wall_ms":17.745542,"gbps":61.260555}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":11,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.594875,"wall_ms":19.933542,"gbps":54.797074}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":12,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.573417,"wall_ms":17.850625,"gbps":61.100345}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":13,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.559833,"wall_ms":17.767083,"gbps":61.147609}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":14,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.568875,"wall_ms":17.780583,"gbps":61.116140}
{"event":"gpu_bandwidth_summary","tag":"baseline","kernel":"strided_copy","stride_uint4":65,"buffer_bytes":536870912,"median_gbps":61.109763}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":0,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.539333,"wall_ms":17.732250,"gbps":61.219078}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":1,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.408625,"wall_ms":18.640333,"gbps":58.328193}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":2,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.998458,"wall_ms":19.191084,"gbps":56.517313}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":3,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.660083,"wall_ms":17.955500,"gbps":60.800496}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":4,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.747500,"wall_ms":17.050084,"gbps":64.113559}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":5,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.151250,"wall_ms":15.425583,"gbps":70.868201}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":6,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.782125,"wall_ms":14.230250,"gbps":77.908292}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":7,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.183583,"wall_ms":16.356167,"gbps":66.347594}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":8,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.821000,"wall_ms":14.026417,"gbps":77.689156}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":9,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.495208,"wall_ms":13.746166,"gbps":79.564672}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":10,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.600083,"wall_ms":16.010083,"gbps":68.829236}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":11,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.621667,"wall_ms":15.955875,"gbps":68.734140}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":12,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":14.067250,"wall_ms":14.275541,"gbps":76.329192}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":13,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.554625,"wall_ms":13.953125,"gbps":79.215900}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":14,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.591708,"wall_ms":16.897292,"gbps":64.715568}
{"event":"gpu_bandwidth_summary","tag":"baseline","kernel":"strided_copy","stride_uint4":129,"buffer_bytes":536870912,"median_gbps":68.734140}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":0,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.286792,"wall_ms":16.521792,"gbps":65.927154}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":1,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.153292,"wall_ms":13.358000,"gbps":81.632937}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":2,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.085708,"wall_ms":15.349875,"gbps":71.176096}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":3,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.052833,"wall_ms":16.262667,"gbps":66.887994}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":4,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":12.900083,"wall_ms":13.092209,"gbps":83.235263}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":5,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.232667,"wall_ms":16.401125,"gbps":66.146977}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":6,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.257000,"wall_ms":15.501625,"gbps":70.376996}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":7,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.259250,"wall_ms":13.442792,"gbps":80.980585}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":8,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.369042,"wall_ms":17.559458,"gbps":61.819290}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":9,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.972625,"wall_ms":14.158750,"gbps":76.846106}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":10,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.222125,"wall_ms":15.516458,"gbps":70.538235}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":11,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.908000,"wall_ms":16.120708,"gbps":67.496972}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":12,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.854375,"wall_ms":14.111084,"gbps":77.502004}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":13,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.072958,"wall_ms":15.245958,"gbps":71.236303}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":14,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.998375,"wall_ms":16.155584,"gbps":67.115680}
{"event":"gpu_bandwidth_summary","tag":"baseline","kernel":"strided_copy","stride_uint4":257,"buffer_bytes":536870912,"median_gbps":70.538235}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":0,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.350875,"wall_ms":15.549875,"gbps":69.946620}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":1,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.400208,"wall_ms":18.648125,"gbps":58.354873}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":2,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.406500,"wall_ms":15.640291,"gbps":69.694079}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":3,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.258833,"wall_ms":19.626958,"gbps":55.753212}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":4,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.344167,"wall_ms":16.660583,"gbps":65.695722}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":5,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.396542,"wall_ms":20.574625,"gbps":52.643328}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":6,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.939125,"wall_ms":18.312625,"gbps":59.854749}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":7,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.854875,"wall_ms":17.016167,"gbps":63.705119}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":8,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.789417,"wall_ms":19.984416,"gbps":54.258387}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":9,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.699625,"wall_ms":19.006333,"gbps":57.420500}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":10,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.855125,"wall_ms":18.122292,"gbps":60.136338}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":11,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.949750,"wall_ms":17.128667,"gbps":63.348535}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":12,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.480125,"wall_ms":19.676792,"gbps":55.119863}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":13,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.886625,"wall_ms":17.048542,"gbps":63.585342}
{"event":"gpu_bandwidth","tag":"baseline","kernel":"strided_copy","trial":14,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.909083,"wall_ms":18.289542,"gbps":59.955153}
{"event":"gpu_bandwidth_summary","tag":"baseline","kernel":"strided_copy","stride_uint4":513,"buffer_bytes":536870912,"median_gbps":59.955153}


==> anc/results/raw/gpu_contention_b1_baseline.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_baseline","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.323250,"wall_ms":5.512834,"gbps":201.707946}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.044083,"wall_ms":8.228542,"gbps":133.482186}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.497625,"wall_ms":5.671959,"gbps":195.310125}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.143125,"wall_ms":8.365459,"gbps":131.858694}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.573875,"wall_ms":5.771583,"gbps":192.638304}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.849125,"wall_ms":8.021333,"gbps":136.797646}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.009542,"wall_ms":8.190291,"gbps":134.057836}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":136.797646}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.930042,"wall_ms":3.220250,"gbps":183.229787}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.110375,"wall_ms":5.642084,"gbps":105.055091}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.554250,"wall_ms":5.862541,"gbps":96.659479}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.741083,"wall_ms":2.932583,"gbps":195.860850}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.411625,"wall_ms":5.603458,"gbps":99.206969}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.933167,"wall_ms":3.126500,"gbps":183.034574}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.837875,"wall_ms":6.034875,"gbps":91.963413}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":105.055091}


==> anc/results/raw/gpu_contention_b1_bg.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_bg","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.468875,"wall_ms":9.703625,"gbps":113.396979}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":11.702667,"wall_ms":11.931625,"gbps":91.751893}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.817042,"wall_ms":8.038875,"gbps":137.359102}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.592750,"wall_ms":7.774708,"gbps":141.416723}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.990708,"wall_ms":7.189042,"gbps":153.595569}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.449583,"wall_ms":5.661625,"gbps":197.031912}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.495917,"wall_ms":7.695667,"gbps":143.243565}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":141.416723}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.570542,"wall_ms":5.804500,"gbps":96.376788}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.102000,"wall_ms":3.314125,"gbps":173.072505}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.929500,"wall_ms":5.206167,"gbps":108.909811}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.591500,"wall_ms":5.903334,"gbps":96.015544}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.119083,"wall_ms":3.394375,"gbps":172.124581}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.640042,"wall_ms":5.845292,"gbps":95.189175}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.148625,"wall_ms":3.343375,"gbps":170.509639}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":108.909811}


==> anc/results/raw/gpu_contention_b1_ui.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_ui","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.600750,"wall_ms":13.979625,"gbps":78.947251}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.898917,"wall_ms":7.222208,"gbps":155.639193}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.135958,"wall_ms":10.434917,"gbps":105.933923}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.996500,"wall_ms":10.581208,"gbps":153.468423}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":12.135667,"wall_ms":12.684791,"gbps":88.478190}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.941583,"wall_ms":7.233333,"gbps":154.682552}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.131125,"wall_ms":10.396000,"gbps":105.984461}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":105.984461}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.735792,"wall_ms":6.038750,"gbps":93.600142}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.137250,"wall_ms":9.414333,"gbps":58.756290}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.643375,"wall_ms":5.949167,"gbps":95.132950}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.743625,"wall_ms":5.995208,"gbps":93.472487}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.504042,"wall_ms":8.927042,"gbps":63.131265}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.849333,"wall_ms":7.887833,"gbps":91.783265}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.897208,"wall_ms":11.298125,"gbps":49.266830}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":91.783265}


==> anc/results/raw/gpu_contention_b2_baseline.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_baseline","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.379708,"wall_ms":9.563708,"gbps":114.474969}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":12.063667,"wall_ms":12.256250,"gbps":89.006258}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.708750,"wall_ms":7.892625,"gbps":139.288708}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.223083,"wall_ms":7.463125,"gbps":148.654221}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.922583,"wall_ms":5.401708,"gbps":218.125677}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.078750,"wall_ms":7.272125,"gbps":151.685230}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.372750,"wall_ms":7.577083,"gbps":145.636543}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":145.636543}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.093500,"wall_ms":5.284208,"gbps":105.403144}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.599333,"wall_ms":2.803292,"gbps":206.541772}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.110375,"wall_ms":5.291167,"gbps":105.055091}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.560167,"wall_ms":2.760958,"gbps":209.701548}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.201625,"wall_ms":5.376875,"gbps":103.212152}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.689000,"wall_ms":2.874125,"gbps":199.654486}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.251583,"wall_ms":5.413666,"gbps":102.230295}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":105.403144}


==> anc/results/raw/gpu_contention_b2_bg.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_bg","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":12.171500,"wall_ms":12.443792,"gbps":88.217707}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.950042,"wall_ms":9.196708,"gbps":119.970595}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.782750,"wall_ms":8.075542,"gbps":137.964322}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.679375,"wall_ms":7.904666,"gbps":139.821512}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.615667,"wall_ms":7.811375,"gbps":140.991179}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.977625,"wall_ms":6.198125,"gbps":179.626829}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.479167,"wall_ms":6.660625,"gbps":165.722211}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":139.821512}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.663750,"wall_ms":5.882875,"gbps":94.790715}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.666708,"wall_ms":5.856833,"gbps":94.741229}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.139500,"wall_ms":3.346208,"gbps":171.005227}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.645833,"wall_ms":5.920459,"gbps":95.091527}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.119125,"wall_ms":3.302375,"gbps":172.122282}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.210500,"wall_ms":5.419542,"gbps":103.036352}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.519375,"wall_ms":5.849083,"gbps":97.270237}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":97.270237}


==> anc/results/raw/gpu_contention_b2_ui.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_ui","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.446625,"wall_ms":10.743666,"gbps":102.783609}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.116333,"wall_ms":8.526000,"gbps":132.293953}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.592250,"wall_ms":8.914791,"gbps":124.966315}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.326500,"wall_ms":10.640583,"gbps":103.979260}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.826417,"wall_ms":7.104000,"gbps":157.292160}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.408125,"wall_ms":10.680584,"gbps":103.163809}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.874542,"wall_ms":7.259250,"gbps":156.191042}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":124.966315}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.013292,"wall_ms":9.346583,"gbps":59.564356}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.693000,"wall_ms":6.071542,"gbps":94.303691}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.018375,"wall_ms":9.325667,"gbps":59.530782}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.600042,"wall_ms":5.907208,"gbps":95.869092}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.663750,"wall_ms":5.957292,"gbps":94.790715}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.600250,"wall_ms":8.860417,"gbps":62.425036}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.830625,"wall_ms":7.935750,"gbps":92.077764}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":92.077764}


==> anc/results/raw/gpu_contention_b3_baseline.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_baseline","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.301875,"wall_ms":9.510459,"gbps":115.432837}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":11.934250,"wall_ms":12.176708,"gbps":89.971454}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.776333,"wall_ms":8.071291,"gbps":138.078163}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.559708,"wall_ms":7.747334,"gbps":142.034822}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.937583,"wall_ms":5.165750,"gbps":217.463028}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.096917,"wall_ms":7.353042,"gbps":151.296947}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.029958,"wall_ms":7.266416,"gbps":152.738007}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":142.034822}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.166000,"wall_ms":5.388958,"gbps":103.923909}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.726625,"wall_ms":2.918583,"gbps":196.899432}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.061167,"wall_ms":5.290666,"gbps":106.076513}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.628167,"wall_ms":2.832917,"gbps":204.275824}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.058375,"wall_ms":5.282833,"gbps":106.135056}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.637500,"wall_ms":2.840500,"gbps":203.552952}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.142000,"wall_ms":5.341250,"gbps":104.408968}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":106.135056}


==> anc/results/raw/gpu_contention_b3_bg.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_bg","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.311167,"wall_ms":9.500958,"gbps":115.317646}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.914833,"wall_ms":10.113500,"gbps":108.296508}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.195250,"wall_ms":9.374334,"gbps":116.771357}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.897000,"wall_ms":6.128292,"gbps":182.082724}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.593000,"wall_ms":6.781167,"gbps":162.860886}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.450125,"wall_ms":7.672958,"gbps":144.124001}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.537750,"wall_ms":7.734375,"gbps":142.448585}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":142.448585}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.736458,"wall_ms":5.938041,"gbps":93.589264}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.310833,"wall_ms":3.538292,"gbps":162.155826}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.774708,"wall_ms":5.996167,"gbps":92.969356}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.821917,"wall_ms":4.013583,"gbps":140.471643}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.720375,"wall_ms":4.970625,"gbps":113.734801}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.641042,"wall_ms":5.902292,"gbps":95.172300}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.169542,"wall_ms":3.372125,"gbps":169.384399}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":113.734801}


==> anc/results/raw/gpu_contention_b3_ui.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_ui","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.402375,"wall_ms":10.759750,"gbps":103.220834}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.188375,"wall_ms":8.472792,"gbps":131.130026}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.489250,"wall_ms":8.736167,"gbps":126.482531}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.251000,"wall_ms":10.476042,"gbps":104.745081}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.727875,"wall_ms":7.010667,"gbps":159.595983}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.091875,"wall_ms":10.330208,"gbps":106.396663}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.739500,"wall_ms":6.995542,"gbps":159.320695}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":126.482531}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.149875,"wall_ms":9.433209,"gbps":58.675218}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.640625,"wall_ms":5.930875,"gbps":95.179331}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.716625,"wall_ms":5.994042,"gbps":93.913963}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.467458,"wall_ms":8.825583,"gbps":63.404022}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.773000,"wall_ms":6.074083,"gbps":92.996867}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":12.175458,"wall_ms":12.504250,"gbps":44.094513}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.650125,"wall_ms":5.949667,"gbps":95.019298}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":92.996867}


==> anc/results/raw/gpu_contention_b4_baseline.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_baseline","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.345625,"wall_ms":9.540250,"gbps":114.892458}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.368875,"wall_ms":8.595042,"gbps":128.301812}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.052750,"wall_ms":8.265083,"gbps":133.338527}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.694542,"wall_ms":7.910416,"gbps":139.545911}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.574250,"wall_ms":7.780917,"gbps":141.762131}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.488000,"wall_ms":7.673958,"gbps":143.395009}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.714500,"wall_ms":7.921875,"gbps":139.184889}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":139.184889}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.918750,"wall_ms":3.146041,"gbps":183.938642}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.999833,"wall_ms":5.294875,"gbps":107.377762}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.742500,"wall_ms":5.929833,"gbps":93.490799}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.808875,"wall_ms":2.992042,"gbps":191.133785}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.160375,"wall_ms":5.418917,"gbps":104.037189}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.666750,"wall_ms":2.859667,"gbps":201.320301}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.114375,"wall_ms":5.318500,"gbps":104.972927}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":107.377762}


==> anc/results/raw/gpu_contention_b4_bg.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_bg","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.017875,"wall_ms":9.219625,"gbps":119.068164}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.448708,"wall_ms":8.652083,"gbps":127.089465}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.821875,"wall_ms":8.023167,"gbps":137.274224}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.670208,"wall_ms":7.874917,"gbps":139.988613}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.473958,"wall_ms":7.713583,"gbps":143.664411}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.541542,"wall_ms":7.782208,"gbps":142.376966}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.571583,"wall_ms":7.799125,"gbps":141.812059}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":139.988613}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.129000,"wall_ms":3.323000,"gbps":171.579070}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.669000,"wall_ms":5.974041,"gbps":94.702930}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.551667,"wall_ms":5.713500,"gbps":96.704457}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.736125,"wall_ms":2.924708,"gbps":196.215784}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.576417,"wall_ms":5.738625,"gbps":96.275251}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.112875,"wall_ms":3.297583,"gbps":172.467867}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.671583,"wall_ms":5.887458,"gbps":94.659794}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":96.704457}


==> anc/results/raw/gpu_contention_b4_ui.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_ui","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.597625,"wall_ms":13.980750,"gbps":78.965395}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.185375,"wall_ms":10.452208,"gbps":105.419960}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.895333,"wall_ms":7.129584,"gbps":155.720075}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.060292,"wall_ms":10.341500,"gbps":106.730685}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.820250,"wall_ms":7.053292,"gbps":157.434379}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.958500,"wall_ms":10.317584,"gbps":107.821642}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.888708,"wall_ms":7.163917,"gbps":155.869834}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":107.821642}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.709750,"wall_ms":9.179584,"gbps":61.640221}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.670125,"wall_ms":5.995625,"gbps":94.684140}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.890833,"wall_ms":9.136167,"gbps":60.384768}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.747500,"wall_ms":6.044459,"gbps":93.409467}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.903000,"wall_ms":9.239459,"gbps":60.302248}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.581250,"wall_ms":8.890916,"gbps":62.563253}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.019000,"wall_ms":9.297666,"gbps":59.526656}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":61.640221}


==> anc/results/raw/gpu_contention_b5_baseline.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_baseline","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.384792,"wall_ms":9.620584,"gbps":114.412963}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.195750,"wall_ms":9.399625,"gbps":116.765008}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":12.108125,"wall_ms":12.296916,"gbps":88.679447}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.869292,"wall_ms":8.207208,"gbps":136.447074}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.150333,"wall_ms":5.813541,"gbps":208.480064}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.316250,"wall_ms":8.565166,"gbps":129.113702}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.951833,"wall_ms":5.141458,"gbps":216.837230}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":129.113702}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.439708,"wall_ms":5.636042,"gbps":98.694797}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.742958,"wall_ms":3.067292,"gbps":195.726966}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.042292,"wall_ms":5.279167,"gbps":106.473593}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.883208,"wall_ms":3.058792,"gbps":186.206077}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.591833,"wall_ms":6.761542,"gbps":81.444855}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.222417,"wall_ms":5.754750,"gbps":102.801240}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.747750,"wall_ms":2.942000,"gbps":195.385647}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":106.473593}


==> anc/results/raw/gpu_contention_b5_bg.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_bg","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.755125,"wall_ms":8.979459,"gbps":122.641518}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.373417,"wall_ms":8.574708,"gbps":128.232222}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.081583,"wall_ms":8.285500,"gbps":132.862804}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.777750,"wall_ms":7.966166,"gbps":138.053013}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.442375,"wall_ms":7.635083,"gbps":144.274082}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.604417,"wall_ms":7.798875,"gbps":141.199762}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.598333,"wall_ms":7.791167,"gbps":141.312809}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":138.053013}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.681250,"wall_ms":5.848708,"gbps":94.498730}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.130417,"wall_ms":3.324416,"gbps":171.501423}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.422000,"wall_ms":5.590542,"gbps":99.017136}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.984708,"wall_ms":3.159875,"gbps":179.873828}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.671125,"wall_ms":5.865708,"gbps":94.667445}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.159458,"wall_ms":3.350917,"gbps":169.924986}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.661917,"wall_ms":5.943500,"gbps":94.821408}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":99.017136}


==> anc/results/raw/gpu_contention_b5_ui.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_ui","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.199458,"wall_ms":10.681500,"gbps":105.274397}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.224667,"wall_ms":8.577792,"gbps":130.551409}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.782000,"wall_ms":9.110625,"gbps":122.266206}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.571500,"wall_ms":10.915208,"gbps":101.569486}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.818125,"wall_ms":7.077500,"gbps":157.483446}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.051833,"wall_ms":10.270375,"gbps":106.820496}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.727917,"wall_ms":6.975958,"gbps":159.594995}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":122.266206}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.989583,"wall_ms":9.305708,"gbps":59.721446}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.645875,"wall_ms":5.986084,"gbps":95.090825}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.827417,"wall_ms":6.261416,"gbps":92.128458}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":11.523250,"wall_ms":11.949375,"gbps":46.590234}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.048792,"wall_ms":9.388083,"gbps":59.330674}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.757417,"wall_ms":6.067875,"gbps":93.248577}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.872458,"wall_ms":9.199667,"gbps":60.509826}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":60.509826}


==> anc/results/raw/gpu_contention_b6_baseline.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_baseline","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.438833,"wall_ms":8.650750,"gbps":127.238183}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.184458,"wall_ms":8.384583,"gbps":131.192778}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.178000,"wall_ms":8.423541,"gbps":131.296383}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.026250,"wall_ms":8.234292,"gbps":133.778766}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.933750,"wall_ms":8.215917,"gbps":135.338500}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.970417,"wall_ms":9.255833,"gbps":119.698099}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.072458,"wall_ms":7.237500,"gbps":151.820170}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":131.296383}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.688667,"wall_ms":5.899625,"gbps":94.375526}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.631167,"wall_ms":5.828541,"gbps":95.339198}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.635542,"wall_ms":2.913334,"gbps":203.704202}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.258292,"wall_ms":6.481333,"gbps":85.785537}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.203833,"wall_ms":3.390583,"gbps":167.571424}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.682042,"wall_ms":5.882250,"gbps":94.485564}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.210750,"wall_ms":3.420375,"gbps":167.210437}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":95.339198}


==> anc/results/raw/gpu_contention_b6_bg.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_bg","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.726375,"wall_ms":13.934583,"gbps":78.224719}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.464500,"wall_ms":8.672000,"gbps":126.852363}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.895083,"wall_ms":8.106584,"gbps":136.001329}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.588875,"wall_ms":7.805875,"gbps":141.488933}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.544792,"wall_ms":7.852833,"gbps":142.315636}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.547750,"wall_ms":7.771125,"gbps":142.259855}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.557583,"wall_ms":7.740084,"gbps":142.074758}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":141.488933}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.113458,"wall_ms":3.302833,"gbps":172.435554}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.271500,"wall_ms":5.476042,"gbps":101.844050}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.914708,"wall_ms":3.119000,"gbps":184.193700}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.592542,"wall_ms":5.818834,"gbps":95.997660}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.163875,"wall_ms":3.371542,"gbps":169.687776}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.412500,"wall_ms":5.613917,"gbps":99.190931}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.646875,"wall_ms":5.851375,"gbps":95.073986}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":101.844050}


==> anc/results/raw/gpu_contention_b6_ui.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_ui","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.211750,"wall_ms":13.518625,"gbps":81.271733}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.276333,"wall_ms":10.540458,"gbps":104.486862}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.828708,"wall_ms":7.098708,"gbps":157.239374}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.274375,"wall_ms":10.520250,"gbps":104.506778}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.910542,"wall_ms":7.179333,"gbps":155.377375}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.695083,"wall_ms":9.959833,"gbps":110.751170}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.058917,"wall_ms":10.360375,"gbps":106.745275}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":106.745275}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.603625,"wall_ms":5.923042,"gbps":95.807787}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.805375,"wall_ms":6.034833,"gbps":92.478249}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.602000,"wall_ms":9.020542,"gbps":62.412336}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.614625,"wall_ms":5.928458,"gbps":95.620084}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.757750,"wall_ms":9.022500,"gbps":61.302379}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.734125,"wall_ms":6.008500,"gbps":93.627347}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.942167,"wall_ms":9.246708,"gbps":60.038124}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":92.478249}


==> anc/results/raw/gpu_contention_b7_baseline.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_baseline","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.249500,"wall_ms":9.472125,"gbps":116.086472}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.050833,"wall_ms":9.245583,"gbps":118.634581}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.139917,"wall_ms":9.287583,"gbps":117.478295}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.763042,"wall_ms":6.961458,"gbps":158.766111}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.347250,"wall_ms":7.547000,"gbps":146.142002}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.972292,"wall_ms":5.194791,"gbps":215.945060}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.046125,"wall_ms":5.254958,"gbps":212.785419}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":146.142002}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.239208,"wall_ms":5.497000,"gbps":102.471763}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.930375,"wall_ms":3.113750,"gbps":183.208945}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.913000,"wall_ms":3.084875,"gbps":184.301721}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.729667,"wall_ms":2.901500,"gbps":196.680026}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":4.963458,"wall_ms":5.165041,"gbps":108.164686}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.311875,"wall_ms":5.588917,"gbps":101.069945}
{"event":"gpu_bandwidth","tag":"contention_baseline","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":2.738708,"wall_ms":2.921959,"gbps":196.030700}
{"event":"gpu_bandwidth_summary","tag":"contention_baseline","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":183.208945}


==> anc/results/raw/gpu_contention_b7_bg.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_bg","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":13.946167,"wall_ms":14.154417,"gbps":76.991897}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.486125,"wall_ms":8.695750,"gbps":126.529108}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.988042,"wall_ms":8.196167,"gbps":134.418656}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.731917,"wall_ms":7.928833,"gbps":138.871365}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.452500,"wall_ms":7.678583,"gbps":144.078071}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.535000,"wall_ms":7.758709,"gbps":142.500574}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.539000,"wall_ms":7.738916,"gbps":142.424967}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":138.871365}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.112000,"wall_ms":3.320625,"gbps":172.516360}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.583500,"wall_ms":5.791250,"gbps":96.153114}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.068458,"wall_ms":3.249333,"gbps":174.964381}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.255500,"wall_ms":5.461083,"gbps":102.154108}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.168292,"wall_ms":3.498125,"gbps":169.451227}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.386375,"wall_ms":5.592541,"gbps":99.672027}
{"event":"gpu_bandwidth","tag":"contention_bg","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.637000,"wall_ms":5.808542,"gbps":95.240538}
{"event":"gpu_bandwidth_summary","tag":"contention_bg","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":102.154108}


==> anc/results/raw/gpu_contention_b7_ui.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"contention_ui","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.661458,"wall_ms":10.966875,"gbps":100.712472}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.843417,"wall_ms":7.152292,"gbps":156.901425}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.312000,"wall_ms":10.599250,"gbps":104.125468}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.813583,"wall_ms":7.057708,"gbps":157.588419}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.360000,"wall_ms":10.621208,"gbps":103.643033}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.927417,"wall_ms":8.240709,"gbps":135.446624}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.710792,"wall_ms":8.983584,"gbps":123.265699}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":123.265699}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.075625,"wall_ms":9.412375,"gbps":59.155255}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.083083,"wall_ms":9.432500,"gbps":59.106681}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.616375,"wall_ms":5.911166,"gbps":95.590290}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.007833,"wall_ms":9.279167,"gbps":59.600449}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.873333,"wall_ms":6.250666,"gbps":91.408214}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.675750,"wall_ms":6.027250,"gbps":94.590303}
{"event":"gpu_bandwidth","tag":"contention_ui","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.871625,"wall_ms":9.220208,"gbps":60.515510}
{"event":"gpu_bandwidth_summary","tag":"contention_ui","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":60.515510}


==> anc/results/raw/gpu_under_cpu_bg.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"under_cpu_bg","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.548875,"wall_ms":8.950708,"gbps":125.600365}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.528792,"wall_ms":10.782333,"gbps":101.981486}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.323417,"wall_ms":8.650375,"gbps":129.002532}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.681958,"wall_ms":5.891250,"gbps":188.973900}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.970500,"wall_ms":8.316375,"gbps":134.714488}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.359625,"wall_ms":9.596250,"gbps":114.720603}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.682625,"wall_ms":5.917541,"gbps":188.951730}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":7,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.688625,"wall_ms":10.943417,"gbps":100.456497}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":8,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.433250,"wall_ms":7.622625,"gbps":144.451192}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":9,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.622250,"wall_ms":10.879834,"gbps":101.084217}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":10,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.908833,"wall_ms":11.166292,"gbps":98.428658}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":11,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.036625,"wall_ms":9.220084,"gbps":118.821111}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":12,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.172667,"wall_ms":9.537166,"gbps":117.058851}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":13,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":12.758583,"wall_ms":12.962875,"gbps":84.158389}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_copy","trial":14,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.018875,"wall_ms":9.287208,"gbps":119.054962}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_bg","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":118.821111}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.026000,"wall_ms":7.308625,"gbps":76.412028}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.304125,"wall_ms":5.512625,"gbps":101.217621}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.168167,"wall_ms":5.462250,"gbps":103.880340}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.801000,"wall_ms":7.074041,"gbps":78.939996}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.732250,"wall_ms":6.972791,"gbps":79.746134}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.466833,"wall_ms":3.674500,"gbps":154.859164}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.203083,"wall_ms":6.441166,"gbps":86.549041}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":7,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.423542,"wall_ms":6.640709,"gbps":83.578646}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":8,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.464125,"wall_ms":6.639500,"gbps":83.053919}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":9,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.065542,"wall_ms":3.251500,"gbps":175.130848}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":10,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.223333,"wall_ms":6.416917,"gbps":86.267420}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":11,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.446333,"wall_ms":6.640125,"gbps":83.283145}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":12,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":3.197250,"wall_ms":3.409417,"gbps":167.916463}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":13,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.433125,"wall_ms":6.624333,"gbps":83.454140}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"linear_write","trial":14,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.433167,"wall_ms":6.584541,"gbps":83.453599}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_bg","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":83.578646}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.505333,"wall_ms":6.813000,"gbps":165.055620}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.669167,"wall_ms":6.911083,"gbps":161.000898}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.609750,"wall_ms":9.825750,"gbps":111.734626}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.527875,"wall_ms":7.708041,"gbps":142.635448}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.814042,"wall_ms":8.959334,"gbps":121.821732}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.608167,"wall_ms":6.813167,"gbps":162.487098}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.649625,"wall_ms":9.889167,"gbps":111.272907}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":7,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.619250,"wall_ms":6.810625,"gbps":162.215028}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":8,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.530708,"wall_ms":9.751458,"gbps":112.661283}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":9,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.587708,"wall_ms":6.795375,"gbps":162.991707}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":10,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.970833,"wall_ms":11.285125,"gbps":97.872403}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":11,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.235083,"wall_ms":8.550167,"gbps":130.386273}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":12,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.232833,"wall_ms":8.436917,"gbps":130.421907}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":13,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.338500,"wall_ms":8.513958,"gbps":128.769182}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":14,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.347500,"wall_ms":8.526917,"gbps":128.630347}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_bg","kernel":"strided_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":130.386273}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":0,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.160208,"wall_ms":16.340041,"gbps":66.443563}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":1,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.268500,"wall_ms":16.451709,"gbps":66.001280}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":2,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.387625,"wall_ms":16.569542,"gbps":65.521503}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":3,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.493125,"wall_ms":16.677959,"gbps":65.102388}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":4,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.157083,"wall_ms":16.366917,"gbps":66.456414}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":5,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.259125,"wall_ms":16.535334,"gbps":66.039336}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":6,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.149958,"wall_ms":16.363792,"gbps":66.485733}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":7,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":14.106458,"wall_ms":14.347916,"gbps":76.117038}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":8,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.936042,"wall_ms":16.256958,"gbps":67.378201}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":9,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.349250,"wall_ms":15.668041,"gbps":69.954025}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":10,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.531375,"wall_ms":15.733667,"gbps":69.133726}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":11,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.424583,"wall_ms":15.652417,"gbps":69.612371}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":12,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":12.576750,"wall_ms":12.807084,"gbps":85.375143}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":13,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.969375,"wall_ms":11.190750,"gbps":97.885415}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":14,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.588000,"wall_ms":10.953250,"gbps":101.411204}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_bg","kernel":"strided_copy","stride_uint4":3,"buffer_bytes":536870912,"median_gbps":67.378201}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":0,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.329208,"wall_ms":19.474458,"gbps":55.550223}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":1,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.210042,"wall_ms":17.440625,"gbps":62.390426}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":2,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":14.860875,"wall_ms":15.163209,"gbps":72.252934}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":3,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.933083,"wall_ms":17.120667,"gbps":63.410886}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":4,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.139500,"wall_ms":17.346500,"gbps":62.647208}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":5,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.963417,"wall_ms":17.263625,"gbps":63.297497}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":6,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":14.904000,"wall_ms":15.085750,"gbps":72.043869}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":7,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.007458,"wall_ms":17.218875,"gbps":63.133585}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":8,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.191250,"wall_ms":17.380542,"gbps":62.458624}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":9,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.351625,"wall_ms":17.631500,"gbps":61.881341}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":10,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.258042,"wall_ms":17.460250,"gbps":62.216898}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":11,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.069083,"wall_ms":17.277709,"gbps":62.905652}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":12,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.866417,"wall_ms":19.033458,"gbps":56.912865}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":13,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.409750,"wall_ms":15.599125,"gbps":69.679380}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":14,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.003000,"wall_ms":19.180083,"gbps":56.503806}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_bg","kernel":"strided_copy","stride_uint4":5,"buffer_bytes":536870912,"median_gbps":62.647208}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":0,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.377333,"wall_ms":17.546708,"gbps":61.789793}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":1,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.719625,"wall_ms":17.942500,"gbps":60.596193}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":2,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.777750,"wall_ms":17.986000,"gbps":60.398072}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":3,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.474000,"wall_ms":17.678333,"gbps":61.447970}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":4,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.368292,"wall_ms":19.550625,"gbps":55.438128}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":5,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.514458,"wall_ms":18.710834,"gbps":57.994774}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":6,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.413708,"wall_ms":17.621375,"gbps":61.660722}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":7,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.401750,"wall_ms":17.602250,"gbps":61.703094}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":8,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.508375,"wall_ms":17.719541,"gbps":61.327326}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":9,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.581875,"wall_ms":18.776000,"gbps":57.784364}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":10,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.449250,"wall_ms":18.596375,"gbps":58.199755}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":11,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.288667,"wall_ms":17.472167,"gbps":62.106688}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":12,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.437000,"wall_ms":17.618042,"gbps":61.578358}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":13,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.431042,"wall_ms":17.627333,"gbps":61.599407}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":14,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.306125,"wall_ms":17.519583,"gbps":62.044035}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_bg","kernel":"strided_copy","stride_uint4":9,"buffer_bytes":536870912,"median_gbps":61.447970}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":0,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.731875,"wall_ms":18.932125,"gbps":57.321642}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":1,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.196250,"wall_ms":19.361208,"gbps":55.934978}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":2,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.884208,"wall_ms":18.092083,"gbps":60.038544}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":3,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.801250,"wall_ms":17.995334,"gbps":60.318339}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":4,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.936875,"wall_ms":18.106917,"gbps":59.862257}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":5,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.105375,"wall_ms":20.308375,"gbps":53.405710}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":6,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.756500,"wall_ms":17.932125,"gbps":60.470353}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":7,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.892250,"wall_ms":18.077709,"gbps":60.011559}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":8,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.853250,"wall_ms":18.061625,"gbps":60.142653}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":9,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.210250,"wall_ms":20.415917,"gbps":53.128577}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":10,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.840292,"wall_ms":18.108792,"gbps":60.186338}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":11,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.904875,"wall_ms":18.098250,"gbps":59.969244}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":12,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.802875,"wall_ms":18.003000,"gbps":60.312833}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":13,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.000333,"wall_ms":19.193708,"gbps":56.511736}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":14,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.825167,"wall_ms":18.991375,"gbps":57.037573}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_bg","kernel":"strided_copy","stride_uint4":17,"buffer_bytes":536870912,"median_gbps":59.969244}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":0,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.055458,"wall_ms":18.227250,"gbps":59.469098}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":1,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.573542,"wall_ms":18.821292,"gbps":57.810290}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":2,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.600875,"wall_ms":20.806167,"gbps":52.121176}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":3,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.127167,"wall_ms":18.316000,"gbps":59.233847}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":4,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.028542,"wall_ms":18.226750,"gbps":59.557886}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":5,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.660000,"wall_ms":18.823375,"gbps":57.542434}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":6,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.726708,"wall_ms":19.890000,"gbps":54.430866}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":7,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.988875,"wall_ms":18.181583,"gbps":59.689215}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":8,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.238583,"wall_ms":16.475541,"gbps":66.122876}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":9,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.467167,"wall_ms":15.732500,"gbps":69.420719}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":10,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":15.764875,"wall_ms":16.133959,"gbps":68.109758}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":11,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.076583,"wall_ms":20.302417,"gbps":53.482299}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":12,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.207750,"wall_ms":18.446792,"gbps":58.971692}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":13,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.008250,"wall_ms":18.194417,"gbps":59.624995}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":14,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.784083,"wall_ms":19.018125,"gbps":57.162322}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_bg","kernel":"strided_copy","stride_uint4":33,"buffer_bytes":536870912,"median_gbps":59.233847}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":0,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.790125,"wall_ms":19.979542,"gbps":54.256445}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":1,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.163250,"wall_ms":16.348792,"gbps":66.431060}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":2,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.268125,"wall_ms":18.472958,"gbps":58.776794}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":3,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.350875,"wall_ms":18.554292,"gbps":58.511751}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":4,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.463542,"wall_ms":20.716625,"gbps":52.470967}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":5,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.223875,"wall_ms":18.421958,"gbps":58.919512}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":6,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.291000,"wall_ms":18.466375,"gbps":58.703287}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":7,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.972083,"wall_ms":19.167875,"gbps":56.595884}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":8,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.895333,"wall_ms":20.117375,"gbps":53.969532}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":9,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.199875,"wall_ms":18.392292,"gbps":58.997209}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":10,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.393625,"wall_ms":18.586208,"gbps":58.375759}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":11,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.452000,"wall_ms":20.632750,"gbps":52.500578}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":12,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.260417,"wall_ms":18.452750,"gbps":58.801606}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":13,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.414667,"wall_ms":18.632875,"gbps":58.309056}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":14,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.426500,"wall_ms":20.661250,"gbps":52.566119}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_bg","kernel":"strided_copy","stride_uint4":65,"buffer_bytes":536870912,"median_gbps":58.375759}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":0,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.333875,"wall_ms":18.525375,"gbps":58.566005}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":1,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.501500,"wall_ms":18.700083,"gbps":58.035393}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":2,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.743458,"wall_ms":18.979833,"gbps":57.286217}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":3,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":21.194958,"wall_ms":21.466625,"gbps":50.660247}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":4,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.161250,"wall_ms":19.385875,"gbps":56.037149}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":5,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.718750,"wall_ms":20.942500,"gbps":51.824643}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":6,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.202625,"wall_ms":18.389542,"gbps":58.988296}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":7,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.357542,"wall_ms":18.550875,"gbps":58.490502}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":8,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.558875,"wall_ms":20.744417,"gbps":52.227655}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":9,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.185375,"wall_ms":18.370375,"gbps":59.044250}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":10,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.355750,"wall_ms":18.543584,"gbps":58.496211}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":11,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.544625,"wall_ms":20.732166,"gbps":52.263880}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":12,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.370500,"wall_ms":18.577834,"gbps":58.449243}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":13,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.207875,"wall_ms":18.424583,"gbps":58.971287}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":14,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.629000,"wall_ms":20.908208,"gbps":52.050115}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_bg","kernel":"strided_copy","stride_uint4":129,"buffer_bytes":536870912,"median_gbps":58.035393}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":0,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.097583,"wall_ms":17.313833,"gbps":62.800795}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":1,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.040750,"wall_ms":17.220333,"gbps":63.010245}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":2,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.125625,"wall_ms":17.329417,"gbps":62.697964}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":3,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.032375,"wall_ms":17.226208,"gbps":63.041227}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":4,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.119375,"wall_ms":17.301458,"gbps":62.720854}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":5,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.991875,"wall_ms":17.192334,"gbps":63.191486}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":6,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.126458,"wall_ms":17.353625,"gbps":62.694914}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":7,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.882375,"wall_ms":18.072042,"gbps":60.044699}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":8,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.354833,"wall_ms":18.705875,"gbps":58.499132}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":9,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.251625,"wall_ms":17.623834,"gbps":62.240040}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":10,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.374125,"wall_ms":17.571792,"gbps":61.801203}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":11,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.969375,"wall_ms":17.170917,"gbps":63.275272}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":12,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.181500,"wall_ms":17.370709,"gbps":62.494068}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":13,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.053458,"wall_ms":17.251000,"gbps":62.963289}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":14,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":17.117833,"wall_ms":17.323791,"gbps":62.726503}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_bg","kernel":"strided_copy","stride_uint4":257,"buffer_bytes":536870912,"median_gbps":62.720854}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":0,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.670625,"wall_ms":20.915625,"gbps":51.945300}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":1,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.321625,"wall_ms":18.564458,"gbps":58.605163}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":2,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.686417,"wall_ms":16.931833,"gbps":64.348257}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":3,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.427917,"wall_ms":16.617167,"gbps":65.360803}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":4,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":22.079625,"wall_ms":22.370125,"gbps":48.630438}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":5,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.771667,"wall_ms":20.965167,"gbps":51.692618}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":6,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.507167,"wall_ms":18.713209,"gbps":58.017623}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":7,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.331833,"wall_ms":18.535500,"gbps":58.572528}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":8,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.720167,"wall_ms":20.948583,"gbps":51.821100}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":9,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.175458,"wall_ms":16.400667,"gbps":66.380921}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":10,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.448083,"wall_ms":18.634792,"gbps":58.203435}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":11,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.517125,"wall_ms":18.704459,"gbps":57.986422}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":12,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.484625,"wall_ms":19.677000,"gbps":55.107133}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":13,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.520667,"wall_ms":19.700709,"gbps":55.005387}
{"event":"gpu_bandwidth","tag":"under_cpu_bg","kernel":"strided_copy","trial":14,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":18.286958,"wall_ms":18.486834,"gbps":58.716261}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_bg","kernel":"strided_copy","stride_uint4":513,"buffer_bytes":536870912,"median_gbps":58.017623}


==> anc/results/raw/gpu_under_cpu_ui.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"under_cpu_ui","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.098250,"wall_ms":10.380833,"gbps":106.329495}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.542875,"wall_ms":8.806583,"gbps":125.688580}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.183083,"wall_ms":8.405542,"gbps":131.214822}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.398125,"wall_ms":10.629250,"gbps":103.263023}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.844625,"wall_ms":7.165834,"gbps":156.873726}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.027750,"wall_ms":10.369833,"gbps":107.077044}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.940875,"wall_ms":7.207125,"gbps":154.698337}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":7,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.165500,"wall_ms":10.469875,"gbps":105.626071}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":8,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.786708,"wall_ms":7.112833,"gbps":158.212460}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":9,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.008542,"wall_ms":10.242333,"gbps":107.282545}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":10,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.867292,"wall_ms":7.144375,"gbps":156.355937}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":11,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.090500,"wall_ms":10.396584,"gbps":106.411161}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":12,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.799917,"wall_ms":7.072417,"gbps":157.905145}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":13,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.073083,"wall_ms":10.314125,"gbps":106.595149}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_copy","trial":14,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.787625,"wall_ms":8.052166,"gbps":137.877957}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_ui","kernel":"linear_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":125.688580}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.788708,"wall_ms":8.125000,"gbps":68.929390}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":5.637375,"wall_ms":5.933417,"gbps":95.234202}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":12.119583,"wall_ms":12.408541,"gbps":44.297803}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.108708,"wall_ms":9.440625,"gbps":58.940400}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.936000,"wall_ms":9.258209,"gbps":60.079556}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.030042,"wall_ms":9.294833,"gbps":59.453869}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.041542,"wall_ms":9.328417,"gbps":59.378249}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":7,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.001083,"wall_ms":9.437958,"gbps":59.645144}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":8,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":11.413500,"wall_ms":11.930166,"gbps":47.038236}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":9,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.013500,"wall_ms":9.323291,"gbps":59.562979}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":10,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.011375,"wall_ms":9.331708,"gbps":59.577025}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":11,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.915917,"wall_ms":9.229792,"gbps":60.214887}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":12,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":8.870875,"wall_ms":9.110375,"gbps":60.520626}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":13,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.215542,"wall_ms":10.460250,"gbps":52.554326}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"linear_write","trial":14,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.435667,"wall_ms":7.752500,"gbps":72.202122}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_ui","kernel":"linear_write","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":59.577025}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":0,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.848458,"wall_ms":7.101666,"gbps":156.785917}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":1,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.912875,"wall_ms":10.339000,"gbps":108.317902}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":2,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.904708,"wall_ms":10.241959,"gbps":108.407213}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":3,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.838625,"wall_ms":7.141041,"gbps":157.011362}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":4,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.068042,"wall_ms":10.314125,"gbps":106.648528}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":5,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.868792,"wall_ms":7.116458,"gbps":156.321792}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":6,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.348625,"wall_ms":10.644000,"gbps":103.756956}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":7,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":7.260292,"wall_ms":7.557083,"gbps":147.892381}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":8,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.463208,"wall_ms":10.782334,"gbps":102.620706}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":9,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.909875,"wall_ms":7.202500,"gbps":155.392366}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":10,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.088667,"wall_ms":10.379125,"gbps":106.430499}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":11,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.764625,"wall_ms":7.029833,"gbps":158.728950}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":12,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":10.037042,"wall_ms":10.279625,"gbps":106.977918}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":13,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":6.896792,"wall_ms":7.199333,"gbps":155.687148}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":14,"stride_uint4":1,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":9.339375,"wall_ms":9.873625,"gbps":114.969345}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_ui","kernel":"strided_copy","stride_uint4":1,"buffer_bytes":536870912,"median_gbps":114.969345}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":0,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.881125,"wall_ms":20.179333,"gbps":54.008102}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":1,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.236083,"wall_ms":20.560250,"gbps":53.060753}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":2,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.782792,"wall_ms":20.375917,"gbps":54.276557}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":3,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.613167,"wall_ms":16.909583,"gbps":64.631978}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":4,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.226750,"wall_ms":20.575250,"gbps":53.085237}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":5,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":19.887417,"wall_ms":20.196292,"gbps":53.991016}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":6,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.943125,"wall_ms":17.245750,"gbps":63.373305}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":7,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.544625,"wall_ms":20.824208,"gbps":52.263880}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":8,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":16.617833,"wall_ms":17.165792,"gbps":64.613828}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":9,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.685000,"wall_ms":21.003917,"gbps":51.909201}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":10,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":22.565125,"wall_ms":22.927500,"gbps":47.584129}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":11,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":21.954500,"wall_ms":22.391917,"gbps":48.907596}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":12,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":21.474875,"wall_ms":21.750041,"gbps":49.999910}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":13,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.662917,"wall_ms":24.087208,"gbps":45.376563}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":14,"stride_uint4":3,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.643042,"wall_ms":23.940208,"gbps":45.414708}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_ui","kernel":"strided_copy","stride_uint4":3,"buffer_bytes":536870912,"median_gbps":53.060753}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":0,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":31.810333,"wall_ms":32.125917,"gbps":33.754498}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":1,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":29.870000,"wall_ms":30.146875,"gbps":35.947165}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":2,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":30.047750,"wall_ms":30.368792,"gbps":35.734517}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":3,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":28.856958,"wall_ms":29.205500,"gbps":37.209113}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":4,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":29.113000,"wall_ms":29.463292,"gbps":36.881868}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":5,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":28.989500,"wall_ms":29.281166,"gbps":37.038991}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":6,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.730208,"wall_ms":26.021959,"gbps":41.730786}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":7,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":32.459625,"wall_ms":34.965209,"gbps":33.079305}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":8,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":31.900792,"wall_ms":32.611500,"gbps":33.658783}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":9,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":31.544667,"wall_ms":31.817708,"gbps":34.038775}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":10,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":29.411500,"wall_ms":29.852500,"gbps":36.507551}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":11,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":30.588125,"wall_ms":30.837458,"gbps":35.103225}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":12,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.311417,"wall_ms":25.637167,"gbps":42.421246}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":13,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":31.378750,"wall_ms":31.708791,"gbps":34.218757}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":14,"stride_uint4":5,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":30.739125,"wall_ms":31.104166,"gbps":34.930787}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_ui","kernel":"strided_copy","stride_uint4":5,"buffer_bytes":536870912,"median_gbps":35.734517}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":0,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.838875,"wall_ms":24.153084,"gbps":45.041632}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":1,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":22.643708,"wall_ms":23.036250,"gbps":47.418992}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":2,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.344083,"wall_ms":20.596292,"gbps":52.779071}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":3,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.111583,"wall_ms":24.443708,"gbps":44.532199}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":4,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.009750,"wall_ms":24.413083,"gbps":44.721075}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":5,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.589000,"wall_ms":23.894625,"gbps":45.518751}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":6,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.969375,"wall_ms":25.354625,"gbps":43.002351}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":7,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":21.973833,"wall_ms":22.289375,"gbps":48.864566}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":8,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.160042,"wall_ms":41.019083,"gbps":42.676472}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":9,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.709667,"wall_ms":27.379583,"gbps":40.200495}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":10,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":22.842333,"wall_ms":23.899250,"gbps":47.006661}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":11,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.086250,"wall_ms":23.823833,"gbps":46.510015}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":12,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.911500,"wall_ms":25.236084,"gbps":43.102255}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":13,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.214125,"wall_ms":24.680041,"gbps":44.343614}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":14,"stride_uint4":9,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.224250,"wall_ms":24.631125,"gbps":44.325080}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_ui","kernel":"strided_copy","stride_uint4":9,"buffer_bytes":536870912,"median_gbps":44.721075}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":0,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.673667,"wall_ms":26.056166,"gbps":41.822691}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":1,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.553250,"wall_ms":25.907750,"gbps":42.019775}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":2,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.246583,"wall_ms":24.637083,"gbps":44.284253}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":3,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.115375,"wall_ms":24.490917,"gbps":44.525197}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":4,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.211500,"wall_ms":25.536292,"gbps":42.589367}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":5,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.527333,"wall_ms":25.128125,"gbps":43.777357}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":6,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.303750,"wall_ms":26.799834,"gbps":40.820865}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":7,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.634042,"wall_ms":26.794458,"gbps":41.887340}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":8,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.607875,"wall_ms":26.076500,"gbps":41.930142}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":9,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.499417,"wall_ms":25.973166,"gbps":42.108486}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":10,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.911042,"wall_ms":27.505750,"gbps":41.439547}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":11,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.314917,"wall_ms":25.830083,"gbps":42.415381}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":12,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.486875,"wall_ms":27.022083,"gbps":40.538638}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":13,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":29.094750,"wall_ms":29.392292,"gbps":36.905003}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":14,"stride_uint4":17,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.566167,"wall_ms":26.920917,"gbps":40.417642}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_ui","kernel":"strided_copy","stride_uint4":17,"buffer_bytes":536870912,"median_gbps":41.930142}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":0,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":27.843208,"wall_ms":28.378458,"gbps":38.563868}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":1,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.099250,"wall_ms":23.626167,"gbps":46.483839}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":2,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.722333,"wall_ms":25.093208,"gbps":43.432058}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":3,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.483875,"wall_ms":26.966375,"gbps":40.543230}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":4,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":21.085083,"wall_ms":21.571417,"gbps":50.924239}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":5,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.340375,"wall_ms":26.653833,"gbps":40.764105}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":6,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.089500,"wall_ms":23.488750,"gbps":46.503468}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":7,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.595000,"wall_ms":23.872750,"gbps":45.507176}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":8,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.668708,"wall_ms":24.963125,"gbps":43.526471}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":9,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":22.785375,"wall_ms":23.166291,"gbps":47.124167}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":10,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.957125,"wall_ms":24.290042,"gbps":44.819311}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":11,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.717250,"wall_ms":26.036500,"gbps":41.751813}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":12,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.792167,"wall_ms":21.328750,"gbps":51.641651}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":13,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":27.231917,"wall_ms":27.516041,"gbps":39.429535}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":14,"stride_uint4":33,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":22.361667,"wall_ms":22.731875,"gbps":48.017075}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_ui","kernel":"strided_copy","stride_uint4":33,"buffer_bytes":536870912,"median_gbps":44.819311}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":0,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.954500,"wall_ms":24.348250,"gbps":44.824222}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":1,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.429958,"wall_ms":25.758667,"gbps":42.223499}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":2,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":22.525083,"wall_ms":22.884000,"gbps":47.668717}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":3,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.567125,"wall_ms":24.892792,"gbps":43.706450}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":4,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.652458,"wall_ms":25.879042,"gbps":41.857268}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":5,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":21.516375,"wall_ms":21.852541,"gbps":49.903472}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":6,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":28.805250,"wall_ms":29.569542,"gbps":37.275907}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":7,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":28.955958,"wall_ms":29.314166,"gbps":37.081896}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":8,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.589875,"wall_ms":27.482750,"gbps":40.381605}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":9,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.588125,"wall_ms":27.001500,"gbps":40.384263}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":10,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.549000,"wall_ms":23.891959,"gbps":45.596069}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":11,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.136125,"wall_ms":25.495625,"gbps":42.717078}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":12,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.705583,"wall_ms":27.121458,"gbps":40.206642}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":13,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.431250,"wall_ms":27.020208,"gbps":40.623952}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":14,"stride_uint4":65,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.093625,"wall_ms":24.633958,"gbps":44.565391}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_ui","kernel":"strided_copy","stride_uint4":65,"buffer_bytes":536870912,"median_gbps":42.223499}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":0,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.498792,"wall_ms":26.031500,"gbps":42.109518}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":1,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.892625,"wall_ms":26.229041,"gbps":41.469022}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":2,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.469250,"wall_ms":24.783208,"gbps":43.881272}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":3,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.708625,"wall_ms":24.169833,"gbps":45.289080}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":4,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.623375,"wall_ms":24.922125,"gbps":43.606606}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":5,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":22.169333,"wall_ms":22.484042,"gbps":48.433654}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":6,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.920583,"wall_ms":25.247541,"gbps":43.086545}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":7,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":21.234375,"wall_ms":21.719833,"gbps":50.566208}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":8,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.542875,"wall_ms":24.823458,"gbps":43.749635}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":9,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.919250,"wall_ms":24.305250,"gbps":44.890280}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":10,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.165000,"wall_ms":25.629625,"gbps":42.668064}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":11,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.471583,"wall_ms":24.782875,"gbps":43.877088}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":12,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.007667,"wall_ms":26.412584,"gbps":41.285589}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":13,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":27.398292,"wall_ms":27.732958,"gbps":39.190101}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":14,"stride_uint4":129,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.732375,"wall_ms":26.026125,"gbps":41.727273}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_ui","kernel":"strided_copy","stride_uint4":129,"buffer_bytes":536870912,"median_gbps":43.606606}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":0,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.378333,"wall_ms":24.701500,"gbps":44.044923}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":1,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":27.467833,"wall_ms":27.760833,"gbps":39.090882}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":2,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.421000,"wall_ms":24.719333,"gbps":43.967971}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":3,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.857208,"wall_ms":25.284375,"gbps":43.196396}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":4,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":29.063500,"wall_ms":29.444458,"gbps":36.944684}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":5,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.227250,"wall_ms":24.637583,"gbps":44.319592}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":6,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":24.616208,"wall_ms":25.051333,"gbps":43.619302}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":7,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":21.457708,"wall_ms":21.819709,"gbps":50.039911}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":8,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":22.611792,"wall_ms":23.257583,"gbps":47.485924}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":9,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.799250,"wall_ms":24.087500,"gbps":45.116624}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":10,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":20.034333,"wall_ms":20.411625,"gbps":53.595086}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":11,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":22.604917,"wall_ms":22.927375,"gbps":47.500366}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":12,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.814792,"wall_ms":24.224542,"gbps":45.087181}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":13,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":22.651000,"wall_ms":22.947166,"gbps":47.403727}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":14,"stride_uint4":257,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.273375,"wall_ms":25.746334,"gbps":46.136060}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_ui","kernel":"strided_copy","stride_uint4":257,"buffer_bytes":536870912,"median_gbps":45.087181}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":0,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.893625,"wall_ms":27.647291,"gbps":41.467420}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":1,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.415208,"wall_ms":25.901291,"gbps":42.248004}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":2,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":34.263458,"wall_ms":34.710333,"gbps":31.337812}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":3,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.221250,"wall_ms":26.591750,"gbps":40.949300}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":4,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.170500,"wall_ms":23.512250,"gbps":46.340900}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":5,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":31.530500,"wall_ms":31.879666,"gbps":34.054069}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":6,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":30.127167,"wall_ms":30.468875,"gbps":35.640319}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":7,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":30.470083,"wall_ms":30.782292,"gbps":35.239215}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":8,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":25.890458,"wall_ms":26.268042,"gbps":41.472492}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":9,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":26.696500,"wall_ms":27.028667,"gbps":40.220322}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":10,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":21.336625,"wall_ms":21.779125,"gbps":50.323883}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":11,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":27.417000,"wall_ms":27.671459,"gbps":39.163359}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":12,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":21.836167,"wall_ms":22.104292,"gbps":49.172634}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":13,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":27.762625,"wall_ms":28.193583,"gbps":38.675803}
{"event":"gpu_bandwidth","tag":"under_cpu_ui","kernel":"strided_copy","trial":14,"stride_uint4":513,"buffer_bytes":536870912,"elements_uint4":33554432,"gpu_ms":23.481958,"wall_ms":24.013625,"gbps":45.726247}
{"event":"gpu_bandwidth_summary","tag":"under_cpu_ui","kernel":"strided_copy","stride_uint4":513,"buffer_bytes":536870912,"median_gbps":40.949300}


==> anc/results/raw/ioreg_AGXAcceleratorG16X.txt <==
+-o AGXAcceleratorG16X  <class AGXAcceleratorG16X, id 0x100000677, registered, matched, active, busy 0 (620 ms), retain 89>
  | {
  |   "SchedulerState" = {"Stamps"=(),"BusyWorkQueues"=()}
  |   "IOMatchedAtBoot" = Yes
  |   "vendor-id" = <6b100000>
  |   "GPURawCounterBundleName" = "AGXGPURawCounterBundle"
  |   "AGXParameterBufferMaxSizeEverMemless" = 1724645376
  |   "GPURawCounterPluginClassName" = "AGXGPURawCounterSourceGroup"
  |   "MetalPluginClassName" = "AGXG16SDevice"
  |   "SCMVersionNumber" = ""
  |   "AGCInfo" = {"fLastSubmissionPID"=23676,"fSubmissionsSinceLastCheck"=0,"fBusyCount"=0}
  |   "CommandSubmissionEnabled" = Yes
  |   "IONameMatched" = "gpu,t6040"
  |   "MetalPluginName" = "AGXMetalG16X"
  |   "PerformanceStatistics" = {"In use system memory (driver)"=0,"Alloc system memory"=11595890688,"Tiler Utilization %"=60,"recoveryCount"=0,"lastRecoveryTime"=0,"Renderer Utilization %"=68,"TiledSceneBytes"=20086784,"Device Utilization %"=68,"SplitSceneCount"=0,"Allocated PB Size"=158072832,"In use system memory"=2223341568}
  |   "IOGLBundleName" = "AppleMetalOpenGLRenderer"
  |   "AGXParameterBufferMaxSizeNeverMemless" = 862322688
  |   "IOGLESBundleName" = "AppleMetalGLRenderer"
  |   "IOSourceVersion" = "345.15"
  |   "IOPersonalityPublisher" = "com.apple.AGXG16X"
  |   "IOPowerManagement" = {"CurrentPowerState"=1,"CapabilityFlags"=2,"MaxPowerState"=1,"DriverPowerState"=1}
  |   "model" = "Apple M4 Pro"
  |   "AGXTraceCodeVersion" = "3.44.5"
  |   "SCMBuildTime" = ""
  |   "CFBundleIdentifier" = "com.apple.AGXG16X"
  |   "gpu-core-count" = 20
  |   "IOProviderClass" = "AppleARMIODevice"
  |   "AGXParameterBufferMaxSize" = 18446744072001552384
  |   "IONameMatch" = ("gpu,t8015","gpu,t8027","gpu,t8030","gpu,t8103","gpu,t6031","gpu,t6040","gpu,t6041")
  |   "IOReportLegendPublic" = Yes
  |   "IOClass" = "AGXAcceleratorG16X"
  |   "CFBundleIdentifierKernel" = "com.apple.AGXG16X"
  |   "GPUConfigurationVariable" = {"num_gps"=8,"kickid_qid_shift"=40,"is_sksm"=1,"usc_gen"=3,"kickid_qid_mask"=127,"num_cores"=20,"num_mgpus"=2,"gpu_gen"=16,"core_mask_list"=(1023,1023),"gpu_var"="S","num_frags"=20}
  |   "IOGeneralInterest" = "IOCommand is not serializable"
  |   "IOReportLegend" = ({"IOReportChannels"=((1,6442450945,"Alloc system memory"),(2,6442450945,"In use system memory"),(3,6442450945,"GPU Restart Count"),(4,6442450945,"In use system memory (driver)"),(5,6442450945,"Last GPU Restart")),"IOReportGroupName"="Internal Statistics","IOReportChannelInfo"={"IOReportChannelUnit"=0}},{"IOReportChannels"=((76202472785753,4295098369,"GPU Energy")),"IOReportGroupName"="Energy Model","IOReportChannelInfo"={"IOReportChannelUnit"=216173288919924736}},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((387877586224,6442450945,"GPU Power Zone Filter 0"),(387877586225,6442450945,"GPU Power Zone Filter 1"),(387877586226,6442450945,"GPU Power Zone Filter 2"),(387877586227,6442450945,"GPU Power Zone Filter 3"),(387877586228,6442450945,"GPU Power Zone Filter 4"),(77280627148114,6442450945,"GPU Power Filter")),"IOReportChannelInfo"={"IOReportChannelUnit"=7205759403792793600},"IOReportSubGroupName"="Power Zone Filters"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((6072344679969803520,4295098369,"Average Sum"),(6072344679700911104,4295098369,"Average Sum Count"),(6072344679868354048,4295098369,"Min"),(6072344679867832320,4295098369,"Max"),(5572152672691171377,4295098369,"Tg1a Latest"),(5572170264793329713,4295098369,"Tg1a Sum"),(5572170264797720625,4295098369,"Tg1a Sum Count"),(5572163616200732721,4295098369,"Tg1a Min"),(5572163582008766513,4295098369,"Tg1a Max"),(5572152672691171381,4295098369,"Tg5a Latest"),(5572170264793329717,4295098369,"Tg5a Sum"),(5572170264797720629,4295098369,"Tg5a Sum Count"),(5572163616200732725,4295098369,"Tg5a Min"),(5572163582008766517,4295098369,"Tg5a Max"),(5572152672691171383,4295098369,"Tg7a Latest"),(5572170264793329719,4295098369,"Tg7a Sum"),(5572170264797720631,4295098369,"Tg7a Sum Count"),(5572163616200732727,4295098369,"Tg7a Min"),(5572163582008766519,4295098369,"Tg7a Max"),(5572152672691171385,4295098369,"Tg9a Latest"),(5572170264793329721,4295098369,"Tg9a Sum"),(5572170264797720633,4295098369,"Tg9a Sum Count"),(5572163616200732729,4295098369,"Tg9a Min"),(5572163582008766521,4295098369,"Tg9a Max"),(5572152672691171633,4295098369,"Tg11a Latest"),(5572170264793329969,4295098369,"Tg11a Sum"),(5572170264797720881,4295098369,"Tg11a Sum Count"),(5572163616200732977,4295098369,"Tg11a Min"),(5572163582008766769,4295098369,"Tg11a Max"),(5572152672691171635,4295098369,"Tg13a Latest"),(5572170264793329971,4295098369,"Tg13a Sum"),(5572170264797720883,4295098369,"Tg13a Sum Count"),(5572163616200732979,4295098369,"Tg13a Min"),(5572163582008766771,4295098369,"Tg13a Max"),(5572152672691171639,4295098369,"Tg17a Latest"),(5572170264793329975,4295098369,"Tg17a Sum"),(5572170264797720887,4295098369,"Tg17a Sum Count"),(5572163616200732983,4295098369,"Tg17a Min"),(5572163582008766775,4295098369,"Tg17a Max"),(5572152672691171889,4295098369,"Tg21a Latest"),(5572170264793330225,4295098369,"Tg21a Sum"),(5572170264797721137,4295098369,"Tg21a Sum Count"),(5572163616200733233,4295098369,"Tg21a Min"),(5572163582008767025,4295098369,"Tg21a Max"),(5572152672691171893,4295098369,"Tg25a Latest"),(5572170264793330229,4295098369,"Tg25a Sum"),(5572170264797721141,4295098369,"Tg25a Sum Count"),(5572163616200733237,4295098369,"Tg25a Min"),(5572163582008767029,4295098369,"Tg25a Max"),(5572152672691171895,4295098369,"Tg27a Latest"),(5572170264793330231,4295098369,"Tg27a Sum"),(5572170264797721143,4295098369,"Tg27a Sum Count"),(5572163616200733239,4295098369,"Tg27a Min"),(5572163582008767031,4295098369,"Tg27a Max"),(5572152672691171897,4295098369,"Tg29a Latest"),(5572170264793330233,4295098369,"Tg29a Sum"),(5572170264797721145,4295098369,"Tg29a Sum Count"),(5572163616200733241,4295098369,"Tg29a Min"),(5572163582008767033,4295098369,"Tg29a Max")),"IOReportChannelInfo"={"IOReportChannelUnit"=10},"IOReportSubGroupName"="Temperature"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((306290446408,68719607810)),"IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="GPU Performance States"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((4703537378684392517,68719607810)),"IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="AFR Performance States"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((4779256294837407816,68719607810)),"IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="GPU Boost Controller Performance States"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5138701042738200576,68719607810)),"IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="GPU Software Performance States"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((77263479784786,8590065666)),"IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="Fender State"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((20073050495403080,47244771330)),"IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="DVD Request States"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5138701042469065805,73014575106)),"IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="CLTM-induced GPU Performance States"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((20073050445935688,231928365059,"GPU Active Time")),"IOReportChannelInfo"={"IOReportChannelConfig"=<60090000000000000000000004000000e02e000000000000010000002200000080730c00000000000200000010000000>,"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="Active Time Histogram"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((20073050580216904,231928365059,"GPU Idle Time")),"IOReportChannelInfo"={"IOReportChannelConfig"=<60090000000000000000000004000000e02e000000000000010000002200000080730c00000000000200000010000000>,"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="Idle Time Histogram"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5066061750913430600,231928365059,"Fender Active Time")),"IOReportChannelInfo"={"IOReportChannelConfig"=<60090000000000000000000004000000e02e000000000000010000002200000080730c00000000000200000010000000>,"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="Fender Active Time Histogram"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5066061751047711816,231928365059,"Fender Idle Time")),"IOReportChannelInfo"={"IOReportChannelConfig"=<60090000000000000000000004000000e02e000000000000010000002200000080730c00000000000200000010000000>,"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="Fender Idle Time Histogram"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((24020220114194004,4295098369,"UVWarn Instances"),(6149174098653697605,4295098369,"UVWarn Active")),"IOReportChannelInfo"={"IOReportChannelUnit"=7205759403792793600},"IOReportSubGroupName"="UV Warn State"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((6071207797712835632,4311744513,"TA CtxSwitch Latency Histogram Bucket 0 (<100us)"),(6071207797712835633,4311744513,"TA CtxSwitch Latency Histogram Bucket 1 (<200us)"),(6071207797712835634,4311744513,"TA CtxSwitch Latency Histogram Bucket 2 (<300us)"),(6071207797712835635,4311744513,"TA CtxSwitch Latency Histogram Bucket 3 (<400us)"),(6071207797712835636,4311744513,"TA CtxSwitch Latency Histogram Bucket 4 (<500us)"),(6071207797712835637,4311744513,"TA CtxSwitch Latency Histogram Bucket 5 (<1000us)"),(6071207797712835638,4311744513,"TA CtxSwitch Latency Histogram Bucket 6 (<2000us)"),(6071207797712835639,4311744513,"TA CtxSwitch Latency Histogram Bucket 7 (<4000us)"),(6071207797712835640,4311744513,"TA CtxSwitch Latency Histogram Bucket 8 (<10000us)"),(6071207797712835641,4311744513,"TA CtxSwitch Latency Histogram Bucket 9 (<20000us)"),(6071207797712835649,4311744513,"TA CtxSwitch Latency Histogram Bucket 10 (<40000us)"),(6071207797712835584,4311744513,"TA CtxSwitch Latency Histogram Bucket Max (>=40000us)"),(3694151619391345712,4311744513,"3D CtxSwitch Latency Histogram Bucket 0 (<100us)"),(3694151619391345713,4311744513,"3D CtxSwitch Latency Histogram Bucket 1 (<200us)"),(3694151619391345714,4311744513,"3D CtxSwitch Latency Histogram Bucket 2 (<300us)"),(3694151619391345715,4311744513,"3D CtxSwitch Latency Histogram Bucket 3 (<400us)"),(3694151619391345716,4311744513,"3D CtxSwitch Latency Histogram Bucket 4 (<500us)"),(3694151619391345717,4311744513,"3D CtxSwitch Latency Histogram Bucket 5 (<1000us)"),(3694151619391345718,4311744513,"3D CtxSwitch Latency Histogram Bucket 6 (<2000us)"),(3694151619391345719,4311744513,"3D CtxSwitch Latency Histogram Bucket 7 (<4000us)"),(3694151619391345720,4311744513,"3D CtxSwitch Latency Histogram Bucket 8 (<10000us)"),(3694151619391345721,4311744513,"3D CtxSwitch Latency Histogram Bucket 9 (<20000us)"),(3694151619391345729,4311744513,"3D CtxSwitch Latency Histogram Bucket 10 (<40000us)"),(3694151619391345664,4311744513,"3D CtxSwitch Latency Histogram Bucket Max (>=40000us)"),(4849324923811877936,4311744513,"CL CtxSwitch Latency Histogram Bucket 0 (<100us)"),(4849324923811877937,4311744513,"CL CtxSwitch Latency Histogram Bucket 1 (<200us)"),(4849324923811877938,4311744513,"CL CtxSwitch Latency Histogram Bucket 2 (<300us)"),(4849324923811877939,4311744513,"CL CtxSwitch Latency Histogram Bucket 3 (<400us)"),(4849324923811877940,4311744513,"CL CtxSwitch Latency Histogram Bucket 4 (<500us)"),(4849324923811877941,4311744513,"CL CtxSwitch Latency Histogram Bucket 5 (<1000us)"),(4849324923811877942,4311744513,"CL CtxSwitch Latency Histogram Bucket 6 (<2000us)"),(4849324923811877943,4311744513,"CL CtxSwitch Latency Histogram Bucket 7 (<4000us)"),(4849324923811877944,4311744513,"CL CtxSwitch Latency Histogram Bucket 8 (<10000us)"),(4849324923811877945,4311744513,"CL CtxSwitch Latency Histogram Bucket 9 (<20000us)"),(4849324923811877953,4311744513,"CL CtxSwitch Latency Histogram Bucket 10 (<40000us)"),(4849324923811877888,4311744513,"CL CtxSwitch Latency Histogram Bucket Max (>=40000us)")),"IOReportChannelInfo"={"IOReportChannelUnit"=7205759403792793600},"IOReportSubGroupName"="Context Switch Latencies"},{"IOReportChannels"=((5789186286247105619,4295098369,"GPU Off Abort Counter")),"IOReportGroupName"="GPU Off Abort Counter","IOReportChannelInfo"={"IOReportChannelUnit"=0}},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5928236105841398868,4311744513,"Total Restarts"),(5928236105841398869,4311744513,"Unknown Restarts"),(5571873383924453956,4311744513,"mediaserverd Restarts"),(5932177713106399795,4311744513,"36223"),(5932177717317873977,4311744513,"41819"),(5932177717334651442,4311744513,"42822"),(75098766265420,4311744513,"DM Kill Count"),(20077427183668300,4311744513,"GTP Kill Count"),(19793714528996428,4311744513,"FRG Kill Count"),(18933922205879372,4311744513,"CDM Kill Count"),(21749771400202572,4311744513,"Memless Render Failed")),"IOReportChannelInfo"={"IOReportChannelUnit"=7205759403792793600},"IOReportSubGroupName"="Issue Counts"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5139821406163519308,4311744513,"GTP Single"),(5139821406162535760,4311744513,"GTP Dependent"),(5139821406162863180,4311744513,"GTP Idle"),(5139821406162340940,4311744513,"GTP Alloc New"),(5139821406163455556,4311744513,"GTP Round robin"),(5067190966567520076,4311744513,"FRG Single"),(5067190966566536528,4311744513,"FRG Dependent"),(5067190966566863948,4311744513,"FRG Idle"),(5067190966566341708,4311744513,"FRG Alloc New"),(5067190966567456324,4311744513,"FRG Round robin"),(4847084131849553740,4311744513,"CDM Single"),(4847084131848570192,4311744513,"CDM Dependent"),(4847084131848897612,4311744513,"CDM Idle"),(4847084131848375372,4311744513,"CDM Alloc New"),(4847084131849489988,4311744513,"CDM Round robin")),"IOReportChannelInfo"={"IOReportChannelUnit"=7205759403792793600},"IOReportSubGroupName"="vChannel Selection"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5139821241828376576,4311744513,"Channel 0"),(5139821246123343872,4311744513,"Channel 1"),(5139821250418311168,4311744513,"Channel 2"),(5139821254713278464,4311744513,"Channel 3"),(5139821350513688908,4311744513,"Invalid")),"IOReportChannelInfo"={"IOReportChannelUnit"=7205759403792793600},"IOReportSubGroupName"="GTP vChannel Usage"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5067190802232377344,4311744513,"Channel 0"),(5067190806527344640,4311744513,"Channel 1"),(5067190810822311936,4311744513,"Channel 2"),(5067190815117279232,4311744513,"Channel 3"),(5067190910917689676,4311744513,"Invalid")),"IOReportChannelInfo"={"IOReportChannelUnit"=7205759403792793600},"IOReportSubGroupName"="FRG vChannel Usage"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((4847083967514411008,4311744513,"Channel 0"),(4847083971809378304,4311744513,"Channel 1"),(4847083976104345600,4311744513,"Channel 2"),(4847083980399312896,4311744513,"Channel 3"),(4847084076199723340,4311744513,"Invalid")),"IOReportChannelInfo"={"IOReportChannelUnit"=7205759403792793600},"IOReportSubGroupName"="CDM vChannel Usage"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5644502715066697043,4311744513,"Total Number of UMA Pages"),(5644502715302104147,4311744513,"Total Number of UMA Pools"),(5786931235326872832,4311744513,"Total memory of UMA HW Pools"),(4774171070670918484,4311744513,"Total memory of Backup Lists"),(5279420809940522565,4311744513,"Shaders with only Ideal exceeding HW Max"),(5569068516877095519,4311744513,"Shaders with only Min exceeding HW Max"),(4778130399208818002,4311744513,"Shaders with both Min and Ideal exceeding HW Max")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="UMA Pool Memory Usage"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5569068585445838336,4311744513,"Min of Minimum UMA Allocation Size"),(5566827780748430848,4311744513,"Max of Minimum UMA Allocation Size"),(4708028935106547200,4311744513,"Avg of Minimum UMA Allocation Size"),(5569068585378399553,4311744513,"Min of Ideal UMA Allocation Size"),(5566827780680992065,4311744513,"Max of Ideal UMA Allocation Size"),(4708028935039108417,4311744513,"Avg of Ideal UMA Allocation Size"),(6075167061776155985,4311744513,"Total submissions")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="UMA Allocation Size Stats"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5928236041702360388,42966450179,"UMA HW Reserved Pages Distribution")),"IOReportChannelInfo"={"IOReportChannelConfig"=<0a00000000000000000000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UMA Metric Reserved Pages Histogram"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5566818920096333824,42966450179,"UMA HW Mapped Pages Distribution")),"IOReportChannelInfo"={"IOReportChannelConfig"=<0a00000000000000000000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UMA Metric Mapped Pages Histogram"},{"IOReportChannels"=((5790016473443419973,4295098369,"GPU Discrete Power Zone Engaged")),"IOReportGroupName"="GPU Discrete Power Zone Engaged","IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424}},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5790030788519936857,30064902146)),"IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="GPU Discrete Power Zone Residency"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((22614008965386828,85899476994)),"IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="GPU Power Controller States"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((22614008965386828,85899476994)),"IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="AFR Power Controller States"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5786374964131332096,103079346178)),"IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="PMU Loop Lost Performance Reason Code States"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5138701042687429888,47244771330)),"IOReportChannelInfo"={"IOReportChannelUnit"=72058115876454424},"IOReportSubGroupName"="PPM Target as % of Max GPU Power"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((6148644142538244423,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867622704,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 0"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867622705,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 1"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867622706,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 2"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867622707,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 3"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867622708,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 4"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867622709,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 5"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867622710,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 6"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867622711,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 7"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867622712,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 8"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867622713,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 9"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867618608,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 10"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867618609,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 11"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867618610,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 12"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867618611,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 13"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867618612,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 14"},{"IOReportGroupName"="GPU UT Engagement","IOReportChannels"=((6148644189867618613,124554182659,"GPU UT Engagement centi-%")),"IOReportChannelInfo"={"IOReportChannelConfig"=<32000000000000000000000013000000e803000000000000010000000a000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="UT Engagement centi-% Histogram for perf state 15"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319216,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 0"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319217,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 1"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319218,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 2"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319219,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 3"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319220,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 4"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319221,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 5"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319222,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 6"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319223,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 7"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319224,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 8"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319225,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 9"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319472,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 10"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319473,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 11"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319474,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 12"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319475,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 13"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319476,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 14"},{"IOReportGroupName"="AVMR Offset","IOReportChannels"=((4708035475805319477,137439084547,"GPU AVMR Offset")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="AVMR Offset Histogram for perf state 15"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814538800,4311744513,"AGX.Min_UT_Engagement_Perf_State_0")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814538801,4311744513,"AGX.Min_UT_Engagement_Perf_State_1")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814538802,4311744513,"AGX.Min_UT_Engagement_Perf_State_2")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814538803,4311744513,"AGX.Min_UT_Engagement_Perf_State_3")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814538804,4311744513,"AGX.Min_UT_Engagement_Perf_State_4")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814538805,4311744513,"AGX.Min_UT_Engagement_Perf_State_5")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814538806,4311744513,"AGX.Min_UT_Engagement_Perf_State_6")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814538807,4311744513,"AGX.Min_UT_Engagement_Perf_State_7")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814538808,4311744513,"AGX.Min_UT_Engagement_Perf_State_8")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814538809,4311744513,"AGX.Min_UT_Engagement_Perf_State_9")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814551344,4311744513,"AGX.Min_UT_Engagement_Perf_State_10")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814551345,4311744513,"AGX.Min_UT_Engagement_Perf_State_11")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814551346,4311744513,"AGX.Min_UT_Engagement_Perf_State_12")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814551347,4311744513,"AGX.Min_UT_Engagement_Perf_State_13")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814551348,4311744513,"AGX.Min_UT_Engagement_Perf_State_14")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176814551349,4311744513,"AGX.Min_UT_Engagement_Perf_State_15")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Min"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680976432,4311744513,"AGX.Max_UT_Engagement_Perf_State_0")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680976433,4311744513,"AGX.Max_UT_Engagement_Perf_State_1")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680976434,4311744513,"AGX.Max_UT_Engagement_Perf_State_2")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680976435,4311744513,"AGX.Max_UT_Engagement_Perf_State_3")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680976436,4311744513,"AGX.Max_UT_Engagement_Perf_State_4")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680976437,4311744513,"AGX.Max_UT_Engagement_Perf_State_5")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680976438,4311744513,"AGX.Max_UT_Engagement_Perf_State_6")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680976439,4311744513,"AGX.Max_UT_Engagement_Perf_State_7")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680976440,4311744513,"AGX.Max_UT_Engagement_Perf_State_8")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680976441,4311744513,"AGX.Max_UT_Engagement_Perf_State_9")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680988976,4311744513,"AGX.Max_UT_Engagement_Perf_State_10")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680988977,4311744513,"AGX.Max_UT_Engagement_Perf_State_11")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680988978,4311744513,"AGX.Max_UT_Engagement_Perf_State_12")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680988979,4311744513,"AGX.Max_UT_Engagement_Perf_State_13")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680988980,4311744513,"AGX.Max_UT_Engagement_Perf_State_14")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644176680988981,4311744513,"AGX.Max_UT_Engagement_Perf_State_15")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Max"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785603632,4311744513,"AGX.Sum_UT_Engagement_Perf_State_0")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785603633,4311744513,"AGX.Sum_UT_Engagement_Perf_State_1")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785603634,4311744513,"AGX.Sum_UT_Engagement_Perf_State_2")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785603635,4311744513,"AGX.Sum_UT_Engagement_Perf_State_3")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785603636,4311744513,"AGX.Sum_UT_Engagement_Perf_State_4")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785603637,4311744513,"AGX.Sum_UT_Engagement_Perf_State_5")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785603638,4311744513,"AGX.Sum_UT_Engagement_Perf_State_6")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785603639,4311744513,"AGX.Sum_UT_Engagement_Perf_State_7")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785603640,4311744513,"AGX.Sum_UT_Engagement_Perf_State_8")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785603641,4311744513,"AGX.Sum_UT_Engagement_Perf_State_9")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785616176,4311744513,"AGX.Sum_UT_Engagement_Perf_State_10")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785616177,4311744513,"AGX.Sum_UT_Engagement_Perf_State_11")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785616178,4311744513,"AGX.Sum_UT_Engagement_Perf_State_12")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785616179,4311744513,"AGX.Sum_UT_Engagement_Perf_State_13")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202785616180,4311744513,"AGX.Sum_UT_Engagement_Perf_State_14")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644202802393397,4311744513,"AGX.Sum_UT_Engagement_Perf_State_15")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Sum"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949145136,4311744513,"AGX.Count_UT_Engagement_Perf_State_0")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949145137,4311744513,"AGX.Count_UT_Engagement_Perf_State_1")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949145138,4311744513,"AGX.Count_UT_Engagement_Perf_State_2")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949145139,4311744513,"AGX.Count_UT_Engagement_Perf_State_3")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949145140,4311744513,"AGX.Count_UT_Engagement_Perf_State_4")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949145141,4311744513,"AGX.Count_UT_Engagement_Perf_State_5")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949145142,4311744513,"AGX.Count_UT_Engagement_Perf_State_6")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949145143,4311744513,"AGX.Count_UT_Engagement_Perf_State_7")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949145144,4311744513,"AGX.Count_UT_Engagement_Perf_State_8")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949145145,4311744513,"AGX.Count_UT_Engagement_Perf_State_9")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949157680,4311744513,"AGX.Count_UT_Engagement_Perf_State_10")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949157681,4311744513,"AGX.Count_UT_Engagement_Perf_State_11")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949157682,4311744513,"AGX.Count_UT_Engagement_Perf_State_12")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949157683,4311744513,"AGX.Count_UT_Engagement_Perf_State_13")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949157684,4311744513,"AGX.Count_UT_Engagement_Perf_State_14")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644133949157685,4311744513,"AGX.Count_UT_Engagement_Perf_State_15")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210562608,4311744513,"AGX.UT_Not_Engaged_Perf_State_0")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210562609,4311744513,"AGX.UT_Not_Engaged_Perf_State_1")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210562610,4311744513,"AGX.UT_Not_Engaged_Perf_State_2")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210562611,4311744513,"AGX.UT_Not_Engaged_Perf_State_3")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210562612,4311744513,"AGX.UT_Not_Engaged_Perf_State_4")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210562613,4311744513,"AGX.UT_Not_Engaged_Perf_State_5")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210562614,4311744513,"AGX.UT_Not_Engaged_Perf_State_6")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210562615,4311744513,"AGX.UT_Not_Engaged_Perf_State_7")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210562616,4311744513,"AGX.UT_Not_Engaged_Perf_State_8")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210562617,4311744513,"AGX.UT_Not_Engaged_Perf_State_9")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210575152,4311744513,"AGX.UT_Not_Engaged_Perf_State_10")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210575153,4311744513,"AGX.UT_Not_Engaged_Perf_State_11")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210575154,4311744513,"AGX.UT_Not_Engaged_Perf_State_12")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210575155,4311744513,"AGX.UT_Not_Engaged_Perf_State_13")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210575156,4311744513,"AGX.UT_Not_Engaged_Perf_State_14")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU UT AggD Stats","IOReportChannels"=((6148644181210575157,4311744513,"AGX.UT_Not_Engaged_Perf_State_15")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Not_Engaged_Count"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((6003378895330628934,98784509955,"Spill Buffer Usage")),"IOReportChannelInfo"={"IOReportChannelConfig"=<64000000000000000000000009000000e80300000000000001000000040000008813000000000000020000000a000000>,"IOReportChannelUnit"=648672277969240064},"IOReportSubGroupName"="Spill Buffer Usage Histogram"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((6003383263446516801,73014706179,"Spill Buffer Metadata Usage")),"IOReportChannelInfo"={"IOReportChannelConfig"=<64000000000000000000000009000000e803000000000000010000000400000088130000000000000200000004000000>,"IOReportChannelUnit"=648672277969240064},"IOReportSubGroupName"="Spill Buffer Metadata Usage Histogram"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((6003392098212201796,137439215619,"Spill Buffer Unused Blocks per Task")),"IOReportChannelInfo"={"IOReportChannelConfig"=<01000000000000000000000020000000>,"IOReportChannelUnit"=0},"IOReportSubGroupName"="Spill Buffer Metadata Unused Blocks Per Task Histogram"},{"IOReportGroupName"="GPU Stats","IOReportChannels"=((5212723368167473152,4311875585,"Throttle Counter HWPI "),(4922510259018268672,4311875585,"Throttle Counter DPE  "),(5569073961448243200,4311875585,"Throttle Counter Misc "),(5284486310269026304,4311875585,"Throttle Counter IVDM "),(6075167061770764288,4311875585,"Throttle Counter Total"),(5284486311867926862,4311875585,"IVDM: Min Active Throttle Percent"),(5284486311867924824,4311875585,"IVDM: Max Throttle Percent       ")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="GPU Throttler Counters"})
  |   "IOMatchCategory" = "IOAccelerator"
  |   "IOProbeScore" = 10000
  |   "KDebugVersion" = 4294967296
  |   "SurfaceList" = ()
  | }
  | 
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100000f34, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 409, runningboardd"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000010ab, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 403, WindowServer"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000010ae, !registered, !matched, active, busy 0, retain 6>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=58536363415166,"accumulatedGPUTime"=13460973377791},{"API"="Metal","lastSubmittedTime"=42070591814333,"accumulatedGPUTime"=15883875})
  |     "IOUserClientCreator" = "pid 403, WindowServer"
  |     "CommandQueueCount" = 2
  |     "CommandQueueCountMax" = 2
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000119f, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 409, runningboardd"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000011cd, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=54229539557208,"accumulatedGPUTime"=71759875})
  |     "IOUserClientCreator" = "pid 659, iconservicesagen"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 3
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000011d8, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=57289169094416,"accumulatedGPUTime"=545429625})
  |     "IOUserClientCreator" = "pid 618, ControlCenter"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000011eb, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 633, AccessibilityUIS"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001219, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 672, WallpaperAerials"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000123c, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 715, VTDecoderXPCServ"
  |     "CommandQueueCount" = 0
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001245, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=58536153962041,"accumulatedGPUTime"=47931184625})
  |     "IOUserClientCreator" = "pid 709, NotificationCent"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000125b, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=57346664899333,"accumulatedGPUTime"=26197708})
  |     "IOUserClientCreator" = "pid 717, com.apple.dock.e"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001268, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 737, avconferenced"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000126c, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=53082948676333,"accumulatedGPUTime"=5368356666})
  |     "IOUserClientCreator" = "pid 406, loginwindow"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 2
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001277, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=57858207844916,"accumulatedGPUTime"=685882500},{"API"="Metal","lastSubmittedTime"=54208259540166,"accumulatedGPUTime"=62866375})
  |     "IOUserClientCreator" = "pid 620, Finder"
  |     "CommandQueueCount" = 2
  |     "CommandQueueCountMax" = 3
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001282, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 782, TextInputMenuAge"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001283, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=57689032020875,"accumulatedGPUTime"=72390458})
  |     "IOUserClientCreator" = "pid 789, Spotlight"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 3
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001291, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 801, Cloudflare WARP"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001295, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 803, CursorUIViewServ"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000129c, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 692, replayd"
  |     "CommandQueueCount" = 0
  |     "CommandQueueCountMax" = 4
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000012a1, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=0,"accumulatedGPUTime"=0},{"API"="Metal","lastSubmittedTime"=19864008352000,"accumulatedGPUTime"=251858208})
  |     "IOUserClientCreator" = "pid 832, Spotify Helper"
  |     "CommandQueueCount" = 2
  |     "CommandQueueCountMax" = 2
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000012a5, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 793, TextInputSwitche"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000012a8, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 805, Spotify"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000012b7, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 804, LM Studio"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000012b9, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 829, Ollama"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000012bb, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=0,"accumulatedGPUTime"=0},{"API"="Metal","lastSubmittedTime"=42250933000,"accumulatedGPUTime"=58958})
  |     "IOUserClientCreator" = "pid 844, LM Studio Helper"
  |     "CommandQueueCount" = 2
  |     "CommandQueueCountMax" = 2
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000012c1, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 854, LM Studio Helper"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000012c9, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 796, steam_osx"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000012ca, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=16130627571125,"accumulatedGPUTime"=4455666})
  |     "IOUserClientCreator" = "pid 810, MSTeams"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 4
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000012e3, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 785, com.microsoft.te"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000012ff, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 937, LM Studio Helper"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000130c, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=56070170291583,"accumulatedGPUTime"=54166887541})
  |     "IOUserClientCreator" = "pid 970, Steam Helper"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000132f, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=52330195541,"accumulatedGPUTime"=147333},{"API"="Metal","lastSubmittedTime"=49953565375,"accumulatedGPUTime"=162041},{"API"="Metal","lastSubmittedTime"=52339327791,"accumulatedGPUTime"=139208},{"API"="Metal","lastSubmittedTime"=52349698041,"accumulatedGPUTime"=325333},{"API"="Metal","lastSubmittedTime"=52362374291,"accumulatedGPUTime"=822833},{"API"="Metal","lastSubmittedTime"=52391018375,"accumulatedGPUTime"=304125},{"API"="Metal","lastSubmittedTime"=52399566375,"accumulatedGPUTime"=394541})
  |     "IOUserClientCreator" = "pid 959, Steam Helper"
  |     "CommandQueueCount" = 7
  |     "CommandQueueCountMax" = 9
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001377, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 969, Microsoft Teams "
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001378, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=41701750355750,"accumulatedGPUTime"=11367250})
  |     "IOUserClientCreator" = "pid 713, mediaanalysisd"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 6
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000137c, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=16118543292750,"accumulatedGPUTime"=2823041},{"API"="Metal","lastSubmittedTime"=20951185655500,"accumulatedGPUTime"=31998936166})
  |     "IOUserClientCreator" = "pid 1038, Microsoft Teams "
  |     "CommandQueueCount" = 2
  |     "CommandQueueCountMax" = 2
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000013e6, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 1129, GamePolicyAgent"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001514, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=49002220357166,"accumulatedGPUTime"=10905166},{"API"="Metal","lastSubmittedTime"=36578943559625,"accumulatedGPUTime"=36915625},{"API"="Metal","lastSubmittedTime"=54369349153958,"accumulatedGPUTime"=29148458})
  |     "IOUserClientCreator" = "pid 1518, Safari"
  |     "CommandQueueCount" = 3
  |     "CommandQueueCountMax" = 5
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000151d, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=58521120823541,"accumulatedGPUTime"=406219087833},{"API"="Metal","lastSubmittedTime"=48967786084416,"accumulatedGPUTime"=50419500},{"API"="Metal","lastSubmittedTime"=16038804083041,"accumulatedGPUTime"=1177625})
  |     "IOUserClientCreator" = "pid 1539, com.apple.WebKit"
  |     "CommandQueueCount" = 3
  |     "CommandQueueCountMax" = 4
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001561, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 1551, com.apple.CoreSi"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000157d, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=49029077860625,"accumulatedGPUTime"=1340375},{"API"="Metal","lastSubmittedTime"=57251488131250,"accumulatedGPUTime"=23133791})
  |     "IOUserClientCreator" = "pid 1588, com.apple.appkit"
  |     "CommandQueueCount" = 2
  |     "CommandQueueCountMax" = 3
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001597, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=57857740509041,"accumulatedGPUTime"=6634833})
  |     "IOUserClientCreator" = "pid 1626, System Settings"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000159a, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 1628, GeneralSettings"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000015a6, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=57857728938375,"accumulatedGPUTime"=17991291})
  |     "IOUserClientCreator" = "pid 1630, SecurityPrivacyE"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000015c2, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 1651, LocalAuthenticat"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000015cf, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 1664, com.apple.Safari"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000015f8, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 1674, VTDecoderXPCServ"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001655, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=57855746148041,"accumulatedGPUTime"=40735500})
  |     "IOUserClientCreator" = "pid 1797, DockHelper"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000177f, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 2434, com.apple.Safari"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100001917, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 3842, LinkedNotesUISer"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100002328, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=41803162612333,"accumulatedGPUTime"=31212791})
  |     "IOUserClientCreator" = "pid 9441, iconservicesagen"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000024ba, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 1652, coreautha"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100002519, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 1542, com.apple.Safari"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100002605, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 12543, Claude"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100002607, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=33599249132250,"accumulatedGPUTime"=47142041},{"API"="Metal","lastSubmittedTime"=54629881125916,"accumulatedGPUTime"=843020776250})
  |     "IOUserClientCreator" = "pid 12548, Claude Helper"
  |     "CommandQueueCount" = 2
  |     "CommandQueueCountMax" = 2
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000271a, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=44545593217125,"accumulatedGPUTime"=14013333})
  |     "IOUserClientCreator" = "pid 19736, Terminal"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000028a6, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=57249657464583,"accumulatedGPUTime"=1201208})
  |     "IOUserClientCreator" = "pid 23753, firefox"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000028a8, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=0,"accumulatedGPUTime"=0},{"API"="GL/CL","lastSubmittedTime"=58528842761083,"accumulatedGPUTime"=83823949125},{"API"="Metal","lastSubmittedTime"=36238813802666,"accumulatedGPUTime"=24199583},{"API"="GL/CL","lastSubmittedTime"=40466261437333,"accumulatedGPUTime"=1940093791})
  |     "IOUserClientCreator" = "pid 23756, Firefox GPU Help"
  |     "CommandQueueCount" = 4
  |     "CommandQueueCountMax" = 6
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000028aa, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 23781, plugin-container"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000028ac, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 23782, VTDecoderXPCServ"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000028b4, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 23784, com.apple.Safari"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100002989, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 636, QuickLookUIServi"
  |     "CommandQueueCount" = 0
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100002d1b, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 1093, naturallanguaged"
  |     "CommandQueueCount" = 0
  |     "CommandQueueCountMax" = 4
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000356d, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=58533617542916,"accumulatedGPUTime"=598890208})
  |     "IOUserClientCreator" = "pid 82516, Opera Helper"
  |     "CommandQueueCount" = 1
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000356f, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 82509, Opera"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100003575, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 82530, com.apple.Safari"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100003a83, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 606, CoreServicesUIAg"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100003ae4, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 2302, com.apple.Safari"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100003afc, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 966, com.microsoft.te"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100003c3b, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=0,"accumulatedGPUTime"=0},{"API"="Metal","lastSubmittedTime"=58535989802291,"accumulatedGPUTime"=237318423041},{"API"="Metal","lastSubmittedTime"=54629698925916,"accumulatedGPUTime"=246859875})
  |     "IOUserClientCreator" = "pid 6335, BlueStacks"
  |     "CommandQueueCount" = 3
  |     "CommandQueueCountMax" = 4
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100003c42, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 6345, com.apple.Safari"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100003cc7, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 9649, LocalAuthenticat"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100003f2b, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 1592, QuickLookUIServi"
  |     "CommandQueueCount" = 0
  |     "CommandQueueCountMax" = 1
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000471b, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 40211, com.apple.appkit"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000471e, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 40215, com.apple.Safari"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x1000050c0, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 42137, VTDecoderXPCServ"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100008a81, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 10221, PowerChime"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x100009175, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 71157, com.apple.Safari"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000acfd, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 23668, Codex"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000ad00, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ({"API"="Metal","lastSubmittedTime"=0,"accumulatedGPUTime"=0},{"API"="Metal","lastSubmittedTime"=58536365700458,"accumulatedGPUTime"=165679255500})
  |     "IOUserClientCreator" = "pid 23676, Codex (Service)"
  |     "CommandQueueCount" = 2
  |     "CommandQueueCountMax" = 2
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000ad0c, !registered, !matched, active, busy 0, retain 5>
  |   {
  |     "AppUsage" = ()
  |     "IOUserClientCreator" = "pid 24337, com.apple.Safari"
  |   }
  |   
  +-o AGXDeviceUserClient  <class AGXDeviceUserClient, id 0x10000ad11, !registered, !matched, active, busy 0, retain 5>
      {
        "AppUsage" = ()
        "IOUserClientCreator" = "pid 24305, SkyComputerUseSe"
      }
      



==> anc/results/raw/ioreg_AppleT6041MemCacheController.txt <==
+-o AppleT6041MemCacheController  <class AppleT6041MemCacheController, id 0x100000517, registered, matched, active, busy 0 (0 ms), retain 15>
    {
      "IOClass" = "AppleT6041MemCacheController"
      "CFBundleIdentifier" = "com.apple.driver.AppleT6041MCC"
      "IOProviderClass" = "AppleARMIODevice"
      "IOPlatformPanicAction" = 89000
      "IOPlatformActiveAction" = 89000
      "IOPlatformWakeAction" = 89000
      "IOPlatformQuiesceAction" = 89000
      "IOPlatformSleepAction" = 89000
      "IONameMatch" = "mcc,t6041"
      "IOProbeScore" = 0
      "IOMatchedAtBoot" = Yes
      "IOMatchCategory" = "IODefaultMatchCategory"
      "IOUserClientClass" = "AppleMCCUserClientV2"
      "IOReportLegend" = ({"IOReportGroupName"="AMC Stats","IOReportChannels"=((1,4295098369,"AFI AF RD"),(2,4295098369,"AFI AF WR"),(3,4295098369,"AFI DCS RD"),(4,4295098369,"AFI DCS WR"),(7,4295098369,"ECPU0 AF RD"),(8,4295098369,"ECPU0 AF WR"),(9,4295098369,"ECPU0 DCS RD"),(10,4295098369,"ECPU0 DCS WR"),(11,4295098369,"FABRIC RD"),(12,4295098369,"FABRIC WR"),(13,4295098369,"GFX AF RD"),(14,4295098369,"GFX AF WR"),(15,4295098369,"GFX DCS RD"),(16,4295098369,"GFX DCS WR"),(17,4295098369,"PCPU0 AF RD"),(18,4295098369,"PCPU0 AF WR"),(19,4295098369,"PCPU0 DCS RD"),(20,4295098369,"PCPU0 DCS WR"),(21,4295098369,"PCPU1 AF RD"),(22,4295098369,"PCPU1 AF WR"),(23,4295098369,"PCPU1 DCS RD"),(24,4295098369,"PCPU1 DCS WR"),(28,4295098369,"AVD AF RD"),(29,4295098369,"AVD AF WR"),(30,4295098369,"AVD DCS RD"),(31,4295098369,"AVD DCS WR"),(32,4295098369,"AVE0 AF RD"),(33,4295098369,"AVE0 AF WR"),(34,4295098369,"AVE0 DCS RD"),(35,4295098369,"AVE0 DCS WR"),(36,4295098369,"AVE1 AF RD"),(37,4295098369,"AVE1 AF WR"),(38,4295098369,"AVE1 DCS RD"),(39,4295098369,"AVE1 DCS WR"),(40,4295098369,"GFXC AF RD"),(41,4295098369,"GFXC AF WR"),(42,4295098369,"GFXC DCS RD"),(43,4295098369,"GFXC DCS WR"),(46,4295098369,"DISPEXT3 AF RD"),(47,4295098369,"DISPEXT3 AF WR"),(48,4295098369,"DISPEXT3 DCS RD"),(49,4295098369,"DISPEXT3 DCS WR"),(50,4295098369,"DISPEXT3 RT AF RD"),(51,4295098369,"DISPEXT3 RT DCS RD"),(52,4295098369,"SCODEC AF RD"),(53,4295098369,"SCODEC AF WR"),(54,4295098369,"SCODEC DCS RD"),(55,4295098369,"SCODEC DCS WR"),(56,4295098369,"SCODEC RT AF RD"),(57,4295098369,"SCODEC RT AF WR"),(58,4295098369,"SCODEC RT DCS RD"),(59,4295098369,"SCODEC RT DCS WR"),(62,4295098369,"DISPEXT0 AF RD"),(63,4295098369,"DISPEXT0 AF WR"),(64,4295098369,"DISPEXT0 DCS RD"),(65,4295098369,"DISPEXT0 DCS WR"),(66,4295098369,"DISPEXT0 RT AF RD"),(67,4295098369,"DISPEXT0 RT DCS RD"),(76,4295098369,"ATC0 AF RD"),(77,4295098369,"ATC0 AF WR"),(78,4295098369,"ATC0 DCS RD"),(79,4295098369,"ATC0 DCS WR"),(80,4295098369,"ATC1 AF RD"),(81,4295098369,"ATC1 AF WR"),(82,4295098369,"ATC1 DCS RD"),(83,4295098369,"ATC1 DCS WR"),(84,4295098369,"ATC2 AF RD"),(85,4295098369,"ATC2 AF WR"),(86,4295098369,"ATC2 DCS RD"),(87,4295098369,"ATC2 DCS WR"),(88,4295098369,"ATC3 AF RD"),(89,4295098369,"ATC3 AF WR"),(90,4295098369,"ATC3 DCS RD"),(91,4295098369,"ATC3 DCS WR"),(97,4295098369,"DISPINT RT AF WR"),(98,4295098369,"DISPINT RT DCS WR"),(99,4295098369,"DISPINT RT AF RD"),(100,4295098369,"DISPINT RT DCS RD"),(101,4295098369,"DISPINT AF RD"),(102,4295098369,"DISPINT AF WR"),(103,4295098369,"DISPINT DCS RD"),(104,4295098369,"DISPINT DCS WR"),(105,4295098369,"ANS AF RD"),(106,4295098369,"ANS AF WR"),(107,4295098369,"ANS DCS RD"),(108,4295098369,"ANS DCS WR"),(109,4295098369,"APCIEGP AF RD"),(110,4295098369,"APCIEGP AF WR"),(111,4295098369,"APCIEGP DCS RD"),(112,4295098369,"APCIEGP DCS WR"),(113,4295098369,"SEP AF RD"),(114,4295098369,"SEP AF WR"),(115,4295098369,"SEP DCS RD"),(116,4295098369,"SEP DCS WR"),(117,4295098369,"SIO AF RD"),(118,4295098369,"SIO AF WR"),(119,4295098369,"SIO DCS RD"),(120,4295098369,"SIO DCS WR"),(124,4295098369,"ANE AF RD"),(125,4295098369,"ANE AF WR"),(126,4295098369,"ANE DCS RD"),(127,4295098369,"ANE DCS WR"),(128,4295098369,"JPEG AF RD"),(129,4295098369,"JPEG DCS RD"),(130,4295098369,"JPEG AF WR"),(131,4295098369,"JPEG DCS WR"),(135,4295098369,"ANEXL AF RD"),(136,4295098369,"ANEXL AF WR"),(137,4295098369,"ANEXL DCS RD"),(138,4295098369,"ANEXL DCS WR"),(139,4295098369,"MSR0 AF RD"),(140,4295098369,"MSR0 AF WR"),(141,4295098369,"MSR0 DCS RD"),(142,4295098369,"MSR0 DCS WR"),(143,4295098369,"SBR AF RD"),(144,4295098369,"SBR AF WR"),(145,4295098369,"SBR DCS RD"),(146,4295098369,"SBR DCS WR"),(150,4295098369,"MSR1 AF RD"),(151,4295098369,"MSR1 AF WR"),(152,4295098369,"MSR1 DCS RD"),(153,4295098369,"MSR1 DCS WR"),(154,4295098369,"PRORES1 AF RD"),(155,4295098369,"PRORES1 AF WR"),(156,4295098369,"PRORES1 DCS RD"),(157,4295098369,"PRORES1 DCS WR"),(158,4295098369,"ISP AF RD"),(159,4295098369,"ISP AF WR"),(160,4295098369,"ISP DCS RD"),(161,4295098369,"ISP DCS WR"),(162,4295098369,"ISP RT AF WR"),(163,4295098369,"ISP RT DCS WR"),(166,4295098369,"DISPEXT1 RT AF RD"),(167,4295098369,"DISPEXT1 RT DCS RD"),(168,4295098369,"DISPEXT2 RT AF RD"),(169,4295098369,"DISPEXT2 RT DCS RD"),(170,4295098369,"DISPEXT1 AF RD"),(171,4295098369,"DISPEXT1 AF WR"),(172,4295098369,"DISPEXT1 DCS RD"),(173,4295098369,"DISPEXT1 DCS WR"),(174,4295098369,"DISPEXT2 AF RD"),(175,4295098369,"DISPEXT2 AF WR"),(176,4295098369,"DISPEXT2 DCS RD"),(177,4295098369,"DISPEXT2 DCS WR"),(178,4295098369,"DCS"),(179,4295098369,"DCS RD"),(180,4295098369,"DCS F1 RD"),(181,4295098369,"DCS F2 RD"),(182,4295098369,"DCS F3 RD"),(183,4295098369,"DCS F4 RD"),(184,4295098369,"DCS F5 RD"),(185,4295098369,"DCS F6 RD"),(186,4295098369,"DCS WR"),(187,4295098369,"DCS F1 WR"),(188,4295098369,"DCS F2 WR"),(189,4295098369,"DCS F3 WR"),(190,4295098369,"DCS F4 WR"),(191,4295098369,"DCS F5 WR"),(192,4295098369,"DCS F6 WR")),"IOReportChannelInfo"={"IOReportChannelUnit"=648661282852962304},"IOReportSubGroupName"="Perf Counters"},{"IOReportGroupName"="AMC Stats","IOReportChannels"=((193,4295098369,"DCS CAS"),(194,4295098369,"DCS F1 CAS"),(195,4295098369,"DCS F2 CAS"),(196,4295098369,"DCS F3 CAS"),(197,4295098369,"DCS F4 CAS"),(198,4295098369,"DCS F5 CAS"),(199,4295098369,"DCS F6 CAS"),(200,4295098369,"DCS RAS"),(201,4295098369,"DCS F1 RAS"),(202,4295098369,"DCS F2 RAS"),(203,4295098369,"DCS F3 RAS"),(204,4295098369,"DCS F4 RAS"),(205,4295098369,"DCS F5 RAS"),(206,4295098369,"DCS F6 RAS"),(207,4295098369,"DCS SR ENTRIES"),(208,4295098369,"DCS PD ENTRIES"),(209,4295098369,"DCS SR duration(usec)"),(210,4295098369,"DCS F1 SR duration(usec)"),(211,4295098369,"DCS F2 SR duration(usec)"),(212,4295098369,"DCS F3 SR duration(usec)"),(213,4295098369,"DCS F4 SR duration(usec)"),(214,4295098369,"DCS F5 SR duration(usec)"),(215,4295098369,"DCS F6 SR duration(usec)"),(216,4295098369,"DCS PD duration(usec)"),(217,4295098369,"DCS F1 PD duration(usec)"),(218,4295098369,"DCS F2 PD duration(usec)"),(219,4295098369,"DCS F3 PD duration(usec)"),(220,4295098369,"DCS F4 PD duration(usec)"),(221,4295098369,"DCS F5 PD duration(usec)"),(222,4295098369,"DCS F6 PD duration(usec)")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="Perf Counters"},{"IOReportGroupName"="AMC Stats","IOReportChannels"=((223,4295098369,"DSID 0 Hits"),(224,4295098369,"DSID 0 Misses")),"IOReportChannelInfo"={"IOReportChannelUnit"=0},"IOReportSubGroupName"="DSID Group Stats"})
      "IOReportLegendPublic" = Yes
      "IONameMatched" = "mcc,t6041"
      "IOPersonalityPublisher" = "com.apple.driver.AppleT6041MCC"
      "IOFunctionParent000000F1" = <>
      "CFBundleIdentifierKernel" = "com.apple.driver.AppleT6041MCC"
    }
    



==> anc/results/raw/ioreport_agent_b1_cpu_bg.jsonl <==
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":8679}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":4567}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13177}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":89}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":597}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":12390}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":248}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":68}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":67}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":84}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":116}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":149}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":317}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":658}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2766}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":6643}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1505}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":340}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":89}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":144}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":343}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1682}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5168}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4888}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":693}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":96}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":60}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":92}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":66}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":83}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":103}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":160}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":266}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":571}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1028}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1639}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5676}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2727}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":233}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":55}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":162}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2074}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":181}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":111}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":74}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2447}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":64}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2011}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":171}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":118}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":374}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":362}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":352}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":56}
{"event":"ioreport_delta","tag":"b1_cpu_bg","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":1627180}


==> anc/results/raw/ioreport_agent_b1_cpu_ui.jsonl <==
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":46}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":13052}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":178}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13163}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":13252}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":5324}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1432}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":895}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":538}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":241}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5502}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1464}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":814}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":385}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":227}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":88}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4701}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":704}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":685}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":793}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":421}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":423}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":287}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":157}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":153}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":82}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":13275}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":13126}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":13281}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":13275}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":13123}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":13281}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":312}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":289}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":285}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":68}
{"event":"ioreport_delta","tag":"b1_cpu_ui","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":72531873}


==> anc/results/raw/ioreport_agent_b1_gpu.jsonl <==
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":183}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":141}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":183}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":199}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":208}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":198}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":12099}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":69}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":256}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":208}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":186}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":192}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":248}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":12115}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":105}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":99}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":100}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":100}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":95}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":94}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":103}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":102}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":91}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":110}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":129}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":11751}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":393}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2607}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1765}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1165}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":494}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":207}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3218}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2117}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":786}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":154}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1966}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":859}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1116}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":871}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":631}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":400}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":240}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":120}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":61}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2058}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":152}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":85}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2270}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":53}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2023}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":105}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":85}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":58}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":72}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12948}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12977}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":13156}
{"event":"ioreport_delta","tag":"b1_gpu","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":889050}


==> anc/results/raw/ioreport_agent_b1_idle.jsonl <==
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":9040}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":66}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":9045}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":8954}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":91}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":49}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3976}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1606}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":611}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":219}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":71}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":6203}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":260}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3506}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1572}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":786}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":351}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":175}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":63}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":519}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":113}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":707}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":480}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":138}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3278}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":333}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":175}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":119}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":94}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":57}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3987}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":129}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3172}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":358}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":169}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":133}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":83}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":67}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":315}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":304}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":301}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":49}
{"event":"ioreport_delta","tag":"b1_idle","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":15114260}


==> anc/results/raw/ioreport_agent_b2_cpu_bg.jsonl <==
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":8985}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":4118}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":159}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13159}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":87}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":672}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":12097}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":380}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":95}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":93}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":83}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":69}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":64}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":65}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":85}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":150}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":241}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":661}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2923}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":6200}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1373}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":384}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":143}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":58}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":78}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":62}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":53}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":82}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":64}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":171}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":443}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1990}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5315}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4044}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":702}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":162}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":164}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":80}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":49}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":57}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":49}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":46}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":37}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":48}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":69}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":106}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":137}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":296}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":624}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1228}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2081}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5132}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2105}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":239}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":88}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":49}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":63}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":37}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":335}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1948}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":398}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":312}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":201}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":99}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":65}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2867}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":178}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1897}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":294}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":279}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":232}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":144}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":87}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":55}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":321}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":306}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":296}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b2_cpu_bg","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":4221345}


==> anc/results/raw/ioreport_agent_b2_cpu_ui.jsonl <==
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":12949}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":289}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":37}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13172}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":13219}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4657}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2035}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1268}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":754}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":412}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":187}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":73}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":49}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4946}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1985}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1130}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":655}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":414}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":181}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":94}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3431}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1342}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1114}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":929}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":695}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":484}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":439}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":283}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":236}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":194}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":90}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":77}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":13273}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":13097}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":13280}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":13273}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":13093}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":13280}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":318}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":292}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":46}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":290}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":66}
{"event":"ioreport_delta","tag":"b2_cpu_ui","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":72525316}


==> anc/results/raw/ioreport_agent_b2_gpu.jsonl <==
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":152}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":148}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":196}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":189}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":203}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":223}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":12116}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":57}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":57}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":225}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":210}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":193}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":201}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":266}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":12112}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":82}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":113}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":99}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":94}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":107}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":92}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":90}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":100}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":101}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":138}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":117}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":11974}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":170}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3486}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2111}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1514}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":799}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":334}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":105}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4541}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2591}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1076}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":183}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1882}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2019}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1283}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1112}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":811}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":590}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":366}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":188}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":93}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2416}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":315}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":496}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":348}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":142}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":80}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":46}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3075}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":685}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":98}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2358}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":168}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":251}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":384}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":326}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":149}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":86}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":46}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12957}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13000}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":13180}
{"event":"ioreport_delta","tag":"b2_gpu","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":6938733}


==> anc/results/raw/ioreport_agent_b2_idle.jsonl <==
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":8867}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":8843}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":8782}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":64}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4157}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2020}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":779}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":296}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":111}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":7066}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":301}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3675}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1941}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":977}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":394}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":243}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":96}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1998}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":373}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":301}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":175}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":104}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":56}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2979}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1948}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":330}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":288}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":201}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":114}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":73}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":338}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":329}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":323}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b2_idle","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":4134864}


==> anc/results/raw/ioreport_agent_b3_cpu_bg.jsonl <==
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":8580}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":4438}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":256}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13160}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":111}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":674}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":11860}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":602}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":119}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":72}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":76}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":53}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":53}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":57}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":62}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":84}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":114}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":150}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":249}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":619}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2797}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":6085}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1355}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":421}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":103}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":95}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":94}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":74}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":130}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":205}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":80}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":55}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":165}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":472}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1893}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5201}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4003}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":678}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":171}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":232}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":232}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":86}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":49}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":48}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":56}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":63}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":91}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":100}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":157}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":280}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":588}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1162}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1808}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5357}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2000}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":218}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":76}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":53}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":84}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":58}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":37}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":622}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1997}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":284}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":245}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":161}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":114}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":90}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":56}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2770}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":194}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":56}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1975}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":205}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":227}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":178}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":118}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":98}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":68}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":326}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":314}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":300}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":62}
{"event":"ioreport_delta","tag":"b3_cpu_bg","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":5389779}


==> anc/results/raw/ioreport_agent_b3_cpu_ui.jsonl <==
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":13027}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":213}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13198}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":13202}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4795}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1757}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1199}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":771}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":435}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":234}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":104}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":48}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5149}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1619}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1029}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":657}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":411}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":227}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":127}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":68}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3527}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1446}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":891}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":786}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":586}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":502}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":426}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":310}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":263}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":175}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":134}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":98}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":69}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":13259}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":87}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":13086}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":13266}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":13259}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":88}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":13086}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":13266}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":162}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":158}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":158}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b3_cpu_ui","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":72449848}


==> anc/results/raw/ioreport_agent_b3_gpu.jsonl <==
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":140}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":159}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":178}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":199}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":208}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":239}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":12092}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":63}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":228}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":203}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":204}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":183}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":253}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":12116}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":57}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":57}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":93}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":121}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":105}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":92}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":92}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":104}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":103}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":108}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":86}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":158}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":7213}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":4942}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3562}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2195}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1406}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":750}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":305}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":94}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4722}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2555}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":870}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":174}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1930}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2060}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1339}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1106}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":744}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":551}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":322}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":143}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":87}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":63}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":64}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2375}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":300}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":512}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":343}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":135}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":103}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":85}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":66}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3042}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":654}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":214}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2262}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":210}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":257}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":379}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":325}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":128}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":73}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":75}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":68}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":63}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":49}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12948}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12987}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":13177}
{"event":"ioreport_delta","tag":"b3_gpu","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":8505629}


==> anc/results/raw/ioreport_agent_b3_idle.jsonl <==
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":11222}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":181}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":11279}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":118}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":10915}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":379}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":106}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4769}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2608}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1193}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":461}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":137}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":8802}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":397}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":60}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4058}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2552}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1356}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":701}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":322}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":119}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":62}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":49}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":409}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":449}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":405}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2101}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":575}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":525}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":433}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":361}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":224}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":188}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":115}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":84}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4320}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":298}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":74}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2046}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":485}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":475}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":403}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":343}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":262}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":187}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":164}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":92}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":64}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":61}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":636}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":60}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":651}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":602}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b3_idle","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":14342038}


==> anc/results/raw/ioreport_agent_b4_cpu_bg.jsonl <==
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":6128}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":6866}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":289}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":12727}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":538}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":966}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":11253}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":811}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":216}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":141}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":183}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":153}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":139}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":156}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":170}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":157}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":203}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":244}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":306}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":550}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1464}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3494}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3714}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1019}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":375}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":139}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":74}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":48}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":160}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":113}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":524}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1116}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3055}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4998}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2490}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":495}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":170}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":121}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":76}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":45}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":93}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":117}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":103}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":131}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":131}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":134}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":146}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":119}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":132}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":155}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":198}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":262}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":369}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":656}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1171}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1799}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2377}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2871}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1209}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":304}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":86}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":56}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":404}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":374}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":387}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":372}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3452}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":594}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":613}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":546}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":376}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":195}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":149}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":79}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":78}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5187}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":817}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":122}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3289}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":491}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":481}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":487}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":428}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":316}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":203}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":131}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":93}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":66}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":57}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":790}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":69}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":74}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":93}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":127}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":110}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":48}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":756}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":65}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":91}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":113}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":93}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":57}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":742}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":58}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":60}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":56}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":61}
{"event":"ioreport_delta","tag":"b4_cpu_bg","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":5593643}


==> anc/results/raw/ioreport_agent_b4_cpu_ui.jsonl <==
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":13182}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":159}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13299}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":74}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":13267}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4156}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1755}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1438}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":921}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":721}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":448}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":212}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":94}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4386}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1841}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1195}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":782}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":541}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":473}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":278}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":148}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":84}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3386}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":871}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":853}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":926}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":746}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":612}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":465}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":380}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":298}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":318}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":293}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":197}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":141}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":107}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":69}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":13356}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":56}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":216}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":13021}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":13361}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":13356}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":62}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":187}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":13042}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":13361}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":616}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":567}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":547}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":62}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b4_cpu_ui","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":72970523}


==> anc/results/raw/ioreport_agent_b4_gpu.jsonl <==
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":174}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":134}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":193}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":189}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":185}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":185}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":12149}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":71}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":45}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":235}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":199}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":190}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":204}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":245}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":12156}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":97}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":92}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":110}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":92}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":99}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":83}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":95}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":112}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":97}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":106}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":130}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":11984}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":183}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2586}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2096}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1173}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":530}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":267}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":130}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3376}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2177}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":894}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":308}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1827}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1027}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1315}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":898}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":671}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":395}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":270}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":178}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":112}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":84}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1807}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":138}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":413}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":204}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":74}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2156}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":481}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1777}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":63}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":130}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":324}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":199}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":93}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":56}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":70}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12960}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12989}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":13169}
{"event":"ioreport_delta","tag":"b4_gpu","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":4673858}


==> anc/results/raw/ioreport_agent_b4_idle.jsonl <==
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":7984}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":49}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":7950}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":67}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":7901}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":60}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":64}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3944}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1967}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":744}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":183}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":6683}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":172}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3500}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1935}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":921}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":332}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":130}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1439}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":349}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":236}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":94}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":48}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2152}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1422}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":292}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":224}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":126}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":48}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":226}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":223}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":221}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b4_idle","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":1815736}


==> anc/results/raw/ioreport_agent_b5_cpu_bg.jsonl <==
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":9057}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":4215}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13221}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":627}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":12417}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":227}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":37}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":81}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":67}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":46}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":66}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":73}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":81}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":136}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":274}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":655}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2535}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":6995}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1523}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":293}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":69}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":114}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":340}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1567}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5214}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5066}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":641}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":102}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":64}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":75}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":37}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":77}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":81}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":137}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":262}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":639}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":976}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1417}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5851}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2837}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":248}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":152}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1903}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":165}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":84}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":60}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2233}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1830}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":181}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":102}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":79}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":211}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":206}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":199}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b5_cpu_bg","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":1361579}


==> anc/results/raw/ioreport_agent_b5_cpu_ui.jsonl <==
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":13172}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":135}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13258}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":13272}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4914}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1638}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1321}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":715}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":382}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":188}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":65}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5037}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1743}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1072}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":662}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":350}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":221}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":97}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4230}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":716}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":802}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":915}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":682}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":508}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":399}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":287}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":203}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":187}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":120}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":72}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":13326}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":48}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":13210}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":13332}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":13326}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":13231}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":13332}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":161}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":157}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":157}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b5_cpu_ui","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":72810688}


==> anc/results/raw/ioreport_agent_b5_gpu.jsonl <==
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":160}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":156}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":188}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":193}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":193}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":211}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":12120}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":238}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":204}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":190}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":206}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":248}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":12122}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":83}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":96}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":113}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":99}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":102}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":96}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":101}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":95}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":83}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":133}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":150}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":11865}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":258}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2467}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1782}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1074}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":574}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":269}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":86}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3165}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1996}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":810}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":246}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1917}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":773}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1099}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":873}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":598}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":409}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":268}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":159}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":94}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":45}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2026}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":158}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":131}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":83}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":62}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2228}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":214}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1973}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":104}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":93}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":91}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":80}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":45}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12947}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12997}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":13177}
{"event":"ioreport_delta","tag":"b5_gpu","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":2565136}


==> anc/results/raw/ioreport_agent_b5_idle.jsonl <==
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":12156}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":247}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":12372}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":11945}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":412}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":5055}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2053}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1024}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":364}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":130}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":8214}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":397}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":67}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4520}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1868}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1237}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":561}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":267}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":118}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":60}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1120}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":265}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":67}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1558}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1064}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":262}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":111}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":37}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":4490}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1091}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":680}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":412}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":283}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":175}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":156}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":148}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":134}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":98}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":70}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":69}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":57}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7194}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":544}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":193}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4260}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1032}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":739}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":433}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":322}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":203}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":154}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":140}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":105}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":129}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":102}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":63}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":255}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":257}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":242}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b5_idle","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":35397914}


==> anc/results/raw/ioreport_agent_b6_cpu_bg.jsonl <==
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":6209}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":5456}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":1526}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":69}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13025}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":132}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":69}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":926}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":9207}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":2062}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":919}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":98}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":154}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":231}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":196}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":114}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":74}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":55}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":71}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":80}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":98}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":151}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":224}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":517}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1711}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4418}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1124}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":341}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":211}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":134}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":173}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":154}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":152}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":134}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":239}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":197}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":273}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":398}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":282}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":127}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":85}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1057}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":340}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":336}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":472}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1463}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3662}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3278}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":836}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":502}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":733}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":590}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":333}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":256}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":219}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":117}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":69}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":85}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":123}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":137}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":146}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":116}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":86}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":66}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":49}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":58}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":68}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":68}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":104}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":168}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":230}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":431}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":784}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1073}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3617}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1908}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":256}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":92}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":73}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":106}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":125}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":140}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":123}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":75}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":95}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2751}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":801}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":857}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":794}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3743}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":409}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":336}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":277}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":237}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":161}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":162}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":125}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":104}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":88}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":80}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4861}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":599}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":255}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":90}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3650}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":306}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":295}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":273}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":236}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":178}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":146}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":113}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":118}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":89}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":79}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":64}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":68}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":741}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":37}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":732}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":45}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":692}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":64}
{"event":"ioreport_delta","tag":"b6_cpu_bg","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":24191393}


==> anc/results/raw/ioreport_agent_b6_cpu_ui.jsonl <==
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":12891}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":358}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":56}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13178}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":205}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":13047}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4211}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1919}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1492}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1055}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":631}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":394}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":219}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":98}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4551}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1857}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1316}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":882}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":547}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":364}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":267}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":190}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":97}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":48}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3138}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1259}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":933}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":901}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":784}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":629}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":545}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":416}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":326}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":282}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":216}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":178}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":142}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":114}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":87}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":46}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":13270}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":79}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":206}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":12854}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":13280}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":13280}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":92}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":201}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":12862}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":13286}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":199}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":191}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":191}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":37}
{"event":"ioreport_delta","tag":"b6_cpu_ui","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":72578019}


==> anc/results/raw/ioreport_agent_b6_gpu.jsonl <==
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":119}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":206}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":186}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":189}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":199}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":12305}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":67}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":294}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":189}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":205}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":215}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":12330}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":123}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":136}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":108}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":109}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":84}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":102}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":102}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":130}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":12014}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":312}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3013}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2248}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1526}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":932}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":472}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":168}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3902}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2598}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1398}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":457}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2186}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1138}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1341}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1127}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":840}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":677}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":484}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":326}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":167}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":80}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":8672}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":500}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":336}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":269}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":160}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":92}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":9303}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":630}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":146}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":8388}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":497}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":302}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":262}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":221}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":183}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":98}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":64}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3574}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":160}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":133}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":116}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3793}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":241}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3475}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":166}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":92}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":108}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":115}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13117}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13231}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":13275}
{"event":"ioreport_delta","tag":"b6_gpu","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":35827639}


==> anc/results/raw/ioreport_agent_b6_idle.jsonl <==
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":13114}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":148}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13096}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":108}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":46}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":12768}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":323}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":112}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4760}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1550}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":613}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":206}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":66}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":6836}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":307}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":66}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4236}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1549}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":775}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":352}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":149}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":83}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":37}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":6444}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":158}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":107}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":75}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":6824}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":58}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":6421}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":120}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":124}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":87}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":46}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":6446}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":369}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":225}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":139}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":128}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":133}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":109}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":76}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":70}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7321}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":308}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":90}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6349}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":353}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":234}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":147}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":99}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":94}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":100}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":83}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":57}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":58}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":55}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":65}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":330}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":316}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":305}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":53}
{"event":"ioreport_delta","tag":"b6_idle","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":44903061}


==> anc/results/raw/ioreport_agent_b7_cpu_bg.jsonl <==
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":5711}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":7231}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":315}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13223}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":498}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":10689}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1906}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":161}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":61}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":60}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":77}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":113}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":177}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":401}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1731}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4042}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1331}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":334}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":411}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":510}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":847}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":459}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":375}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":126}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":139}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":219}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":246}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":500}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":581}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":260}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":104}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":319}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1313}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3789}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3374}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1500}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":851}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":699}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":826}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":220}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":116}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":85}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":30}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":43}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":57}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":80}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":108}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":158}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":365}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":725}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1231}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3377}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1913}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":255}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":184}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":232}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":311}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":565}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":461}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":339}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":378}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":134}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2033}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":10252}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":106}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":80}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":62}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":10540}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":69}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":10202}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":119}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":72}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":70}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":49}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2622}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":38}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2706}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2610}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":200}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":200}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":188}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":45}
{"event":"ioreport_delta","tag":"b7_cpu_bg","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":27327347}


==> anc/results/raw/ioreport_agent_b7_cpu_ui.jsonl <==
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":13188}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":53}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13189}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":13199}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":5212}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1167}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":850}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":489}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":176}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":76}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":5376}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1136}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":743}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":382}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":197}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":86}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":46}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4668}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":610}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":559}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":605}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":447}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":347}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":255}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":187}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":118}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":65}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":13265}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":13169}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":13267}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":13265}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":26}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":13178}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":13267}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":160}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":152}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":151}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b7_cpu_ui","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":72456177}


==> anc/results/raw/ioreport_agent_b7_gpu.jsonl <==
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":146}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":331}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":256}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":230}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":273}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":11965}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":75}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":398}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":277}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":219}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":328}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":11956}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":59}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":179}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":182}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":171}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":119}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":113}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":120}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":136}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":179}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":11691}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":319}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3143}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2172}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1211}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":581}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":273}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":85}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4061}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2388}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":771}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":225}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2413}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1026}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1415}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":982}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":668}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":373}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":278}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":182}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":85}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":37}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":4819}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":427}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":520}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":428}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":246}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":135}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":91}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":48}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5630}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":829}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":147}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4642}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":327}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":338}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":379}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":352}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":234}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":158}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":82}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":62}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":37}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":42}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":6082}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":272}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":299}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":210}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":92}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":48}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6565}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":400}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5909}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":285}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":200}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":225}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":181}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":86}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":67}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":13069}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":13226}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":13273}
{"event":"ioreport_delta","tag":"b7_gpu","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":50893565}


==> anc/results/raw/ioreport_agent_b7_idle.jsonl <==
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":0,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":13128}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":1,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":131}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":2,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":3,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":4,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":5,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":6,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":7,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":8,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":9,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":10,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":11,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":12,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":13,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":14,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":15,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":16,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":17,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":18,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":19,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":20,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":21,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":22,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":23,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":24,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":25,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":26,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":27,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":28,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":29,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":30,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":31,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":32,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":13122}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":33,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":105}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":34,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":35,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":36,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":37,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":38,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":39,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":40,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":41,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":42,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":43,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":44,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":45,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":46,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":47,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":48,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":49,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":50,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":51,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":52,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":53,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":54,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":55,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":56,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":57,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":58,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":59,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":60,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":61,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":62,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":63,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":64,"format":2,"state_index":0,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":12861}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":65,"format":2,"state_index":1,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":262}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":66,"format":2,"state_index":2,"state":"  48GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":90}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":67,"format":2,"state_index":3,"state":"  64GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":40}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":68,"format":2,"state_index":4,"state":"  80GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":69,"format":2,"state_index":5,"state":"  96GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":70,"format":2,"state_index":6,"state":" 112GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":71,"format":2,"state_index":7,"state":" 128GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":72,"format":2,"state_index":8,"state":" 144GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":73,"format":2,"state_index":9,"state":" 160GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":74,"format":2,"state_index":10,"state":" 176GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":75,"format":2,"state_index":11,"state":" 192GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":76,"format":2,"state_index":12,"state":" 208GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":77,"format":2,"state_index":13,"state":" 224GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":78,"format":2,"state_index":14,"state":" 240GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":79,"format":2,"state_index":15,"state":" 256GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":80,"format":2,"state_index":16,"state":" 272GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":81,"format":2,"state_index":17,"state":" 288GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":82,"format":2,"state_index":18,"state":" 304GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":83,"format":2,"state_index":19,"state":" 320GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":84,"format":2,"state_index":20,"state":" 336GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":85,"format":2,"state_index":21,"state":" 352GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":86,"format":2,"state_index":22,"state":" 368GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":87,"format":2,"state_index":23,"state":" 384GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":88,"format":2,"state_index":24,"state":" 400GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":89,"format":2,"state_index":25,"state":" 416GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":90,"format":2,"state_index":26,"state":" 432GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":91,"format":2,"state_index":27,"state":" 448GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":92,"format":2,"state_index":28,"state":" 464GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":93,"format":2,"state_index":29,"state":" 480GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":94,"format":2,"state_index":30,"state":" 496GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":95,"format":2,"state_index":31,"state":" 512GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":96,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3625}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":97,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1150}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":98,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1351}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":99,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":689}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":100,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":225}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":101,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":125}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":102,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":54}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":103,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":104,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":105,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":106,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":107,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":108,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":109,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":110,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":111,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":112,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":113,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":114,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":115,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":116,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":117,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":118,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":119,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":120,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":121,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":122,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":123,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":124,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":125,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":126,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":127,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":128,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":6452}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":129,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":671}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":130,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":90}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":131,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":132,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":133,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":134,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":135,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":136,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":137,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":138,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":139,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":140,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":141,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":142,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":143,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":144,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":145,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":146,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":147,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":148,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":149,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":150,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":151,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":152,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":153,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":154,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":155,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":156,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":157,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":158,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":159,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":160,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":3283}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":161,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1022}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":162,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":875}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":163,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1037}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":164,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":521}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":165,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":224}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":166,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":131}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":167,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":65}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":168,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":169,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":170,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":171,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":13}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":172,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":173,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":174,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":175,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":176,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":177,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":178,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":179,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":180,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":181,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":182,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":183,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":184,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":185,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":186,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":187,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":188,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":189,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":190,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":191,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":192,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":6932}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":193,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":78}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":194,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":50}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":195,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":56}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":196,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":33}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":197,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":198,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":199,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":200,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":201,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":202,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":203,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":204,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":205,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":206,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":207,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":208,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":209,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":210,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":211,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":212,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":213,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":214,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":215,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":216,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":217,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":218,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":219,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":220,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":221,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":222,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":223,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":224,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":7195}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":225,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":226,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":227,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":228,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":229,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":230,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":231,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":232,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":233,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":234,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":235,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":236,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":237,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":238,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":239,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":240,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":241,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":242,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":243,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":244,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":245,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":246,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":247,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":248,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":249,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":250,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":251,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":252,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":253,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":254,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":255,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":256,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":6917}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":257,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":84}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":258,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":39}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":259,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":260,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":41}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":261,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":262,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":263,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":21}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":264,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":265,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":266,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":267,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":268,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":269,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":270,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":271,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":272,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":273,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":274,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":275,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":276,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":277,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":278,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":279,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":280,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":281,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":282,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":283,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":284,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":285,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":286,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":287,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":288,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":5569}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":289,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":104}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":290,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":90}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":291,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":86}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":292,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":65}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":293,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":294,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":295,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":35}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":296,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":25}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":297,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":298,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":299,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":23}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":300,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":301,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":302,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":303,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":304,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":305,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":306,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":307,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":308,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":309,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":310,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":311,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":312,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":313,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":314,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":315,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":316,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":317,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":318,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":319,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":320,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":5932}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":321,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":123}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":322,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":29}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":323,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":324,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":325,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":326,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":327,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":328,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":329,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":330,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":331,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":332,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":333,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":334,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":335,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":336,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":337,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":338,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":339,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":340,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":341,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":342,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":343,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":344,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":345,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":346,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":347,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":348,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":349,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":350,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":351,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":352,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5545}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":353,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":102}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":354,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":75}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":355,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":67}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":356,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":52}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":357,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":358,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":359,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":44}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":360,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":31}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":361,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":362,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":363,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":364,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":365,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":20}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":366,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":367,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":368,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":369,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":370,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":371,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":372,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":373,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":374,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":375,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":376,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":377,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":378,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":379,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":380,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":381,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":382,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":383,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":384,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":398}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":385,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":386,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":387,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":388,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":389,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":51}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":390,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":47}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":391,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":36}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":392,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":393,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":394,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":395,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":396,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":397,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":398,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":399,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":400,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":401,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":402,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":403,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":404,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":405,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":406,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":407,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":408,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":409,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":410,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":411,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":412,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":413,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":414,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":415,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":416,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":389}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":417,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":418,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":419,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":22}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":420,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":18}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":421,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":422,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":45}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":423,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":32}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":424,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":425,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":28}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":426,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":427,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":16}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":428,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":429,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":430,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":431,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":432,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":433,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":12}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":434,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":435,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":436,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":437,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":2}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":438,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":439,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":440,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":3}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":441,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":442,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":443,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":444,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":445,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":446,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":1}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":447,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":17}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":448,"format":2,"state_index":0,"state":"   1GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":381}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":449,"format":2,"state_index":1,"state":"   2GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":450,"format":2,"state_index":2,"state":"   3GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":4}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":451,"format":2,"state_index":3,"state":"   4GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":452,"format":2,"state_index":4,"state":"   5GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":453,"format":2,"state_index":5,"state":"   6GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":454,"format":2,"state_index":6,"state":"   7GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":455,"format":2,"state_index":7,"state":"   8GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":456,"format":2,"state_index":8,"state":"   9GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":457,"format":2,"state_index":9,"state":"  10GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":27}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":458,"format":2,"state_index":10,"state":"  11GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":459,"format":2,"state_index":11,"state":"  12GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":34}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":460,"format":2,"state_index":12,"state":"  13GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":461,"format":2,"state_index":13,"state":"  14GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":24}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":462,"format":2,"state_index":14,"state":"  15GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":463,"format":2,"state_index":15,"state":"  16GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":464,"format":2,"state_index":16,"state":"  17GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":19}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":465,"format":2,"state_index":17,"state":"  18GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":15}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":466,"format":2,"state_index":18,"state":"  19GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":14}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":467,"format":2,"state_index":19,"state":"  20GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":468,"format":2,"state_index":20,"state":"  21GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":469,"format":2,"state_index":21,"state":"  22GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":470,"format":2,"state_index":22,"state":"  23GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":9}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":471,"format":2,"state_index":23,"state":"  24GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":8}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":472,"format":2,"state_index":24,"state":"  25GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":473,"format":2,"state_index":25,"state":"  26GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":6}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":474,"format":2,"state_index":26,"state":"  27GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":11}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":475,"format":2,"state_index":27,"state":"  28GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":10}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":476,"format":2,"state_index":28,"state":"  29GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":7}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":477,"format":2,"state_index":29,"state":"  30GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":478,"format":2,"state_index":30,"state":"  31GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":5}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":479,"format":2,"state_index":31,"state":"  32GB/s","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":56}
{"event":"ioreport_delta","tag":"b7_idle","sample_ms":3000,"index":480,"format":1,"state_index":0,"state":"","driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":42447834}


==> anc/results/raw/ioreport_pmp_idle.jsonl <==
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":0,"format":2,"driver":"RTBuddy(PMP) <id 0x1000006c0>","group":"PMP","subgroup":"IOP State","channel":"status","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":1,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"IO Reporting statistics","channel":"update count","unit":"","value":1}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":2,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"IO Reporting statistics","channel":"last update","unit":"","value":1019164}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":3,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Power","channel":"Duty cycle","unit":"","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":4,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Power","channel":"Sleep count","unit":"events","value":397}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":5,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Power","channel":"Wake count","unit":"events","value":389}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":6,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Power","channel":"Power state","unit":"us","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":7,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Power","channel":"Free heap","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":8,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Power","channel":"Total heap","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":9,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Power","channel":"Peak heap alloc","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":10,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(0)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":11,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(1)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":12,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(2)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":13,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(3)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":14,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(4)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":15,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(5)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":16,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(6)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":17,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(7)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":18,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(8)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":19,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(9)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":20,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(10)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":21,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(11)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":22,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(12)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":23,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(13)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":24,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(14)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":25,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(15)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":26,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(16)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":27,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(17)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":28,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(18)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":29,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(19)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":30,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(20)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":31,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(21)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":32,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(22)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":33,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(23)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":34,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(24)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":35,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(25)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":36,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(26)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":37,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(27)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":38,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(28)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":39,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(29)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":40,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(30)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":41,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Used stack","channel":"Used stack(31)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":42,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(0)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":43,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(1)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":44,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(2)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":45,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(3)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":46,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(4)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":47,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(5)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":48,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(6)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":49,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(7)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":50,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(8)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":51,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(9)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":52,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(10)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":53,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(11)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":54,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(12)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":55,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(13)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":56,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(14)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":57,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(15)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":58,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(16)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":59,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(17)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":60,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(18)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":61,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(19)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":62,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(20)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":63,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(21)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":64,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(22)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":65,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(23)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":66,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(24)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":67,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(25)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":68,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(26)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":69,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(27)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":70,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(28)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":71,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(29)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":72,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(30)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":73,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Total stack","channel":"Total stack(31)","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":74,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Power","channel":"CPU count","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":75,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Ceiling","channel":"CTRL","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":76,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":77,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":78,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":79,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AFI BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":80,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AFI BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":81,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AFI BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":82,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AFR BW","channel":"AMCC RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":83,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AFR BW","channel":"AMCC WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":84,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AFR BW","channel":"AMCC RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":85,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI0 ALL","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":86,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI1 RT","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":87,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI1 ALL","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":88,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI2 RT","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":89,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI2 ALL","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":90,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI2 ATC0 UP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":91,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI2 ATC0 DN","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":92,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI2 ATC1 UP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":93,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI2 ATC1 DN","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":94,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI2 ATC2 UP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":95,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI2 ATC2 DN","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":96,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI2 ATC3 UP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":97,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI2 ATC3 DN","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":98,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI3 RT","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":99,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI3 ALL","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":100,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI3 ANS UP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":101,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI3 APCIE_G","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":102,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI3 APCIE_G","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":103,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI4 ALL","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":104,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI4 ANE UP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":105,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI5 ALL","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":106,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI5 ANEXL U","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":107,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI6 RT","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":108,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI6 ALL","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":109,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI7 RT","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":110,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC-NI Util BW","channel":"SOC-NI7 ALL","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":111,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":112,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":113,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":114,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":115,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":116,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"EACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":117,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Energy","channel":"EACC0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":118,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Energy","channel":"EACC0 SRAM","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":119,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"EACC0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":120,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"EACC0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":121,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Volt-Temp HM","channel":"EACC0_V_T","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":122,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"EACC0","channel":"Core Block Slot","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":123,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"EACC0","channel":"M$ Stall","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":124,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"EACC0","channel":"DRAM Stall","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":125,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":126,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":127,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":128,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":129,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":130,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":131,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Energy","channel":"PACC0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":132,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Energy","channel":"PACC0 SRAM","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":133,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"PACC0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":134,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"PACC0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":135,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Volt-Temp HM","channel":"PACC0_V_T","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":136,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PACC0","channel":"Core Block Slot","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":137,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PACC0","channel":"M$ Stall","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":138,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PACC0","channel":"DRAM Stall","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":139,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":140,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":141,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":142,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":143,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":144,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PACC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":145,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Energy","channel":"PACC1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":146,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Energy","channel":"PACC1 SRAM","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":147,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"PACC1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":148,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"PACC1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":149,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Volt-Temp HM","channel":"PACC1_V_T","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":150,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PACC1","channel":"Core Block Slot","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":151,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PACC1","channel":"M$ Stall","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":152,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PACC1","channel":"DRAM Stall","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":153,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":154,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":155,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":156,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":157,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":158,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AGX RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":159,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Energy","channel":"AGX","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":160,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Energy","channel":"AGX AFR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":161,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AFR Floor","channel":"AGX","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":162,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"AGX","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":163,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"AGX","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":164,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Volt-Temp HM","channel":"AGX_V_T","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":165,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AGX","channel":"Mem Latency","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":166,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AGX","channel":"#Mem Trans","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":167,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"ANE0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":168,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"ANE0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":169,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ANE0 L0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":170,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ANE0 L0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":171,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ANE0 L0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":172,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ANE0 L0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":173,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ANE0 L0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":174,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ANE0 L0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":175,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ANE0 L1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":176,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ANE0 L1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":177,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ANE0 L1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":178,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ANE0 L1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":179,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ANE0 L1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":180,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ANE0 L1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":181,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ISP0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":182,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ISP0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":183,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ISP0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":184,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ISP0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":185,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ISP0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":186,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ISP0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":187,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"ISP0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":188,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"ISP0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":189,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"ISP0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":190,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"ISP0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":191,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"ISP0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":192,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ISP0 RT WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":193,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ISP0 RT RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":194,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ISP0 RT WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":195,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ISP0 RT RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":196,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPINT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":197,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPINT WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":198,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPINT RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":199,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPINT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":200,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPINT WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":201,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPINT RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":202,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DISP_INT Floor","channel":"DISPINT","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":203,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"DISPINT","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":204,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPINT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":205,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPINT WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":206,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPINT RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":207,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPINT RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":208,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPINT RT WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":209,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPINT RT RD+W","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":210,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPINT RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":211,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPINT RT WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":212,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPINT RT RD+W","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":213,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":214,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":215,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":216,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":217,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":218,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":219,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DISP_EXT Floor","channel":"DISPEXT0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":220,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"DISPEXT0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":221,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPEXT0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":222,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPEXT0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":223,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPEXT0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":224,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT0 RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":225,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT0 RT RD+","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":226,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT0 RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":227,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT0 RT RD+","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":228,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":229,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":230,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":231,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":232,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":233,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":234,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DISP_EXT Floor","channel":"DISPEXT1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":235,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"DISPEXT1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":236,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPEXT1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":237,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPEXT1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":238,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPEXT1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":239,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT1 RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":240,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT1 RT RD+","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":241,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT1 RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":242,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT1 RT RD+","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":243,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT2 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":244,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT2 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":245,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT2 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":246,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT2 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":247,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT2 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":248,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT2 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":249,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DISP_EXT Floor","channel":"DISPEXT2","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":250,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"DISPEXT2","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":251,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPEXT2 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":252,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPEXT2 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":253,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPEXT2 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":254,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT2 RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":255,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT2 RT RD+","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":256,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT2 RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":257,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT2 RT RD+","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":258,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT3 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":259,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT3 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":260,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT3 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":261,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT3 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":262,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT3 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":263,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT3 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":264,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DISP_EXT Floor","channel":"DISPEXT3","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":265,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"DISPEXT3","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":266,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPEXT3 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":267,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPEXT3 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":268,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"DISPEXT3 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":269,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT3 RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":270,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"DISPEXT3 RT RD+","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":271,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT3 RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":272,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"DISPEXT3 RT RD+","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":273,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"AVE0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":274,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"AVE0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":275,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"AVE0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":276,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AVE0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":277,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AVE0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":278,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AVE0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":279,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"AVE0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":280,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"AVE0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":281,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"AVE1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":282,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"AVE1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":283,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"AVE1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":284,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AVE1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":285,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AVE1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":286,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AVE1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":287,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"AVE1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":288,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"AVE1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":289,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"AVD0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":290,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"AVD0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":291,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"AVD0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":292,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AVD0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":293,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AVD0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":294,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"AVD0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":295,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"AVD0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":296,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"AVD0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":297,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"MSR0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":298,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"MSR0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":299,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"MSR0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":300,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"MSR0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":301,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"MSR0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":302,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"MSR0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":303,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"MSR0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":304,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"MSR0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":305,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"MSR1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":306,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"MSR1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":307,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"MSR1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":308,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"MSR1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":309,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"MSR1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":310,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"MSR1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":311,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"MSR1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":312,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"MSR1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":313,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"JPEG0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":314,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"JPEG0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":315,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"JPEG0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":316,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"JPEG0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":317,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"JPEG0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":318,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"JPEG0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":319,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"JPEG0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":320,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"JPEG0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":321,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"SCODEC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":322,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"SCODEC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":323,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"SCODEC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":324,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"SCODEC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":325,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"SCODEC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":326,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"SCODEC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":327,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"SCODEC0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":328,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"SCODEC0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":329,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"SCODEC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":330,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"SCODEC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":331,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"SCODEC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":332,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"SCODEC0 RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":333,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"SCODEC0 RT WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":334,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"SCODEC0 RT RD+W","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":335,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"SCODEC0 RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":336,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"SCODEC0 RT WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":337,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"SCODEC0 RT RD+W","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":338,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"PRORES1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":339,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"PRORES1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":340,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"PRORES1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":341,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PRORES1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":342,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PRORES1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":343,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"PRORES1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":344,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"PRORES1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":345,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"PRORES1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":346,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ATC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":347,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ATC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":348,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ATC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":349,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ATC0 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":350,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ATC0 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":351,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ATC0 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":352,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ATC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":353,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ATC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":354,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ATC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":355,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ATC1 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":356,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ATC1 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":357,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ATC1 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":358,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ATC2 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":359,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ATC2 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":360,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ATC2 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":361,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ATC2 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":362,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ATC2 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":363,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ATC2 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":364,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ATC3 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":365,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ATC3 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":366,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ATC3 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":367,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ATC3 RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":368,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ATC3 WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":369,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ATC3 RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":370,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ANS RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":371,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ANS WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":372,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AF BW","channel":"ANS RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":373,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ANS RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":374,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ANS WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":375,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS BW","channel":"ANS RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":376,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"ANS","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":377,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"ANS","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":378,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Fast-Die CE","channel":"EACC","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":379,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Fast-Die CE","channel":"PACC0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":380,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Fast-Die CE","channel":"PACC1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":381,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Fast-Die CE","channel":"ANE0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":382,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"Fast-Die Delay","channel":"DELAY","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":383,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"DCS-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":384,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"AFI-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":385,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"AFI-SLD-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":386,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"SOC-NI0-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":387,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"SOC-NI1-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":388,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"SOC-NI2-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":389,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"SOC-NI3-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":390,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"SOC-NI4-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":391,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"SOC-NI5-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":392,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"SOC-NI6-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":393,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"SOC-NI7-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":394,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"AGX-AF-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":395,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"AGX-DCS-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":396,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"AFR Floor","channel":"AGX-AFR-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":397,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"ANE-LNK0-SLOW-A","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":398,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"ANE-LNK1-SLOW-A","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":399,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"ANE-SLOW-AF-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":400,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"ANE-LNK0-FAST-A","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":401,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"ANE-LNK1-FAST-A","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":402,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"SOC Floor","channel":"ANE-FAST-AF-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":403,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"ANE-SLOW-DCS-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":404,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DCS Floor","channel":"ANE-FAST-DCS-BW","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":405,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWC Window 0","channel":"DELAY","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":406,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWC Window 0","channel":"BUSY","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":407,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWC Window 0","channel":"IDLE","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":408,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWC Window 0","channel":"SPILL","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":409,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"TICKS","unit":"events","value":88917439}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":410,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"STRESS-0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":411,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"STRESS-1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":412,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"STRESS-2","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":413,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"STRESS-3","unit":"events","value":88917439}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":414,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"THROT-ALL-SUM","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":415,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"Q-TICKS-0","unit":"events","value":88917439}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":416,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"Q-TICKS-1","unit":"events","value":88917439}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":417,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"THROT-ACC-SUM","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":418,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"THROT-GPU-SUM","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":419,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"THROT-ANE-SUM","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":420,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"THROT-SOC-SUM","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":421,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PWRS0","channel":"STRESS","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":422,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"RT RD","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":423,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"RT WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":424,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"BWR","channel":"RT RD+WR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":425,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DCS Floor","channel":"PMP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":426,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC SOC Floor","channel":"PMP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":427,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_INT Fl","channel":"PMP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":428,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_EXT Fl","channel":"PMP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":429,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DCS Floor","channel":"CLPC","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":430,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC SOC Floor","channel":"CLPC","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":431,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_INT Fl","channel":"CLPC","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":432,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_EXT Fl","channel":"CLPC","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":433,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DCS Floor","channel":"GFX","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":434,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC SOC Floor","channel":"GFX","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":435,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_INT Fl","channel":"GFX","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":436,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_EXT Fl","channel":"GFX","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":437,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DCS Floor","channel":"AP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":438,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC SOC Floor","channel":"AP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":439,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_INT Fl","channel":"AP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":440,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_EXT Fl","channel":"AP","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":441,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DCS Floor","channel":"BWR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":442,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC SOC Floor","channel":"BWR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":443,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_INT Fl","channel":"BWR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":444,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_EXT Fl","channel":"BWR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":445,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DCS Floor","channel":"RMBS","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":446,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC SOC Floor","channel":"RMBS","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":447,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_INT Fl","channel":"RMBS","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":448,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_EXT Fl","channel":"RMBS","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":449,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DCS Floor","channel":"BOOST","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":450,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC SOC Floor","channel":"BOOST","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":451,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_INT Fl","channel":"BOOST","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":452,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_EXT Fl","channel":"BOOST","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":453,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DCS Floor","channel":"MISC","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":454,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC SOC Floor","channel":"MISC","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":455,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_INT Fl","channel":"MISC","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":456,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_EXT Fl","channel":"MISC","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":457,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_INT Fl","channel":"DISP0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":458,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_EXT Fl","channel":"DISPEXT0","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":459,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_EXT Fl","channel":"DISPEXT1","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":460,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_EXT Fl","channel":"DISPEXT2","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":461,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC DISP_EXT Fl","channel":"DISPEXT3","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":462,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC SOC Floor","channel":"ANS","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":463,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Keep Alive","channel":"Level","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":464,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"PMP DCS","unit":"24Mticks","value":120565}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":465,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DCS","unit":"24Mticks","value":1807540}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":466,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"GFX DCS","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":467,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"AP DCS","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":468,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"BWR DCS","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":469,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"RMBS DCS","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":470,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"BOOST DCS","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":471,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"MISC DCS","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":472,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"PMP SOC","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":473,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC SOC","unit":"24Mticks","value":1336619}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":474,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"GFX SOC","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":475,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"AP SOC","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":476,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"BWR SOC","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":477,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"RMBS SOC","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":478,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"BOOST SOC","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":479,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"MISC SOC","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":480,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"PMP DISP_INT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":481,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DISP_INT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":482,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"GFX DISP_INT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":483,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"AP DISP_INT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":484,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"BWR DISP_INT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":485,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"RMBS DISP_INT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":486,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"BOOST DISP_INT","unit":"24Mticks","value":24487244}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":487,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"MISC DISP_INT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":488,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"PMP DISP_EXT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":489,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"CLPC DISP_EXT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":490,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"GFX DISP_EXT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":491,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"AP DISP_EXT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":492,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"BWR DISP_EXT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":493,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"RMBS DISP_EXT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":494,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"BOOST DISP_EXT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":495,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"MISC DISP_EXT","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":496,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC 2D State","channel":"SOCxDCS","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":497,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"COP SOC","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":498,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC Driver","channel":"COP DCS","unit":"24Mticks","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":499,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC BWR latency","channel":"DCS F2","unit":"us","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":500,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC BWR latency","channel":"DCS F3","unit":"us","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":501,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC BWR latency","channel":"DCS F4","unit":"us","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":502,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC BWR latency","channel":"DCS F5","unit":"us","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":503,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC BWR latency","channel":"DCS F6","unit":"us","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":504,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC BWR latency","channel":"SOC VNOM","unit":"us","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":505,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC BWR latency","channel":"SOC VMAX","unit":"us","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":506,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC BWR latency","channel":"RESOLVING","unit":"us","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":507,"format":2,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"PMC RMBS","channel":"LTR","unit":"events","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":508,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp1 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":509,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp1 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":510,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp2 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":511,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp2 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":512,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp3 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":513,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp3 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":514,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp4 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":515,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp4 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":516,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp5 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":517,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp5 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":518,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp6 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":519,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp6 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":520,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp8 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":521,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp8 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":522,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp9 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":523,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp9 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":524,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp10 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":525,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp10 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":526,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp11 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":527,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp11 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":528,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp15 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":529,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp15 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":530,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp16 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":531,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp16 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":532,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp17 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":533,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp17 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":534,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp18 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":535,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp18 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":536,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp24 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":537,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp24 Misses","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":538,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp25 Hits","unit":"B","value":0}
{"event":"ioreport_delta","tag":"idle","sample_ms":1000,"index":539,"format":1,"driver":"RTBuddyIOReportingEndpoint <id 0x100000702>","group":"PMP","subgroup":"DSID Stats","channel":"Grp25 Misses","unit":"B","value":0}


==> anc/results/raw/ioreport_workload_b1_cpu_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b1_cpu_bg","timestamp_utc":"2026-06-25T13:11:54Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b1_cpu_bg","qos":"background","threads":10,"array_bytes":268435456,"seconds":5.016434,"iterations":967,"gbps":15.523602}


==> anc/results/raw/ioreport_workload_b1_cpu_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b1_cpu_ui","timestamp_utc":"2026-06-25T13:11:48Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b1_cpu_ui","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":5.006484,"iterations":14038,"gbps":225.804992}


==> anc/results/raw/ioreport_workload_b1_gpu.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"ioreport_b1_gpu","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_stress","tag":"ioreport_b1_gpu","kernel":"linear_copy","iterations":978,"seconds":5.003398,"gpu_ms":4773.604583,"buffer_bytes":536870912,"gbps":209.881265}


==> anc/results/raw/ioreport_workload_b2_cpu_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b2_cpu_bg","timestamp_utc":"2026-06-25T13:12:13Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b2_cpu_bg","qos":"background","threads":10,"array_bytes":268435456,"seconds":5.018807,"iterations":974,"gbps":15.628583}


==> anc/results/raw/ioreport_workload_b2_cpu_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b2_cpu_ui","timestamp_utc":"2026-06-25T13:12:07Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b2_cpu_ui","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":5.006822,"iterations":13964,"gbps":224.599519}


==> anc/results/raw/ioreport_workload_b2_gpu.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"ioreport_b2_gpu","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_stress","tag":"ioreport_b2_gpu","kernel":"linear_copy","iterations":976,"seconds":5.004466,"gpu_ms":4776.944792,"buffer_bytes":536870912,"gbps":209.407349}


==> anc/results/raw/ioreport_workload_b3_cpu_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b3_cpu_bg","timestamp_utc":"2026-06-25T13:12:29Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b3_cpu_bg","qos":"background","threads":10,"array_bytes":268435456,"seconds":5.016324,"iterations":990,"gbps":15.893178}


==> anc/results/raw/ioreport_workload_b3_cpu_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b3_cpu_ui","timestamp_utc":"2026-06-25T13:12:46Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b3_cpu_ui","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":5.006510,"iterations":13983,"gbps":224.919129}


==> anc/results/raw/ioreport_workload_b3_gpu.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"ioreport_b3_gpu","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_stress","tag":"ioreport_b3_gpu","kernel":"linear_copy","iterations":959,"seconds":5.004237,"gpu_ms":4782.843458,"buffer_bytes":536870912,"gbps":205.769327}


==> anc/results/raw/ioreport_workload_b4_cpu_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b4_cpu_bg","timestamp_utc":"2026-06-25T13:13:08Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b4_cpu_bg","qos":"background","threads":10,"array_bytes":268435456,"seconds":5.016112,"iterations":900,"gbps":14.448954}


==> anc/results/raw/ioreport_workload_b4_cpu_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b4_cpu_ui","timestamp_utc":"2026-06-25T13:13:02Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b4_cpu_ui","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":5.006587,"iterations":13983,"gbps":224.915656}


==> anc/results/raw/ioreport_workload_b4_gpu.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"ioreport_b4_gpu","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_stress","tag":"ioreport_b4_gpu","kernel":"linear_copy","iterations":977,"seconds":5.001145,"gpu_ms":4773.425959,"buffer_bytes":536870912,"gbps":209.761108}


==> anc/results/raw/ioreport_workload_b5_cpu_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b5_cpu_bg","timestamp_utc":"2026-06-25T13:13:25Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b5_cpu_bg","qos":"background","threads":10,"array_bytes":268435456,"seconds":5.010461,"iterations":972,"gbps":15.622470}


==> anc/results/raw/ioreport_workload_b5_cpu_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b5_cpu_ui","timestamp_utc":"2026-06-25T13:13:19Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b5_cpu_ui","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":5.006957,"iterations":14008,"gbps":225.301148}


==> anc/results/raw/ioreport_workload_b5_gpu.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"ioreport_b5_gpu","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_stress","tag":"ioreport_b5_gpu","kernel":"linear_copy","iterations":978,"seconds":5.000573,"gpu_ms":4771.898666,"buffer_bytes":536870912,"gbps":209.999821}


==> anc/results/raw/ioreport_workload_b6_cpu_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b6_cpu_bg","timestamp_utc":"2026-06-25T13:13:43Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b6_cpu_bg","qos":"background","threads":10,"array_bytes":268435456,"seconds":5.006903,"iterations":1085,"gbps":17.451055}


==> anc/results/raw/ioreport_workload_b6_cpu_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b6_cpu_ui","timestamp_utc":"2026-06-25T13:13:37Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b6_cpu_ui","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":5.007347,"iterations":13936,"gbps":224.125681}


==> anc/results/raw/ioreport_workload_b6_gpu.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"ioreport_b6_gpu","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_stress","tag":"ioreport_b6_gpu","kernel":"linear_copy","iterations":979,"seconds":5.003378,"gpu_ms":4828.325208,"buffer_bytes":536870912,"gbps":210.096711}


==> anc/results/raw/ioreport_workload_b7_cpu_bg.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b7_cpu_bg","timestamp_utc":"2026-06-25T13:13:59Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b7_cpu_bg","qos":"background","threads":10,"array_bytes":268435456,"seconds":5.014178,"iterations":1203,"gbps":19.320885}


==> anc/results/raw/ioreport_workload_b7_cpu_ui.jsonl <==
{"event":"device","tool":"cpu_membench","tag":"ioreport_b7_cpu_ui","timestamp_utc":"2026-06-25T13:14:16Z","cpu_brand":"Apple M4 Pro","hw_ncpu":14,"hw_physicalcpu":14,"hw_logicalcpu":14,"hw_memsize":51539607552}
{"event":"cpu_stress","tag":"ioreport_b7_cpu_ui","qos":"user_interactive","threads":10,"array_bytes":268435456,"seconds":5.007085,"iterations":14012,"gbps":225.359701}


==> anc/results/raw/ioreport_workload_b7_gpu.jsonl <==
{"event":"gpu_device","tool":"metal_membench","tag":"ioreport_b7_gpu","device_name":"Apple M4 Pro","has_unified_memory":true,"recommended_max_working_set_size":40200896512,"max_buffer_length":30150672384,"supports_apple7":true,"supports_apple8":true,"supports_apple9":true,"buffer_bytes":536870912,"elements_uint4":33554432}
{"event":"gpu_stress","tag":"ioreport_b7_gpu","kernel":"linear_copy","iterations":963,"seconds":5.001880,"gpu_ms":4829.354250,"buffer_bytes":536870912,"gbps":206.724930}


==> anc/results/raw/kpc_assoc.jsonl <==
{"event":"kpc_meta","mode":"assoc","uid":0,"cpu_brand":"Apple M4 Pro","reg_count":8,"classes":3,"events":["FIXED_CYCLES","FIXED_INSTRUCTIONS","L1D_CACHE_MISS_LD_NONSPEC","ARM_L1D_CACHE_REFILL","L2_TLB_MISS_DATA","MMU_TABLE_WALK_DATA","INST_LDST"]}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":1,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":2.0883,"ns_per_access":0.481606,"FIXED_CYCLES":1054616,"FIXED_INSTRUCTIONS":3159386,"L1D_CACHE_MISS_LD_NONSPEC":8,"ARM_L1D_CACHE_REFILL":7,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":1,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":2.0911,"ns_per_access":0.479698,"FIXED_CYCLES":1051844,"FIXED_INSTRUCTIONS":3159428,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":1,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":2.0714,"ns_per_access":0.519753,"FIXED_CYCLES":1128895,"FIXED_INSTRUCTIONS":3188469,"L1D_CACHE_MISS_LD_NONSPEC":16,"ARM_L1D_CACHE_REFILL":25,"L2_TLB_MISS_DATA":8,"MMU_TABLE_WALK_DATA":12,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":1,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":2.0437,"ns_per_access":0.514984,"FIXED_CYCLES":1103621,"FIXED_INSTRUCTIONS":3175601,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":4,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":1,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":2.0451,"ns_per_access":0.494957,"FIXED_CYCLES":1061404,"FIXED_INSTRUCTIONS":3166040,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":1,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":2.0780,"ns_per_access":0.484467,"FIXED_CYCLES":1055599,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":1,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":13,"MMU_TABLE_WALK_DATA":24,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":1,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":2.0158,"ns_per_access":0.497818,"FIXED_CYCLES":1052243,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":2,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":2.0892,"ns_per_access":1.918793,"FIXED_CYCLES":4203417,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":2,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":2.0819,"ns_per_access":1.953125,"FIXED_CYCLES":4263650,"FIXED_INSTRUCTIONS":3175945,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":2,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":2.0955,"ns_per_access":1.946449,"FIXED_CYCLES":4277017,"FIXED_INSTRUCTIONS":3192314,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":2,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":2.2780,"ns_per_access":1.795769,"FIXED_CYCLES":4289457,"FIXED_INSTRUCTIONS":3200768,"L1D_CACHE_MISS_LD_NONSPEC":20,"ARM_L1D_CACHE_REFILL":28,"L2_TLB_MISS_DATA":20,"MMU_TABLE_WALK_DATA":26,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":2,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":2.3600,"ns_per_access":1.701355,"FIXED_CYCLES":4210300,"FIXED_INSTRUCTIONS":3159423,"L1D_CACHE_MISS_LD_NONSPEC":15,"ARM_L1D_CACHE_REFILL":7,"L2_TLB_MISS_DATA":21,"MMU_TABLE_WALK_DATA":37,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":2,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":2.3479,"ns_per_access":1.718521,"FIXED_CYCLES":4230921,"FIXED_INSTRUCTIONS":3165346,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":4,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":2,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":2.5931,"ns_per_access":1.543999,"FIXED_CYCLES":4198200,"FIXED_INSTRUCTIONS":3159422,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":3,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":2.6099,"ns_per_access":1.536371,"FIXED_CYCLES":4204582,"FIXED_INSTRUCTIONS":3168908,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":5,"MMU_TABLE_WALK_DATA":5,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":3,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":2.6143,"ns_per_access":1.531602,"FIXED_CYCLES":4198594,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":17,"ARM_L1D_CACHE_REFILL":5,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":3,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":2.6186,"ns_per_access":1.534463,"FIXED_CYCLES":4213391,"FIXED_INSTRUCTIONS":3166149,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":3,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":2.6170,"ns_per_access":1.529695,"FIXED_CYCLES":4197656,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":9,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":3,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":2.8696,"ns_per_access":1.404764,"FIXED_CYCLES":4226869,"FIXED_INSTRUCTIONS":3165387,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":3,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":2.8595,"ns_per_access":1.399995,"FIXED_CYCLES":4197677,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":3,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":2.8425,"ns_per_access":1.466752,"FIXED_CYCLES":4371703,"FIXED_INSTRUCTIONS":3202414,"L1D_CACHE_MISS_LD_NONSPEC":15,"ARM_L1D_CACHE_REFILL":32,"L2_TLB_MISS_DATA":10,"MMU_TABLE_WALK_DATA":12,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":4,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":2.8713,"ns_per_access":1.407623,"FIXED_CYCLES":4238009,"FIXED_INSTRUCTIONS":3172893,"L1D_CACHE_MISS_LD_NONSPEC":13,"ARM_L1D_CACHE_REFILL":5,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":4,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":2.8709,"ns_per_access":1.398087,"FIXED_CYCLES":4208672,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":13,"ARM_L1D_CACHE_REFILL":5,"L2_TLB_MISS_DATA":3,"MMU_TABLE_WALK_DATA":3,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":4,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":3.0243,"ns_per_access":1.343727,"FIXED_CYCLES":4261225,"FIXED_INSTRUCTIONS":3163733,"L1D_CACHE_MISS_LD_NONSPEC":12,"ARM_L1D_CACHE_REFILL":7,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":4,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":3.0983,"ns_per_access":1.295090,"FIXED_CYCLES":4207458,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":8,"ARM_L1D_CACHE_REFILL":4,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":4,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":3.0989,"ns_per_access":1.292229,"FIXED_CYCLES":4199058,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":4,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":4,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":3.0991,"ns_per_access":1.292229,"FIXED_CYCLES":4199277,"FIXED_INSTRUCTIONS":3159420,"L1D_CACHE_MISS_LD_NONSPEC":14,"ARM_L1D_CACHE_REFILL":6,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":4,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":3.1512,"ns_per_access":1.286507,"FIXED_CYCLES":4250998,"FIXED_INSTRUCTIONS":3181894,"L1D_CACHE_MISS_LD_NONSPEC":34,"ARM_L1D_CACHE_REFILL":28,"L2_TLB_MISS_DATA":14,"MMU_TABLE_WALK_DATA":17,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":5,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":3.2984,"ns_per_access":1.232148,"FIXED_CYCLES":4261485,"FIXED_INSTRUCTIONS":3178842,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":7,"L2_TLB_MISS_DATA":3,"MMU_TABLE_WALK_DATA":3,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":5,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":3.2769,"ns_per_access":1.235963,"FIXED_CYCLES":4246820,"FIXED_INSTRUCTIONS":3163749,"L1D_CACHE_MISS_LD_NONSPEC":20,"ARM_L1D_CACHE_REFILL":10,"L2_TLB_MISS_DATA":4,"MMU_TABLE_WALK_DATA":4,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":5,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":3.3030,"ns_per_access":1.212121,"FIXED_CYCLES":4198051,"FIXED_INSTRUCTIONS":3159439,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":5,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":5,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":3.3025,"ns_per_access":1.212121,"FIXED_CYCLES":4197456,"FIXED_INSTRUCTIONS":3159425,"L1D_CACHE_MISS_LD_NONSPEC":9,"ARM_L1D_CACHE_REFILL":5,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":5,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":3.3003,"ns_per_access":1.213075,"FIXED_CYCLES":4197971,"FIXED_INSTRUCTIONS":3159425,"L1D_CACHE_MISS_LD_NONSPEC":9,"ARM_L1D_CACHE_REFILL":6,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":5,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":3.3242,"ns_per_access":1.214029,"FIXED_CYCLES":4231656,"FIXED_INSTRUCTIONS":3165404,"L1D_CACHE_MISS_LD_NONSPEC":8,"ARM_L1D_CACHE_REFILL":5,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":5,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":3.4744,"ns_per_access":1.196862,"FIXED_CYCLES":4360322,"FIXED_INSTRUCTIONS":3182429,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":6,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":6,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.4641,"ns_per_access":1.174931,"FIXED_CYCLES":4267795,"FIXED_INSTRUCTIONS":3170438,"L1D_CACHE_MISS_LD_NONSPEC":27,"ARM_L1D_CACHE_REFILL":12,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":6,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.4188,"ns_per_access":1.182561,"FIXED_CYCLES":4239313,"FIXED_INSTRUCTIONS":3176617,"L1D_CACHE_MISS_LD_NONSPEC":23,"ARM_L1D_CACHE_REFILL":11,"L2_TLB_MISS_DATA":12,"MMU_TABLE_WALK_DATA":12,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":6,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.4763,"ns_per_access":1.155858,"FIXED_CYCLES":4213292,"FIXED_INSTRUCTIONS":3159416,"L1D_CACHE_MISS_LD_NONSPEC":18,"ARM_L1D_CACHE_REFILL":10,"L2_TLB_MISS_DATA":38,"MMU_TABLE_WALK_DATA":52,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":6,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.4814,"ns_per_access":1.164441,"FIXED_CYCLES":4250759,"FIXED_INSTRUCTIONS":3176582,"L1D_CACHE_MISS_LD_NONSPEC":45,"ARM_L1D_CACHE_REFILL":33,"L2_TLB_MISS_DATA":39,"MMU_TABLE_WALK_DATA":43,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":6,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.6320,"ns_per_access":1.103405,"FIXED_CYCLES":4202225,"FIXED_INSTRUCTIONS":3159402,"L1D_CACHE_MISS_LD_NONSPEC":18,"ARM_L1D_CACHE_REFILL":10,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":6,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.6296,"ns_per_access":1.103405,"FIXED_CYCLES":4199417,"FIXED_INSTRUCTIONS":3159398,"L1D_CACHE_MISS_LD_NONSPEC":15,"ARM_L1D_CACHE_REFILL":8,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":6,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.6302,"ns_per_access":1.103405,"FIXED_CYCLES":4200181,"FIXED_INSTRUCTIONS":3159402,"L1D_CACHE_MISS_LD_NONSPEC":13,"ARM_L1D_CACHE_REFILL":5,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":7,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":3.6666,"ns_per_access":5.611441,"FIXED_CYCLES":21574547,"FIXED_INSTRUCTIONS":3168362,"L1D_CACHE_MISS_LD_NONSPEC":841908,"ARM_L1D_CACHE_REFILL":348528,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":7,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":3.8179,"ns_per_access":5.538008,"FIXED_CYCLES":22170391,"FIXED_INSTRUCTIONS":3176382,"L1D_CACHE_MISS_LD_NONSPEC":889275,"ARM_L1D_CACHE_REFILL":315809,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":7,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":3.8551,"ns_per_access":1.038555,"FIXED_CYCLES":4198163,"FIXED_INSTRUCTIONS":3159402,"L1D_CACHE_MISS_LD_NONSPEC":27,"ARM_L1D_CACHE_REFILL":20,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":7,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":3.8543,"ns_per_access":1.039509,"FIXED_CYCLES":4201175,"FIXED_INSTRUCTIONS":3168898,"L1D_CACHE_MISS_LD_NONSPEC":27,"ARM_L1D_CACHE_REFILL":18,"L2_TLB_MISS_DATA":5,"MMU_TABLE_WALK_DATA":5,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":7,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":3.9187,"ns_per_access":5.416891,"FIXED_CYCLES":22258188,"FIXED_INSTRUCTIONS":3172090,"L1D_CACHE_MISS_LD_NONSPEC":854843,"ARM_L1D_CACHE_REFILL":383576,"L2_TLB_MISS_DATA":118,"MMU_TABLE_WALK_DATA":165,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":7,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.0254,"ns_per_access":0.997547,"FIXED_CYCLES":4210604,"FIXED_INSTRUCTIONS":3159364,"L1D_CACHE_MISS_LD_NONSPEC":45,"ARM_L1D_CACHE_REFILL":26,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":7,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.0464,"ns_per_access":5.163212,"FIXED_CYCLES":21907309,"FIXED_INSTRUCTIONS":3191769,"L1D_CACHE_MISS_LD_NONSPEC":858773,"ARM_L1D_CACHE_REFILL":329407,"L2_TLB_MISS_DATA":5,"MMU_TABLE_WALK_DATA":5,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":8,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.0438,"ns_per_access":5.558968,"FIXED_CYCLES":23571331,"FIXED_INSTRUCTIONS":3178125,"L1D_CACHE_MISS_LD_NONSPEC":980271,"ARM_L1D_CACHE_REFILL":480021,"L2_TLB_MISS_DATA":131084,"MMU_TABLE_WALK_DATA":131124,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":8,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.1218,"ns_per_access":5.581856,"FIXED_CYCLES":24124741,"FIXED_INSTRUCTIONS":3206668,"L1D_CACHE_MISS_LD_NONSPEC":995464,"ARM_L1D_CACHE_REFILL":636816,"L2_TLB_MISS_DATA":125754,"MMU_TABLE_WALK_DATA":125760,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":8,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.3923,"ns_per_access":3.590584,"FIXED_CYCLES":16537033,"FIXED_INSTRUCTIONS":3215231,"L1D_CACHE_MISS_LD_NONSPEC":598532,"ARM_L1D_CACHE_REFILL":413167,"L2_TLB_MISS_DATA":76871,"MMU_TABLE_WALK_DATA":76871,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":8,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.1037,"ns_per_access":5.767822,"FIXED_CYCLES":24819462,"FIXED_INSTRUCTIONS":3248394,"L1D_CACHE_MISS_LD_NONSPEC":1011766,"ARM_L1D_CACHE_REFILL":643060,"L2_TLB_MISS_DATA":130830,"MMU_TABLE_WALK_DATA":130856,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":8,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":3.9111,"ns_per_access":1.024246,"FIXED_CYCLES":4200535,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":38,"ARM_L1D_CACHE_REFILL":30,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":8,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.0706,"ns_per_access":5.751610,"FIXED_CYCLES":24549651,"FIXED_INSTRUCTIONS":3249056,"L1D_CACHE_MISS_LD_NONSPEC":1013540,"ARM_L1D_CACHE_REFILL":436239,"L2_TLB_MISS_DATA":130702,"MMU_TABLE_WALK_DATA":130706,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":8,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.3936,"ns_per_access":5.016327,"FIXED_CYCLES":23110493,"FIXED_INSTRUCTIONS":3222536,"L1D_CACHE_MISS_LD_NONSPEC":947162,"ARM_L1D_CACHE_REFILL":352843,"L2_TLB_MISS_DATA":129614,"MMU_TABLE_WALK_DATA":129659,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":9,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.3415,"ns_per_access":4.899044,"FIXED_CYCLES":22302206,"FIXED_INSTRUCTIONS":3207478,"L1D_CACHE_MISS_LD_NONSPEC":941055,"ARM_L1D_CACHE_REFILL":288099,"L2_TLB_MISS_DATA":116566,"MMU_TABLE_WALK_DATA":116574,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":9,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.1108,"ns_per_access":5.718253,"FIXED_CYCLES":24648634,"FIXED_INSTRUCTIONS":3328853,"L1D_CACHE_MISS_LD_NONSPEC":1012890,"ARM_L1D_CACHE_REFILL":607383,"L2_TLB_MISS_DATA":116213,"MMU_TABLE_WALK_DATA":116248,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":9,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.3948,"ns_per_access":5.407354,"FIXED_CYCLES":24918504,"FIXED_INSTRUCTIONS":3202411,"L1D_CACHE_MISS_LD_NONSPEC":1026637,"ARM_L1D_CACHE_REFILL":677234,"L2_TLB_MISS_DATA":116353,"MMU_TABLE_WALK_DATA":116353,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":9,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.1054,"ns_per_access":5.573294,"FIXED_CYCLES":23991926,"FIXED_INSTRUCTIONS":3354306,"L1D_CACHE_MISS_LD_NONSPEC":983056,"ARM_L1D_CACHE_REFILL":538381,"L2_TLB_MISS_DATA":116451,"MMU_TABLE_WALK_DATA":116476,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":9,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.3501,"ns_per_access":4.899997,"FIXED_CYCLES":22350793,"FIXED_INSTRUCTIONS":3198898,"L1D_CACHE_MISS_LD_NONSPEC":922569,"ARM_L1D_CACHE_REFILL":277833,"L2_TLB_MISS_DATA":116294,"MMU_TABLE_WALK_DATA":116294,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":9,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.3807,"ns_per_access":4.642504,"FIXED_CYCLES":21325316,"FIXED_INSTRUCTIONS":3182480,"L1D_CACHE_MISS_LD_NONSPEC":898203,"ARM_L1D_CACHE_REFILL":226424,"L2_TLB_MISS_DATA":116494,"MMU_TABLE_WALK_DATA":116494,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":9,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.1324,"ns_per_access":5.273839,"FIXED_CYCLES":22851925,"FIXED_INSTRUCTIONS":3308224,"L1D_CACHE_MISS_LD_NONSPEC":932044,"ARM_L1D_CACHE_REFILL":368121,"L2_TLB_MISS_DATA":116599,"MMU_TABLE_WALK_DATA":116641,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":10,"trial":0,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5127,"ns_per_access":5.315811,"FIXED_CYCLES":25153602,"FIXED_INSTRUCTIONS":3174334,"L1D_CACHE_MISS_LD_NONSPEC":1048537,"ARM_L1D_CACHE_REFILL":733943,"L2_TLB_MISS_DATA":104857,"MMU_TABLE_WALK_DATA":104857,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":10,"trial":1,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.3102,"ns_per_access":5.278618,"FIXED_CYCLES":23857116,"FIXED_INSTRUCTIONS":3249857,"L1D_CACHE_MISS_LD_NONSPEC":944797,"ARM_L1D_CACHE_REFILL":430313,"L2_TLB_MISS_DATA":104849,"MMU_TABLE_WALK_DATA":104886,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":10,"trial":2,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":3.9899,"ns_per_access":5.684885,"FIXED_CYCLES":23783564,"FIXED_INSTRUCTIONS":3598310,"L1D_CACHE_MISS_LD_NONSPEC":935124,"ARM_L1D_CACHE_REFILL":388534,"L2_TLB_MISS_DATA":104892,"MMU_TABLE_WALK_DATA":104940,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":10,"trial":3,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.3488,"ns_per_access":5.144149,"FIXED_CYCLES":23457618,"FIXED_INSTRUCTIONS":3189009,"L1D_CACHE_MISS_LD_NONSPEC":929287,"ARM_L1D_CACHE_REFILL":379687,"L2_TLB_MISS_DATA":104723,"MMU_TABLE_WALK_DATA":104723,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":10,"trial":4,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.3702,"ns_per_access":5.126982,"FIXED_CYCLES":23494192,"FIXED_INSTRUCTIONS":3235218,"L1D_CACHE_MISS_LD_NONSPEC":922596,"ARM_L1D_CACHE_REFILL":390932,"L2_TLB_MISS_DATA":104890,"MMU_TABLE_WALK_DATA":104916,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":10,"trial":5,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.1037,"ns_per_access":5.569490,"FIXED_CYCLES":23965555,"FIXED_INSTRUCTIONS":3352059,"L1D_CACHE_MISS_LD_NONSPEC":968001,"ARM_L1D_CACHE_REFILL":475663,"L2_TLB_MISS_DATA":105136,"MMU_TABLE_WALK_DATA":105165,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":10,"trial":6,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.3478,"ns_per_access":5.493195,"FIXED_CYCLES":25043098,"FIXED_INSTRUCTIONS":3199866,"L1D_CACHE_MISS_LD_NONSPEC":1045845,"ARM_L1D_CACHE_REFILL":697569,"L2_TLB_MISS_DATA":104670,"MMU_TABLE_WALK_DATA":104670,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":11,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.3367,"ns_per_access":5.374914,"FIXED_CYCLES":24441421,"FIXED_INSTRUCTIONS":3186280,"L1D_CACHE_MISS_LD_NONSPEC":1016423,"ARM_L1D_CACHE_REFILL":710363,"L2_TLB_MISS_DATA":95505,"MMU_TABLE_WALK_DATA":95534,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":11,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.1811,"ns_per_access":5.492216,"FIXED_CYCLES":24079092,"FIXED_INSTRUCTIONS":3363124,"L1D_CACHE_MISS_LD_NONSPEC":988582,"ARM_L1D_CACHE_REFILL":520504,"L2_TLB_MISS_DATA":95555,"MMU_TABLE_WALK_DATA":95591,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":11,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.3521,"ns_per_access":5.167966,"FIXED_CYCLES":23584183,"FIXED_INSTRUCTIONS":3218341,"L1D_CACHE_MISS_LD_NONSPEC":951819,"ARM_L1D_CACHE_REFILL":349464,"L2_TLB_MISS_DATA":95195,"MMU_TABLE_WALK_DATA":95195,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":11,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.4195,"ns_per_access":5.014424,"FIXED_CYCLES":23237723,"FIXED_INSTRUCTIONS":3166228,"L1D_CACHE_MISS_LD_NONSPEC":952288,"ARM_L1D_CACHE_REFILL":348523,"L2_TLB_MISS_DATA":95470,"MMU_TABLE_WALK_DATA":95498,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":11,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.4802,"ns_per_access":4.948621,"FIXED_CYCLES":23247622,"FIXED_INSTRUCTIONS":3168901,"L1D_CACHE_MISS_LD_NONSPEC":952983,"ARM_L1D_CACHE_REFILL":350626,"L2_TLB_MISS_DATA":95343,"MMU_TABLE_WALK_DATA":95343,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":11,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.4848,"ns_per_access":4.953389,"FIXED_CYCLES":23294302,"FIXED_INSTRUCTIONS":3170478,"L1D_CACHE_MISS_LD_NONSPEC":953048,"ARM_L1D_CACHE_REFILL":350061,"L2_TLB_MISS_DATA":95407,"MMU_TABLE_WALK_DATA":95407,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":11,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.4949,"ns_per_access":4.929547,"FIXED_CYCLES":23233961,"FIXED_INSTRUCTIONS":3168903,"L1D_CACHE_MISS_LD_NONSPEC":953196,"ARM_L1D_CACHE_REFILL":349676,"L2_TLB_MISS_DATA":95344,"MMU_TABLE_WALK_DATA":95344,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":12,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.4181,"ns_per_access":4.947681,"FIXED_CYCLES":22921215,"FIXED_INSTRUCTIONS":3194666,"L1D_CACHE_MISS_LD_NONSPEC":955834,"ARM_L1D_CACHE_REFILL":343017,"L2_TLB_MISS_DATA":87550,"MMU_TABLE_WALK_DATA":87553,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":12,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.4500,"ns_per_access":5.043049,"FIXED_CYCLES":23531563,"FIXED_INSTRUCTIONS":3204925,"L1D_CACHE_MISS_LD_NONSPEC":1048467,"ARM_L1D_CACHE_REFILL":347302,"L2_TLB_MISS_DATA":87348,"MMU_TABLE_WALK_DATA":87348,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":12,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.4082,"ns_per_access":5.027790,"FIXED_CYCLES":23240094,"FIXED_INSTRUCTIONS":3216839,"L1D_CACHE_MISS_LD_NONSPEC":959666,"ARM_L1D_CACHE_REFILL":348335,"L2_TLB_MISS_DATA":87319,"MMU_TABLE_WALK_DATA":87323,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":12,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5049,"ns_per_access":4.749316,"FIXED_CYCLES":22434447,"FIXED_INSTRUCTIONS":3168850,"L1D_CACHE_MISS_LD_NONSPEC":943688,"ARM_L1D_CACHE_REFILL":309264,"L2_TLB_MISS_DATA":87365,"MMU_TABLE_WALK_DATA":87365,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":12,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5073,"ns_per_access":4.752177,"FIXED_CYCLES":22460036,"FIXED_INSTRUCTIONS":3172273,"L1D_CACHE_MISS_LD_NONSPEC":946885,"ARM_L1D_CACHE_REFILL":295353,"L2_TLB_MISS_DATA":87511,"MMU_TABLE_WALK_DATA":87511,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":12,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.4762,"ns_per_access":4.738826,"FIXED_CYCLES":22242333,"FIXED_INSTRUCTIONS":3174837,"L1D_CACHE_MISS_LD_NONSPEC":945326,"ARM_L1D_CACHE_REFILL":278886,"L2_TLB_MISS_DATA":87290,"MMU_TABLE_WALK_DATA":87290,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":12,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5012,"ns_per_access":4.669207,"FIXED_CYCLES":22037887,"FIXED_INSTRUCTIONS":3167488,"L1D_CACHE_MISS_LD_NONSPEC":940491,"ARM_L1D_CACHE_REFILL":266108,"L2_TLB_MISS_DATA":87355,"MMU_TABLE_WALK_DATA":87355,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":13,"trial":0,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5029,"ns_per_access":4.884762,"FIXED_CYCLES":23064076,"FIXED_INSTRUCTIONS":3173055,"L1D_CACHE_MISS_LD_NONSPEC":967895,"ARM_L1D_CACHE_REFILL":317472,"L2_TLB_MISS_DATA":80756,"MMU_TABLE_WALK_DATA":80756,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":13,"trial":1,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5074,"ns_per_access":4.846614,"FIXED_CYCLES":22906842,"FIXED_INSTRUCTIONS":3166131,"L1D_CACHE_MISS_LD_NONSPEC":967894,"ARM_L1D_CACHE_REFILL":295926,"L2_TLB_MISS_DATA":80663,"MMU_TABLE_WALK_DATA":80663,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":13,"trial":2,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5072,"ns_per_access":4.848522,"FIXED_CYCLES":22914389,"FIXED_INSTRUCTIONS":3168881,"L1D_CACHE_MISS_LD_NONSPEC":967959,"ARM_L1D_CACHE_REFILL":296384,"L2_TLB_MISS_DATA":80593,"MMU_TABLE_WALK_DATA":80593,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":13,"trial":3,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.4993,"ns_per_access":4.867595,"FIXED_CYCLES":22964451,"FIXED_INSTRUCTIONS":3175427,"L1D_CACHE_MISS_LD_NONSPEC":967841,"ARM_L1D_CACHE_REFILL":296819,"L2_TLB_MISS_DATA":80957,"MMU_TABLE_WALK_DATA":80957,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":13,"trial":4,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.4802,"ns_per_access":4.881901,"FIXED_CYCLES":22934090,"FIXED_INSTRUCTIONS":3174018,"L1D_CACHE_MISS_LD_NONSPEC":967579,"ARM_L1D_CACHE_REFILL":299088,"L2_TLB_MISS_DATA":80798,"MMU_TABLE_WALK_DATA":80798,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":13,"trial":5,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.4880,"ns_per_access":4.874271,"FIXED_CYCLES":22938174,"FIXED_INSTRUCTIONS":3171250,"L1D_CACHE_MISS_LD_NONSPEC":967500,"ARM_L1D_CACHE_REFILL":296102,"L2_TLB_MISS_DATA":80632,"MMU_TABLE_WALK_DATA":80632,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":13,"trial":6,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.3112,"ns_per_access":5.095526,"FIXED_CYCLES":23034885,"FIXED_INSTRUCTIONS":3190924,"L1D_CACHE_MISS_LD_NONSPEC":967199,"ARM_L1D_CACHE_REFILL":296707,"L2_TLB_MISS_DATA":80699,"MMU_TABLE_WALK_DATA":80699,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":14,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.4804,"ns_per_access":4.866619,"FIXED_CYCLES":22863639,"FIXED_INSTRUCTIONS":3176321,"L1D_CACHE_MISS_LD_NONSPEC":997885,"ARM_L1D_CACHE_REFILL":251587,"L2_TLB_MISS_DATA":74972,"MMU_TABLE_WALK_DATA":74972,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":14,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5026,"ns_per_access":4.825610,"FIXED_CYCLES":22783288,"FIXED_INSTRUCTIONS":3168884,"L1D_CACHE_MISS_LD_NONSPEC":998276,"ARM_L1D_CACHE_REFILL":250942,"L2_TLB_MISS_DATA":75219,"MMU_TABLE_WALK_DATA":75219,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":14,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.4897,"ns_per_access":4.846591,"FIXED_CYCLES":22816830,"FIXED_INSTRUCTIONS":3172099,"L1D_CACHE_MISS_LD_NONSPEC":998310,"ARM_L1D_CACHE_REFILL":250863,"L2_TLB_MISS_DATA":74880,"MMU_TABLE_WALK_DATA":74880,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":14,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5068,"ns_per_access":4.817981,"FIXED_CYCLES":22768462,"FIXED_INSTRUCTIONS":3168898,"L1D_CACHE_MISS_LD_NONSPEC":998356,"ARM_L1D_CACHE_REFILL":251017,"L2_TLB_MISS_DATA":74971,"MMU_TABLE_WALK_DATA":74971,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":14,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5006,"ns_per_access":4.822749,"FIXED_CYCLES":22759439,"FIXED_INSTRUCTIONS":3166115,"L1D_CACHE_MISS_LD_NONSPEC":998476,"ARM_L1D_CACHE_REFILL":250122,"L2_TLB_MISS_DATA":74897,"MMU_TABLE_WALK_DATA":74897,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":14,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.4805,"ns_per_access":4.862804,"FIXED_CYCLES":22846000,"FIXED_INSTRUCTIONS":3180992,"L1D_CACHE_MISS_LD_NONSPEC":995138,"ARM_L1D_CACHE_REFILL":253460,"L2_TLB_MISS_DATA":74913,"MMU_TABLE_WALK_DATA":74913,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":14,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.4281,"ns_per_access":4.948635,"FIXED_CYCLES":22977608,"FIXED_INSTRUCTIONS":3195030,"L1D_CACHE_MISS_LD_NONSPEC":996701,"ARM_L1D_CACHE_REFILL":251920,"L2_TLB_MISS_DATA":74779,"MMU_TABLE_WALK_DATA":74779,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":15,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5103,"ns_per_access":4.766469,"FIXED_CYCLES":22542533,"FIXED_INSTRUCTIONS":3168897,"L1D_CACHE_MISS_LD_NONSPEC":992654,"ARM_L1D_CACHE_REFILL":237701,"L2_TLB_MISS_DATA":69912,"MMU_TABLE_WALK_DATA":69912,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":15,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.4953,"ns_per_access":4.788403,"FIXED_CYCLES":22571151,"FIXED_INSTRUCTIONS":3181751,"L1D_CACHE_MISS_LD_NONSPEC":1020605,"ARM_L1D_CACHE_REFILL":364066,"L2_TLB_MISS_DATA":69883,"MMU_TABLE_WALK_DATA":69886,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":15,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.4856,"ns_per_access":4.797940,"FIXED_CYCLES":22567009,"FIXED_INSTRUCTIONS":3174955,"L1D_CACHE_MISS_LD_NONSPEC":1048386,"ARM_L1D_CACHE_REFILL":489415,"L2_TLB_MISS_DATA":69869,"MMU_TABLE_WALK_DATA":69869,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":15,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5094,"ns_per_access":4.752164,"FIXED_CYCLES":22470369,"FIXED_INSTRUCTIONS":3166169,"L1D_CACHE_MISS_LD_NONSPEC":1045107,"ARM_L1D_CACHE_REFILL":475597,"L2_TLB_MISS_DATA":69965,"MMU_TABLE_WALK_DATA":69965,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":15,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5072,"ns_per_access":4.766469,"FIXED_CYCLES":22527180,"FIXED_INSTRUCTIONS":3159417,"L1D_CACHE_MISS_LD_NONSPEC":1048543,"ARM_L1D_CACHE_REFILL":489589,"L2_TLB_MISS_DATA":69863,"MMU_TABLE_WALK_DATA":69864,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":15,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5067,"ns_per_access":4.785542,"FIXED_CYCLES":22614391,"FIXED_INSTRUCTIONS":3188890,"L1D_CACHE_MISS_LD_NONSPEC":1048475,"ARM_L1D_CACHE_REFILL":489595,"L2_TLB_MISS_DATA":69886,"MMU_TABLE_WALK_DATA":69886,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":15,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.4757,"ns_per_access":4.817014,"FIXED_CYCLES":22606847,"FIXED_INSTRUCTIONS":3171525,"L1D_CACHE_MISS_LD_NONSPEC":1048286,"ARM_L1D_CACHE_REFILL":488314,"L2_TLB_MISS_DATA":69917,"MMU_TABLE_WALK_DATA":69917,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":16,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.4261,"ns_per_access":4.925728,"FIXED_CYCLES":22860598,"FIXED_INSTRUCTIONS":3228624,"L1D_CACHE_MISS_LD_NONSPEC":1046576,"ARM_L1D_CACHE_REFILL":392195,"L2_TLB_MISS_DATA":65420,"MMU_TABLE_WALK_DATA":65420,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":16,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5089,"ns_per_access":4.756927,"FIXED_CYCLES":22490372,"FIXED_INSTRUCTIONS":3167827,"L1D_CACHE_MISS_LD_NONSPEC":1048542,"ARM_L1D_CACHE_REFILL":393224,"L2_TLB_MISS_DATA":65537,"MMU_TABLE_WALK_DATA":65537,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":16,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5054,"ns_per_access":4.753113,"FIXED_CYCLES":22455124,"FIXED_INSTRUCTIONS":3175647,"L1D_CACHE_MISS_LD_NONSPEC":1048551,"ARM_L1D_CACHE_REFILL":394071,"L2_TLB_MISS_DATA":65560,"MMU_TABLE_WALK_DATA":65560,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":16,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.4886,"ns_per_access":4.772186,"FIXED_CYCLES":22461082,"FIXED_INSTRUCTIONS":3165367,"L1D_CACHE_MISS_LD_NONSPEC":1048461,"ARM_L1D_CACHE_REFILL":393137,"L2_TLB_MISS_DATA":65564,"MMU_TABLE_WALK_DATA":65564,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":16,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5070,"ns_per_access":4.754066,"FIXED_CYCLES":22467370,"FIXED_INSTRUCTIONS":3175654,"L1D_CACHE_MISS_LD_NONSPEC":1048554,"ARM_L1D_CACHE_REFILL":393455,"L2_TLB_MISS_DATA":65518,"MMU_TABLE_WALK_DATA":65518,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":16,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5031,"ns_per_access":4.747391,"FIXED_CYCLES":22416287,"FIXED_INSTRUCTIONS":3159420,"L1D_CACHE_MISS_LD_NONSPEC":1048533,"ARM_L1D_CACHE_REFILL":393213,"L2_TLB_MISS_DATA":65547,"MMU_TABLE_WALK_DATA":65547,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":16,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.4911,"ns_per_access":4.762650,"FIXED_CYCLES":22428799,"FIXED_INSTRUCTIONS":3175623,"L1D_CACHE_MISS_LD_NONSPEC":1048310,"ARM_L1D_CACHE_REFILL":394071,"L2_TLB_MISS_DATA":65570,"MMU_TABLE_WALK_DATA":65570,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":17,"trial":0,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5094,"ns_per_access":4.725528,"FIXED_CYCLES":22344242,"FIXED_INSTRUCTIONS":3159372,"L1D_CACHE_MISS_LD_NONSPEC":1048515,"ARM_L1D_CACHE_REFILL":308556,"L2_TLB_MISS_DATA":61745,"MMU_TABLE_WALK_DATA":61745,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":17,"trial":1,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.4076,"ns_per_access":4.883841,"FIXED_CYCLES":22571409,"FIXED_INSTRUCTIONS":3214397,"L1D_CACHE_MISS_LD_NONSPEC":1045148,"ARM_L1D_CACHE_REFILL":315046,"L2_TLB_MISS_DATA":61620,"MMU_TABLE_WALK_DATA":61620,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":17,"trial":2,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5061,"ns_per_access":4.726482,"FIXED_CYCLES":22332175,"FIXED_INSTRUCTIONS":3159376,"L1D_CACHE_MISS_LD_NONSPEC":1048510,"ARM_L1D_CACHE_REFILL":308736,"L2_TLB_MISS_DATA":61875,"MMU_TABLE_WALK_DATA":61875,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":17,"trial":3,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5031,"ns_per_access":4.737926,"FIXED_CYCLES":22371155,"FIXED_INSTRUCTIONS":3175595,"L1D_CACHE_MISS_LD_NONSPEC":1048496,"ARM_L1D_CACHE_REFILL":308866,"L2_TLB_MISS_DATA":61694,"MMU_TABLE_WALK_DATA":61694,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":17,"trial":4,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.4901,"ns_per_access":4.765583,"FIXED_CYCLES":22436800,"FIXED_INSTRUCTIONS":3165319,"L1D_CACHE_MISS_LD_NONSPEC":1048259,"ARM_L1D_CACHE_REFILL":291683,"L2_TLB_MISS_DATA":61742,"MMU_TABLE_WALK_DATA":61742,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":17,"trial":5,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5097,"ns_per_access":4.725528,"FIXED_CYCLES":22345810,"FIXED_INSTRUCTIONS":3175610,"L1D_CACHE_MISS_LD_NONSPEC":1048503,"ARM_L1D_CACHE_REFILL":308785,"L2_TLB_MISS_DATA":61806,"MMU_TABLE_WALK_DATA":61806,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":17,"trial":6,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5064,"ns_per_access":4.728389,"FIXED_CYCLES":22342620,"FIXED_INSTRUCTIONS":3159372,"L1D_CACHE_MISS_LD_NONSPEC":1048526,"ARM_L1D_CACHE_REFILL":308484,"L2_TLB_MISS_DATA":61690,"MMU_TABLE_WALK_DATA":61690,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":18,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5067,"ns_per_access":4.675883,"FIXED_CYCLES":22096371,"FIXED_INSTRUCTIONS":3175607,"L1D_CACHE_MISS_LD_NONSPEC":1016622,"ARM_L1D_CACHE_REFILL":393862,"L2_TLB_MISS_DATA":58240,"MMU_TABLE_WALK_DATA":58240,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":18,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5035,"ns_per_access":4.710215,"FIXED_CYCLES":22242690,"FIXED_INSTRUCTIONS":3159408,"L1D_CACHE_MISS_LD_NONSPEC":1046457,"ARM_L1D_CACHE_REFILL":244139,"L2_TLB_MISS_DATA":58286,"MMU_TABLE_WALK_DATA":58286,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":18,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.4977,"ns_per_access":4.765529,"FIXED_CYCLES":22474867,"FIXED_INSTRUCTIONS":3196210,"L1D_CACHE_MISS_LD_NONSPEC":1048518,"ARM_L1D_CACHE_REFILL":234556,"L2_TLB_MISS_DATA":58368,"MMU_TABLE_WALK_DATA":58371,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":18,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5100,"ns_per_access":4.777927,"FIXED_CYCLES":22595127,"FIXED_INSTRUCTIONS":3165515,"L1D_CACHE_MISS_LD_NONSPEC":1048481,"ARM_L1D_CACHE_REFILL":233978,"L2_TLB_MISS_DATA":58286,"MMU_TABLE_WALK_DATA":58286,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":18,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5042,"ns_per_access":4.788417,"FIXED_CYCLES":22615650,"FIXED_INSTRUCTIONS":3181807,"L1D_CACHE_MISS_LD_NONSPEC":1048465,"ARM_L1D_CACHE_REFILL":237362,"L2_TLB_MISS_DATA":58226,"MMU_TABLE_WALK_DATA":58226,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":18,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5093,"ns_per_access":4.758853,"FIXED_CYCLES":22501284,"FIXED_INSTRUCTIONS":3159406,"L1D_CACHE_MISS_LD_NONSPEC":1048512,"ARM_L1D_CACHE_REFILL":233122,"L2_TLB_MISS_DATA":58255,"MMU_TABLE_WALK_DATA":58256,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":18,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5012,"ns_per_access":4.766482,"FIXED_CYCLES":22497139,"FIXED_INSTRUCTIONS":3183924,"L1D_CACHE_MISS_LD_NONSPEC":1045522,"ARM_L1D_CACHE_REFILL":244300,"L2_TLB_MISS_DATA":58270,"MMU_TABLE_WALK_DATA":58270,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":19,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5104,"ns_per_access":4.738826,"FIXED_CYCLES":22411998,"FIXED_INSTRUCTIONS":3169646,"L1D_CACHE_MISS_LD_NONSPEC":1037799,"ARM_L1D_CACHE_REFILL":194638,"L2_TLB_MISS_DATA":55214,"MMU_TABLE_WALK_DATA":55214,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":19,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5069,"ns_per_access":4.728335,"FIXED_CYCLES":22345373,"FIXED_INSTRUCTIONS":3175597,"L1D_CACHE_MISS_LD_NONSPEC":1037471,"ARM_L1D_CACHE_REFILL":196509,"L2_TLB_MISS_DATA":55303,"MMU_TABLE_WALK_DATA":55303,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":19,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5091,"ns_per_access":4.744548,"FIXED_CYCLES":22432743,"FIXED_INSTRUCTIONS":3169825,"L1D_CACHE_MISS_LD_NONSPEC":1042750,"ARM_L1D_CACHE_REFILL":181981,"L2_TLB_MISS_DATA":55179,"MMU_TABLE_WALK_DATA":55179,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":19,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.4913,"ns_per_access":4.769343,"FIXED_CYCLES":22461032,"FIXED_INSTRUCTIONS":3171255,"L1D_CACHE_MISS_LD_NONSPEC":1046749,"ARM_L1D_CACHE_REFILL":170682,"L2_TLB_MISS_DATA":55173,"MMU_TABLE_WALK_DATA":55173,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":19,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.4767,"ns_per_access":4.765529,"FIXED_CYCLES":22369895,"FIXED_INSTRUCTIONS":3168884,"L1D_CACHE_MISS_LD_NONSPEC":1041266,"ARM_L1D_CACHE_REFILL":184121,"L2_TLB_MISS_DATA":55165,"MMU_TABLE_WALK_DATA":55165,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":19,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5139,"ns_per_access":4.753131,"FIXED_CYCLES":22497320,"FIXED_INSTRUCTIONS":3174206,"L1D_CACHE_MISS_LD_NONSPEC":1048455,"ARM_L1D_CACHE_REFILL":165969,"L2_TLB_MISS_DATA":55200,"MMU_TABLE_WALK_DATA":55200,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":19,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5134,"ns_per_access":4.761714,"FIXED_CYCLES":22535371,"FIXED_INSTRUCTIONS":3179773,"L1D_CACHE_MISS_LD_NONSPEC":1048214,"ARM_L1D_CACHE_REFILL":167060,"L2_TLB_MISS_DATA":55310,"MMU_TABLE_WALK_DATA":55310,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":20,"trial":0,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5132,"ns_per_access":4.725528,"FIXED_CYCLES":22362941,"FIXED_INSTRUCTIONS":3166125,"L1D_CACHE_MISS_LD_NONSPEC":1048573,"ARM_L1D_CACHE_REFILL":262182,"L2_TLB_MISS_DATA":52458,"MMU_TABLE_WALK_DATA":52458,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":20,"trial":1,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5124,"ns_per_access":4.724575,"FIXED_CYCLES":22354393,"FIXED_INSTRUCTIONS":3168852,"L1D_CACHE_MISS_LD_NONSPEC":1048564,"ARM_L1D_CACHE_REFILL":262658,"L2_TLB_MISS_DATA":52592,"MMU_TABLE_WALK_DATA":52592,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":20,"trial":2,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5134,"ns_per_access":4.728389,"FIXED_CYCLES":22377261,"FIXED_INSTRUCTIONS":3166039,"L1D_CACHE_MISS_LD_NONSPEC":1048572,"ARM_L1D_CACHE_REFILL":262162,"L2_TLB_MISS_DATA":52461,"MMU_TABLE_WALK_DATA":52461,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":20,"trial":3,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5127,"ns_per_access":4.727436,"FIXED_CYCLES":22369457,"FIXED_INSTRUCTIONS":3168867,"L1D_CACHE_MISS_LD_NONSPEC":1048576,"ARM_L1D_CACHE_REFILL":262417,"L2_TLB_MISS_DATA":52428,"MMU_TABLE_WALK_DATA":52428,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":20,"trial":4,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5122,"ns_per_access":4.733158,"FIXED_CYCLES":22394264,"FIXED_INSTRUCTIONS":3171215,"L1D_CACHE_MISS_LD_NONSPEC":1048560,"ARM_L1D_CACHE_REFILL":263105,"L2_TLB_MISS_DATA":52369,"MMU_TABLE_WALK_DATA":52369,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":20,"trial":5,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5125,"ns_per_access":4.727436,"FIXED_CYCLES":22368217,"FIXED_INSTRUCTIONS":3168852,"L1D_CACHE_MISS_LD_NONSPEC":1048566,"ARM_L1D_CACHE_REFILL":262868,"L2_TLB_MISS_DATA":52383,"MMU_TABLE_WALK_DATA":52383,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":0,"ways":20,"trial":6,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5126,"ns_per_access":4.725528,"FIXED_CYCLES":22360172,"FIXED_INSTRUCTIONS":3166099,"L1D_CACHE_MISS_LD_NONSPEC":1048566,"ARM_L1D_CACHE_REFILL":262330,"L2_TLB_MISS_DATA":52416,"MMU_TABLE_WALK_DATA":52416,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":1,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5175,"ns_per_access":0.222206,"FIXED_CYCLES":1052566,"FIXED_INSTRUCTIONS":3159420,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":1,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5191,"ns_per_access":0.225067,"FIXED_CYCLES":1066513,"FIXED_INSTRUCTIONS":3168900,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":1,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5146,"ns_per_access":0.225067,"FIXED_CYCLES":1065435,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":1,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5131,"ns_per_access":0.222206,"FIXED_CYCLES":1051561,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":1,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5415,"ns_per_access":0.224113,"FIXED_CYCLES":1067248,"FIXED_INSTRUCTIONS":3159425,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":1,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5325,"ns_per_access":0.221252,"FIXED_CYCLES":1051550,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":1,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5139,"ns_per_access":0.222206,"FIXED_CYCLES":1051735,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":2,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5183,"ns_per_access":0.885963,"FIXED_CYCLES":4197471,"FIXED_INSTRUCTIONS":3159429,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":2,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5140,"ns_per_access":0.886917,"FIXED_CYCLES":4198053,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":2,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5135,"ns_per_access":0.886917,"FIXED_CYCLES":4197532,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":2,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5134,"ns_per_access":0.886917,"FIXED_CYCLES":4197447,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":2,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5172,"ns_per_access":0.888824,"FIXED_CYCLES":4210002,"FIXED_INSTRUCTIONS":3159420,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":2,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5131,"ns_per_access":0.886917,"FIXED_CYCLES":4197225,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":2,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5155,"ns_per_access":0.892639,"FIXED_CYCLES":4226523,"FIXED_INSTRUCTIONS":3166162,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":3,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5133,"ns_per_access":0.889779,"FIXED_CYCLES":4210870,"FIXED_INSTRUCTIONS":3159407,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":3,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5132,"ns_per_access":0.889779,"FIXED_CYCLES":4210787,"FIXED_INSTRUCTIONS":3159422,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":3,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5167,"ns_per_access":0.893594,"FIXED_CYCLES":4232123,"FIXED_INSTRUCTIONS":3168897,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":3,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5124,"ns_per_access":0.889779,"FIXED_CYCLES":4210087,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":3,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5135,"ns_per_access":0.886918,"FIXED_CYCLES":4197550,"FIXED_INSTRUCTIONS":3159422,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":3,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5198,"ns_per_access":0.888825,"FIXED_CYCLES":4212442,"FIXED_INSTRUCTIONS":3159421,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":3,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5132,"ns_per_access":0.886918,"FIXED_CYCLES":4197289,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":4,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5186,"ns_per_access":0.885963,"FIXED_CYCLES":4197760,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":4,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5168,"ns_per_access":0.888824,"FIXED_CYCLES":4209691,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":12,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":3,"MMU_TABLE_WALK_DATA":3,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":4,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5133,"ns_per_access":0.889778,"FIXED_CYCLES":4210875,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":4,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.4568,"ns_per_access":0.911713,"FIXED_CYCLES":4260739,"FIXED_INSTRUCTIONS":3181469,"L1D_CACHE_MISS_LD_NONSPEC":23,"ARM_L1D_CACHE_REFILL":26,"L2_TLB_MISS_DATA":11,"MMU_TABLE_WALK_DATA":14,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":4,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5184,"ns_per_access":0.888824,"FIXED_CYCLES":4211134,"FIXED_INSTRUCTIONS":3159420,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":4,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5169,"ns_per_access":0.892639,"FIXED_CYCLES":4227825,"FIXED_INSTRUCTIONS":3168904,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":3,"MMU_TABLE_WALK_DATA":3,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":4,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5138,"ns_per_access":0.886917,"FIXED_CYCLES":4197804,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":3,"MMU_TABLE_WALK_DATA":3,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":5,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5134,"ns_per_access":0.889779,"FIXED_CYCLES":4211035,"FIXED_INSTRUCTIONS":3159421,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":5,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5131,"ns_per_access":0.886918,"FIXED_CYCLES":4197148,"FIXED_INSTRUCTIONS":3159419,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":5,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5179,"ns_per_access":0.888825,"FIXED_CYCLES":4210641,"FIXED_INSTRUCTIONS":3159371,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":5,"MMU_TABLE_WALK_DATA":5,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":5,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5183,"ns_per_access":0.885964,"FIXED_CYCLES":4197527,"FIXED_INSTRUCTIONS":3159431,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":5,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5187,"ns_per_access":0.888825,"FIXED_CYCLES":4211389,"FIXED_INSTRUCTIONS":3159415,"L1D_CACHE_MISS_LD_NONSPEC":12,"ARM_L1D_CACHE_REFILL":4,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":5,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5177,"ns_per_access":0.888825,"FIXED_CYCLES":4210542,"FIXED_INSTRUCTIONS":3159415,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":5,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5157,"ns_per_access":0.894547,"FIXED_CYCLES":4235715,"FIXED_INSTRUCTIONS":3166143,"L1D_CACHE_MISS_LD_NONSPEC":13,"ARM_L1D_CACHE_REFILL":4,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":6,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5179,"ns_per_access":0.885967,"FIXED_CYCLES":4197150,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":6,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5137,"ns_per_access":0.886920,"FIXED_CYCLES":4197785,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":6,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5161,"ns_per_access":0.899318,"FIXED_CYCLES":4258691,"FIXED_INSTRUCTIONS":3173062,"L1D_CACHE_MISS_LD_NONSPEC":9,"ARM_L1D_CACHE_REFILL":4,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":6,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5175,"ns_per_access":0.888828,"FIXED_CYCLES":4210344,"FIXED_INSTRUCTIONS":3159420,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":4,"MMU_TABLE_WALK_DATA":4,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":6,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5130,"ns_per_access":0.886920,"FIXED_CYCLES":4197092,"FIXED_INSTRUCTIONS":3159406,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":6,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5137,"ns_per_access":0.886920,"FIXED_CYCLES":4197696,"FIXED_INSTRUCTIONS":3159408,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":6,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5136,"ns_per_access":0.889782,"FIXED_CYCLES":4211154,"FIXED_INSTRUCTIONS":3159366,"L1D_CACHE_MISS_LD_NONSPEC":16,"ARM_L1D_CACHE_REFILL":8,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":7,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5135,"ns_per_access":3.591551,"FIXED_CYCLES":16997755,"FIXED_INSTRUCTIONS":3166147,"L1D_CACHE_MISS_LD_NONSPEC":633341,"ARM_L1D_CACHE_REFILL":503261,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":7,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5128,"ns_per_access":5.349180,"FIXED_CYCLES":25312062,"FIXED_INSTRUCTIONS":3168898,"L1D_CACHE_MISS_LD_NONSPEC":1045994,"ARM_L1D_CACHE_REFILL":797700,"L2_TLB_MISS_DATA":5,"MMU_TABLE_WALK_DATA":5,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":7,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5169,"ns_per_access":0.888828,"FIXED_CYCLES":4209728,"FIXED_INSTRUCTIONS":3159406,"L1D_CACHE_MISS_LD_NONSPEC":23,"ARM_L1D_CACHE_REFILL":18,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":7,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5123,"ns_per_access":5.261441,"FIXED_CYCLES":24894442,"FIXED_INSTRUCTIONS":3166263,"L1D_CACHE_MISS_LD_NONSPEC":1047527,"ARM_L1D_CACHE_REFILL":794448,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":7,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5121,"ns_per_access":5.217572,"FIXED_CYCLES":24685803,"FIXED_INSTRUCTIONS":3168894,"L1D_CACHE_MISS_LD_NONSPEC":1044736,"ARM_L1D_CACHE_REFILL":768592,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":7,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5122,"ns_per_access":4.136101,"FIXED_CYCLES":19569306,"FIXED_INSTRUCTIONS":3172171,"L1D_CACHE_MISS_LD_NONSPEC":762993,"ARM_L1D_CACHE_REFILL":585445,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":7,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5129,"ns_per_access":5.309125,"FIXED_CYCLES":25123166,"FIXED_INSTRUCTIONS":3168892,"L1D_CACHE_MISS_LD_NONSPEC":1045604,"ARM_L1D_CACHE_REFILL":772323,"L2_TLB_MISS_DATA":5,"MMU_TABLE_WALK_DATA":5,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":8,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5127,"ns_per_access":5.297661,"FIXED_CYCLES":25067822,"FIXED_INSTRUCTIONS":3175636,"L1D_CACHE_MISS_LD_NONSPEC":1045821,"ARM_L1D_CACHE_REFILL":705434,"L2_TLB_MISS_DATA":131004,"MMU_TABLE_WALK_DATA":131004,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":8,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5139,"ns_per_access":0.886917,"FIXED_CYCLES":4197961,"FIXED_INSTRUCTIONS":3159422,"L1D_CACHE_MISS_LD_NONSPEC":34,"ARM_L1D_CACHE_REFILL":21,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":8,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5188,"ns_per_access":0.885963,"FIXED_CYCLES":4197927,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":39,"ARM_L1D_CACHE_REFILL":26,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":8,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5128,"ns_per_access":5.303383,"FIXED_CYCLES":25095427,"FIXED_INSTRUCTIONS":3166171,"L1D_CACHE_MISS_LD_NONSPEC":1047842,"ARM_L1D_CACHE_REFILL":704624,"L2_TLB_MISS_DATA":131064,"MMU_TABLE_WALK_DATA":131064,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":8,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5120,"ns_per_access":2.211571,"FIXED_CYCLES":10463378,"FIXED_INSTRUCTIONS":3168903,"L1D_CACHE_MISS_LD_NONSPEC":313402,"ARM_L1D_CACHE_REFILL":212368,"L2_TLB_MISS_DATA":39217,"MMU_TABLE_WALK_DATA":39217,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":8,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5181,"ns_per_access":0.885963,"FIXED_CYCLES":4197303,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":7,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":8,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5121,"ns_per_access":5.193710,"FIXED_CYCLES":24572707,"FIXED_INSTRUCTIONS":3159420,"L1D_CACHE_MISS_LD_NONSPEC":1021963,"ARM_L1D_CACHE_REFILL":702183,"L2_TLB_MISS_DATA":131062,"MMU_TABLE_WALK_DATA":131061,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":9,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5128,"ns_per_access":5.167027,"FIXED_CYCLES":24450291,"FIXED_INSTRUCTIONS":3175644,"L1D_CACHE_MISS_LD_NONSPEC":1013517,"ARM_L1D_CACHE_REFILL":675589,"L2_TLB_MISS_DATA":116326,"MMU_TABLE_WALK_DATA":116326,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":9,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5130,"ns_per_access":5.276700,"FIXED_CYCLES":24970161,"FIXED_INSTRUCTIONS":3169017,"L1D_CACHE_MISS_LD_NONSPEC":1036949,"ARM_L1D_CACHE_REFILL":692396,"L2_TLB_MISS_DATA":116510,"MMU_TABLE_WALK_DATA":116510,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":9,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5129,"ns_per_access":4.925747,"FIXED_CYCLES":23309137,"FIXED_INSTRUCTIONS":3168894,"L1D_CACHE_MISS_LD_NONSPEC":965070,"ARM_L1D_CACHE_REFILL":635099,"L2_TLB_MISS_DATA":116346,"MMU_TABLE_WALK_DATA":116346,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":9,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5124,"ns_per_access":5.197545,"FIXED_CYCLES":24592555,"FIXED_INSTRUCTIONS":3166146,"L1D_CACHE_MISS_LD_NONSPEC":1021609,"ARM_L1D_CACHE_REFILL":679304,"L2_TLB_MISS_DATA":116515,"MMU_TABLE_WALK_DATA":116515,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":9,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5132,"ns_per_access":4.879016,"FIXED_CYCLES":23089723,"FIXED_INSTRUCTIONS":3168892,"L1D_CACHE_MISS_LD_NONSPEC":954404,"ARM_L1D_CACHE_REFILL":627643,"L2_TLB_MISS_DATA":116447,"MMU_TABLE_WALK_DATA":116447,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":9,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5128,"ns_per_access":5.189915,"FIXED_CYCLES":24558576,"FIXED_INSTRUCTIONS":3166145,"L1D_CACHE_MISS_LD_NONSPEC":1048561,"ARM_L1D_CACHE_REFILL":555286,"L2_TLB_MISS_DATA":116436,"MMU_TABLE_WALK_DATA":116436,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":9,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5133,"ns_per_access":5.321523,"FIXED_CYCLES":25183976,"FIXED_INSTRUCTIONS":3168892,"L1D_CACHE_MISS_LD_NONSPEC":1048583,"ARM_L1D_CACHE_REFILL":699190,"L2_TLB_MISS_DATA":116470,"MMU_TABLE_WALK_DATA":116470,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":10,"trial":0,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5133,"ns_per_access":5.313904,"FIXED_CYCLES":25148021,"FIXED_INSTRUCTIONS":3180528,"L1D_CACHE_MISS_LD_NONSPEC":1048492,"ARM_L1D_CACHE_REFILL":734172,"L2_TLB_MISS_DATA":104762,"MMU_TABLE_WALK_DATA":104762,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":10,"trial":1,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5125,"ns_per_access":5.355866,"FIXED_CYCLES":25342341,"FIXED_INSTRUCTIONS":3195193,"L1D_CACHE_MISS_LD_NONSPEC":1048288,"ARM_L1D_CACHE_REFILL":734044,"L2_TLB_MISS_DATA":104729,"MMU_TABLE_WALK_DATA":104729,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":10,"trial":2,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5121,"ns_per_access":5.299599,"FIXED_CYCLES":25073495,"FIXED_INSTRUCTIONS":3175599,"L1D_CACHE_MISS_LD_NONSPEC":1048526,"ARM_L1D_CACHE_REFILL":734061,"L2_TLB_MISS_DATA":104879,"MMU_TABLE_WALK_DATA":104879,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":10,"trial":3,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5127,"ns_per_access":5.296737,"FIXED_CYCLES":25063426,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":1048572,"ARM_L1D_CACHE_REFILL":733967,"L2_TLB_MISS_DATA":104871,"MMU_TABLE_WALK_DATA":104871,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":10,"trial":4,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5129,"ns_per_access":5.298645,"FIXED_CYCLES":25073758,"FIXED_INSTRUCTIONS":3175671,"L1D_CACHE_MISS_LD_NONSPEC":1048540,"ARM_L1D_CACHE_REFILL":733943,"L2_TLB_MISS_DATA":104956,"MMU_TABLE_WALK_DATA":104956,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":10,"trial":5,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5031,"ns_per_access":5.286247,"FIXED_CYCLES":24960902,"FIXED_INSTRUCTIONS":3197029,"L1D_CACHE_MISS_LD_NONSPEC":1033237,"ARM_L1D_CACHE_REFILL":693981,"L2_TLB_MISS_DATA":104843,"MMU_TABLE_WALK_DATA":104846,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":10,"trial":6,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5123,"ns_per_access":4.916219,"FIXED_CYCLES":23261160,"FIXED_INSTRUCTIONS":3174974,"L1D_CACHE_MISS_LD_NONSPEC":922222,"ARM_L1D_CACHE_REFILL":390894,"L2_TLB_MISS_DATA":104776,"MMU_TABLE_WALK_DATA":104776,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":11,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5135,"ns_per_access":4.923825,"FIXED_CYCLES":23302964,"FIXED_INSTRUCTIONS":3170342,"L1D_CACHE_MISS_LD_NONSPEC":953330,"ARM_L1D_CACHE_REFILL":350306,"L2_TLB_MISS_DATA":95317,"MMU_TABLE_WALK_DATA":95317,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":11,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5119,"ns_per_access":4.914288,"FIXED_CYCLES":23249945,"FIXED_INSTRUCTIONS":3169369,"L1D_CACHE_MISS_LD_NONSPEC":953256,"ARM_L1D_CACHE_REFILL":349752,"L2_TLB_MISS_DATA":95452,"MMU_TABLE_WALK_DATA":95452,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":11,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5122,"ns_per_access":4.923825,"FIXED_CYCLES":23296434,"FIXED_INSTRUCTIONS":3172170,"L1D_CACHE_MISS_LD_NONSPEC":953255,"ARM_L1D_CACHE_REFILL":349503,"L2_TLB_MISS_DATA":95322,"MMU_TABLE_WALK_DATA":95322,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":11,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5121,"ns_per_access":4.911427,"FIXED_CYCLES":23237169,"FIXED_INSTRUCTIONS":3168904,"L1D_CACHE_MISS_LD_NONSPEC":953319,"ARM_L1D_CACHE_REFILL":350032,"L2_TLB_MISS_DATA":95258,"MMU_TABLE_WALK_DATA":95258,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":11,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5128,"ns_per_access":4.911427,"FIXED_CYCLES":23240904,"FIXED_INSTRUCTIONS":3166137,"L1D_CACHE_MISS_LD_NONSPEC":953264,"ARM_L1D_CACHE_REFILL":349528,"L2_TLB_MISS_DATA":95344,"MMU_TABLE_WALK_DATA":95344,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":11,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5125,"ns_per_access":4.910474,"FIXED_CYCLES":23234710,"FIXED_INSTRUCTIONS":3168857,"L1D_CACHE_MISS_LD_NONSPEC":953257,"ARM_L1D_CACHE_REFILL":349651,"L2_TLB_MISS_DATA":95409,"MMU_TABLE_WALK_DATA":95409,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":11,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5127,"ns_per_access":4.911427,"FIXED_CYCLES":23240229,"FIXED_INSTRUCTIONS":3166158,"L1D_CACHE_MISS_LD_NONSPEC":953259,"ARM_L1D_CACHE_REFILL":349558,"L2_TLB_MISS_DATA":95329,"MMU_TABLE_WALK_DATA":95329,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":12,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5125,"ns_per_access":4.796046,"FIXED_CYCLES":22693513,"FIXED_INSTRUCTIONS":3168888,"L1D_CACHE_MISS_LD_NONSPEC":947685,"ARM_L1D_CACHE_REFILL":334194,"L2_TLB_MISS_DATA":87411,"MMU_TABLE_WALK_DATA":87411,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":12,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5127,"ns_per_access":4.882831,"FIXED_CYCLES":23105123,"FIXED_INSTRUCTIONS":3166161,"L1D_CACHE_MISS_LD_NONSPEC":975696,"ARM_L1D_CACHE_REFILL":338377,"L2_TLB_MISS_DATA":87428,"MMU_TABLE_WALK_DATA":87428,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":12,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5126,"ns_per_access":4.729289,"FIXED_CYCLES":22378061,"FIXED_INSTRUCTIONS":3168888,"L1D_CACHE_MISS_LD_NONSPEC":942583,"ARM_L1D_CACHE_REFILL":306586,"L2_TLB_MISS_DATA":87347,"MMU_TABLE_WALK_DATA":87347,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":12,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5120,"ns_per_access":4.474657,"FIXED_CYCLES":21170197,"FIXED_INSTRUCTIONS":3166115,"L1D_CACHE_MISS_LD_NONSPEC":935153,"ARM_L1D_CACHE_REFILL":176180,"L2_TLB_MISS_DATA":87305,"MMU_TABLE_WALK_DATA":87305,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":12,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5125,"ns_per_access":4.671115,"FIXED_CYCLES":22102421,"FIXED_INSTRUCTIONS":3168894,"L1D_CACHE_MISS_LD_NONSPEC":942694,"ARM_L1D_CACHE_REFILL":273284,"L2_TLB_MISS_DATA":87442,"MMU_TABLE_WALK_DATA":87442,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":12,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5121,"ns_per_access":4.759807,"FIXED_CYCLES":22519797,"FIXED_INSTRUCTIONS":3166124,"L1D_CACHE_MISS_LD_NONSPEC":945152,"ARM_L1D_CACHE_REFILL":317936,"L2_TLB_MISS_DATA":87377,"MMU_TABLE_WALK_DATA":87377,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":12,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5127,"ns_per_access":5.001087,"FIXED_CYCLES":23664513,"FIXED_INSTRUCTIONS":3168895,"L1D_CACHE_MISS_LD_NONSPEC":959667,"ARM_L1D_CACHE_REFILL":425440,"L2_TLB_MISS_DATA":87392,"MMU_TABLE_WALK_DATA":87392,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":13,"trial":0,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5120,"ns_per_access":4.839939,"FIXED_CYCLES":22898572,"FIXED_INSTRUCTIONS":3166124,"L1D_CACHE_MISS_LD_NONSPEC":967966,"ARM_L1D_CACHE_REFILL":296695,"L2_TLB_MISS_DATA":80675,"MMU_TABLE_WALK_DATA":80675,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":13,"trial":1,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5128,"ns_per_access":4.838985,"FIXED_CYCLES":22897809,"FIXED_INSTRUCTIONS":3168877,"L1D_CACHE_MISS_LD_NONSPEC":967918,"ARM_L1D_CACHE_REFILL":295917,"L2_TLB_MISS_DATA":80763,"MMU_TABLE_WALK_DATA":80763,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":13,"trial":2,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5130,"ns_per_access":4.842800,"FIXED_CYCLES":22916965,"FIXED_INSTRUCTIONS":3166145,"L1D_CACHE_MISS_LD_NONSPEC":967912,"ARM_L1D_CACHE_REFILL":295755,"L2_TLB_MISS_DATA":80657,"MMU_TABLE_WALK_DATA":80657,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":13,"trial":3,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5128,"ns_per_access":5.132719,"FIXED_CYCLES":24287836,"FIXED_INSTRUCTIONS":3168873,"L1D_CACHE_MISS_LD_NONSPEC":1042988,"ARM_L1D_CACHE_REFILL":396052,"L2_TLB_MISS_DATA":80663,"MMU_TABLE_WALK_DATA":80663,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":13,"trial":4,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5131,"ns_per_access":4.850429,"FIXED_CYCLES":22953819,"FIXED_INSTRUCTIONS":3181647,"L1D_CACHE_MISS_LD_NONSPEC":968006,"ARM_L1D_CACHE_REFILL":297000,"L2_TLB_MISS_DATA":80566,"MMU_TABLE_WALK_DATA":80566,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":13,"trial":5,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5120,"ns_per_access":4.862827,"FIXED_CYCLES":23006828,"FIXED_INSTRUCTIONS":3163684,"L1D_CACHE_MISS_LD_NONSPEC":967986,"ARM_L1D_CACHE_REFILL":306797,"L2_TLB_MISS_DATA":80587,"MMU_TABLE_WALK_DATA":80587,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":13,"trial":6,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5131,"ns_per_access":4.841846,"FIXED_CYCLES":22913041,"FIXED_INSTRUCTIONS":3175599,"L1D_CACHE_MISS_LD_NONSPEC":967940,"ARM_L1D_CACHE_REFILL":296270,"L2_TLB_MISS_DATA":80650,"MMU_TABLE_WALK_DATA":80650,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":14,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5126,"ns_per_access":4.810352,"FIXED_CYCLES":22761506,"FIXED_INSTRUCTIONS":3159408,"L1D_CACHE_MISS_LD_NONSPEC":998570,"ARM_L1D_CACHE_REFILL":250102,"L2_TLB_MISS_DATA":75094,"MMU_TABLE_WALK_DATA":75094,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":14,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5124,"ns_per_access":4.816074,"FIXED_CYCLES":22787507,"FIXED_INSTRUCTIONS":3175621,"L1D_CACHE_MISS_LD_NONSPEC":998651,"ARM_L1D_CACHE_REFILL":249912,"L2_TLB_MISS_DATA":74880,"MMU_TABLE_WALK_DATA":74880,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":14,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5124,"ns_per_access":4.819888,"FIXED_CYCLES":22805797,"FIXED_INSTRUCTIONS":3163392,"L1D_CACHE_MISS_LD_NONSPEC":998631,"ARM_L1D_CACHE_REFILL":249661,"L2_TLB_MISS_DATA":74899,"MMU_TABLE_WALK_DATA":74899,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":14,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5126,"ns_per_access":4.817027,"FIXED_CYCLES":22793160,"FIXED_INSTRUCTIONS":3175636,"L1D_CACHE_MISS_LD_NONSPEC":998695,"ARM_L1D_CACHE_REFILL":251195,"L2_TLB_MISS_DATA":74794,"MMU_TABLE_WALK_DATA":74794,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":14,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5129,"ns_per_access":4.809398,"FIXED_CYCLES":22758393,"FIXED_INSTRUCTIONS":3159406,"L1D_CACHE_MISS_LD_NONSPEC":998645,"ARM_L1D_CACHE_REFILL":249673,"L2_TLB_MISS_DATA":74898,"MMU_TABLE_WALK_DATA":74898,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":14,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5126,"ns_per_access":4.818935,"FIXED_CYCLES":22802167,"FIXED_INSTRUCTIONS":3175706,"L1D_CACHE_MISS_LD_NONSPEC":998633,"ARM_L1D_CACHE_REFILL":249671,"L2_TLB_MISS_DATA":74901,"MMU_TABLE_WALK_DATA":74901,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":14,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5126,"ns_per_access":4.807491,"FIXED_CYCLES":22747874,"FIXED_INSTRUCTIONS":3159402,"L1D_CACHE_MISS_LD_NONSPEC":998633,"ARM_L1D_CACHE_REFILL":249743,"L2_TLB_MISS_DATA":74997,"MMU_TABLE_WALK_DATA":74997,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":15,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5127,"ns_per_access":4.766469,"FIXED_CYCLES":22554494,"FIXED_INSTRUCTIONS":3175634,"L1D_CACHE_MISS_LD_NONSPEC":992674,"ARM_L1D_CACHE_REFILL":238206,"L2_TLB_MISS_DATA":70055,"MMU_TABLE_WALK_DATA":70055,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":15,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5120,"ns_per_access":4.760747,"FIXED_CYCLES":22523746,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":992654,"ARM_L1D_CACHE_REFILL":237679,"L2_TLB_MISS_DATA":69909,"MMU_TABLE_WALK_DATA":69909,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":15,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5127,"ns_per_access":4.772191,"FIXED_CYCLES":22581440,"FIXED_INSTRUCTIONS":3179802,"L1D_CACHE_MISS_LD_NONSPEC":992676,"ARM_L1D_CACHE_REFILL":238066,"L2_TLB_MISS_DATA":69968,"MMU_TABLE_WALK_DATA":69968,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":15,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5135,"ns_per_access":4.759793,"FIXED_CYCLES":22526637,"FIXED_INSTRUCTIONS":3159417,"L1D_CACHE_MISS_LD_NONSPEC":992633,"ARM_L1D_CACHE_REFILL":237995,"L2_TLB_MISS_DATA":69991,"MMU_TABLE_WALK_DATA":69991,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":15,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5126,"ns_per_access":4.769330,"FIXED_CYCLES":22567751,"FIXED_INSTRUCTIONS":3175641,"L1D_CACHE_MISS_LD_NONSPEC":992708,"ARM_L1D_CACHE_REFILL":238516,"L2_TLB_MISS_DATA":69853,"MMU_TABLE_WALK_DATA":69853,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":15,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5124,"ns_per_access":4.758839,"FIXED_CYCLES":22516770,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":992707,"ARM_L1D_CACHE_REFILL":238326,"L2_TLB_MISS_DATA":69849,"MMU_TABLE_WALK_DATA":69849,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":15,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5008,"ns_per_access":4.783635,"FIXED_CYCLES":22576051,"FIXED_INSTRUCTIONS":3191061,"L1D_CACHE_MISS_LD_NONSPEC":1027190,"ARM_L1D_CACHE_REFILL":393668,"L2_TLB_MISS_DATA":70079,"MMU_TABLE_WALK_DATA":70082,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":16,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5128,"ns_per_access":4.958153,"FIXED_CYCLES":23462148,"FIXED_INSTRUCTIONS":4583673,"L1D_CACHE_MISS_LD_NONSPEC":1048462,"ARM_L1D_CACHE_REFILL":394010,"L2_TLB_MISS_DATA":65451,"MMU_TABLE_WALK_DATA":65449,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":16,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5124,"ns_per_access":4.754066,"FIXED_CYCLES":22494483,"FIXED_INSTRUCTIONS":3179800,"L1D_CACHE_MISS_LD_NONSPEC":1048569,"ARM_L1D_CACHE_REFILL":393249,"L2_TLB_MISS_DATA":65538,"MMU_TABLE_WALK_DATA":65538,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":16,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5135,"ns_per_access":4.777908,"FIXED_CYCLES":22612496,"FIXED_INSTRUCTIONS":3407952,"L1D_CACHE_MISS_LD_NONSPEC":1048567,"ARM_L1D_CACHE_REFILL":393229,"L2_TLB_MISS_DATA":65535,"MMU_TABLE_WALK_DATA":65535,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":16,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5128,"ns_per_access":4.745483,"FIXED_CYCLES":22455579,"FIXED_INSTRUCTIONS":3175643,"L1D_CACHE_MISS_LD_NONSPEC":1048560,"ARM_L1D_CACHE_REFILL":394104,"L2_TLB_MISS_DATA":65453,"MMU_TABLE_WALK_DATA":65453,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":16,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5133,"ns_per_access":4.753113,"FIXED_CYCLES":22494216,"FIXED_INSTRUCTIONS":3165559,"L1D_CACHE_MISS_LD_NONSPEC":1048567,"ARM_L1D_CACHE_REFILL":393431,"L2_TLB_MISS_DATA":65632,"MMU_TABLE_WALK_DATA":65632,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":16,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5123,"ns_per_access":4.743576,"FIXED_CYCLES":22444385,"FIXED_INSTRUCTIONS":3175658,"L1D_CACHE_MISS_LD_NONSPEC":1048570,"ARM_L1D_CACHE_REFILL":393284,"L2_TLB_MISS_DATA":65591,"MMU_TABLE_WALK_DATA":65591,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":16,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5122,"ns_per_access":4.737854,"FIXED_CYCLES":22416649,"FIXED_INSTRUCTIONS":3159420,"L1D_CACHE_MISS_LD_NONSPEC":1048586,"ARM_L1D_CACHE_REFILL":393285,"L2_TLB_MISS_DATA":65606,"MMU_TABLE_WALK_DATA":65606,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":17,"trial":0,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5129,"ns_per_access":4.730297,"FIXED_CYCLES":22384204,"FIXED_INSTRUCTIONS":3175571,"L1D_CACHE_MISS_LD_NONSPEC":1048548,"ARM_L1D_CACHE_REFILL":309111,"L2_TLB_MISS_DATA":61753,"MMU_TABLE_WALK_DATA":61753,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":17,"trial":1,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5128,"ns_per_access":4.721714,"FIXED_CYCLES":22343061,"FIXED_INSTRUCTIONS":3159372,"L1D_CACHE_MISS_LD_NONSPEC":1048565,"ARM_L1D_CACHE_REFILL":308402,"L2_TLB_MISS_DATA":61680,"MMU_TABLE_WALK_DATA":61680,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":17,"trial":2,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5130,"ns_per_access":4.730297,"FIXED_CYCLES":22384606,"FIXED_INSTRUCTIONS":3175588,"L1D_CACHE_MISS_LD_NONSPEC":1048563,"ARM_L1D_CACHE_REFILL":308940,"L2_TLB_MISS_DATA":61641,"MMU_TABLE_WALK_DATA":61641,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":17,"trial":3,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5129,"ns_per_access":4.721714,"FIXED_CYCLES":22343599,"FIXED_INSTRUCTIONS":3159372,"L1D_CACHE_MISS_LD_NONSPEC":1048564,"ARM_L1D_CACHE_REFILL":308985,"L2_TLB_MISS_DATA":61644,"MMU_TABLE_WALK_DATA":61644,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":17,"trial":4,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5133,"ns_per_access":4.753185,"FIXED_CYCLES":22494527,"FIXED_INSTRUCTIONS":3193837,"L1D_CACHE_MISS_LD_NONSPEC":1048476,"ARM_L1D_CACHE_REFILL":309329,"L2_TLB_MISS_DATA":61724,"MMU_TABLE_WALK_DATA":61724,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":17,"trial":5,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5124,"ns_per_access":4.719806,"FIXED_CYCLES":22331861,"FIXED_INSTRUCTIONS":3159376,"L1D_CACHE_MISS_LD_NONSPEC":1048549,"ARM_L1D_CACHE_REFILL":308534,"L2_TLB_MISS_DATA":61774,"MMU_TABLE_WALK_DATA":61774,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":17,"trial":6,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5124,"ns_per_access":4.771305,"FIXED_CYCLES":22575473,"FIXED_INSTRUCTIONS":3192716,"L1D_CACHE_MISS_LD_NONSPEC":1048495,"ARM_L1D_CACHE_REFILL":292596,"L2_TLB_MISS_DATA":61587,"MMU_TABLE_WALK_DATA":61587,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":18,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5133,"ns_per_access":4.687327,"FIXED_CYCLES":22182847,"FIXED_INSTRUCTIONS":3168687,"L1D_CACHE_MISS_LD_NONSPEC":1024333,"ARM_L1D_CACHE_REFILL":354830,"L2_TLB_MISS_DATA":58240,"MMU_TABLE_WALK_DATA":58239,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":18,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5123,"ns_per_access":4.652041,"FIXED_CYCLES":22011234,"FIXED_INSTRUCTIONS":3175706,"L1D_CACHE_MISS_LD_NONSPEC":1006013,"ARM_L1D_CACHE_REFILL":446022,"L2_TLB_MISS_DATA":58375,"MMU_TABLE_WALK_DATA":58375,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":18,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5131,"ns_per_access":4.641551,"FIXED_CYCLES":21965379,"FIXED_INSTRUCTIONS":3159408,"L1D_CACHE_MISS_LD_NONSPEC":1004900,"ARM_L1D_CACHE_REFILL":451504,"L2_TLB_MISS_DATA":58293,"MMU_TABLE_WALK_DATA":58293,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":18,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5132,"ns_per_access":4.661578,"FIXED_CYCLES":22060761,"FIXED_INSTRUCTIONS":3180737,"L1D_CACHE_MISS_LD_NONSPEC":1008523,"ARM_L1D_CACHE_REFILL":433770,"L2_TLB_MISS_DATA":58369,"MMU_TABLE_WALK_DATA":58369,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":18,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5124,"ns_per_access":4.697818,"FIXED_CYCLES":22228087,"FIXED_INSTRUCTIONS":3164525,"L1D_CACHE_MISS_LD_NONSPEC":1038548,"ARM_L1D_CACHE_REFILL":283206,"L2_TLB_MISS_DATA":58254,"MMU_TABLE_WALK_DATA":58254,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":18,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5139,"ns_per_access":4.675883,"FIXED_CYCLES":22131424,"FIXED_INSTRUCTIONS":3175635,"L1D_CACHE_MISS_LD_NONSPEC":1025540,"ARM_L1D_CACHE_REFILL":348702,"L2_TLB_MISS_DATA":58369,"MMU_TABLE_WALK_DATA":58369,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":18,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5118,"ns_per_access":4.711169,"FIXED_CYCLES":22288480,"FIXED_INSTRUCTIONS":3164550,"L1D_CACHE_MISS_LD_NONSPEC":1048387,"ARM_L1D_CACHE_REFILL":234772,"L2_TLB_MISS_DATA":58265,"MMU_TABLE_WALK_DATA":58265,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":19,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.4851,"ns_per_access":4.705447,"FIXED_CYCLES":22129434,"FIXED_INSTRUCTIONS":3166156,"L1D_CACHE_MISS_LD_NONSPEC":1044656,"ARM_L1D_CACHE_REFILL":237922,"L2_TLB_MISS_DATA":55331,"MMU_TABLE_WALK_DATA":55331,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":19,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.4033,"ns_per_access":5.027790,"FIXED_CYCLES":23214055,"FIXED_INSTRUCTIONS":3262364,"L1D_CACHE_MISS_LD_NONSPEC":1044023,"ARM_L1D_CACHE_REFILL":181058,"L2_TLB_MISS_DATA":55532,"MMU_TABLE_WALK_DATA":55560,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":19,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.4597,"ns_per_access":4.866619,"FIXED_CYCLES":22758052,"FIXED_INSTRUCTIONS":3179377,"L1D_CACHE_MISS_LD_NONSPEC":1039010,"ARM_L1D_CACHE_REFILL":178387,"L2_TLB_MISS_DATA":55152,"MMU_TABLE_WALK_DATA":55152,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":19,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.4957,"ns_per_access":4.832286,"FIXED_CYCLES":22779847,"FIXED_INSTRUCTIONS":3166115,"L1D_CACHE_MISS_LD_NONSPEC":1048201,"ARM_L1D_CACHE_REFILL":166168,"L2_TLB_MISS_DATA":55209,"MMU_TABLE_WALK_DATA":55209,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":19,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.4833,"ns_per_access":4.830379,"FIXED_CYCLES":22707797,"FIXED_INSTRUCTIONS":3168887,"L1D_CACHE_MISS_LD_NONSPEC":1042834,"ARM_L1D_CACHE_REFILL":173609,"L2_TLB_MISS_DATA":55187,"MMU_TABLE_WALK_DATA":55187,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":19,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5043,"ns_per_access":4.817027,"FIXED_CYCLES":22751058,"FIXED_INSTRUCTIONS":3166134,"L1D_CACHE_MISS_LD_NONSPEC":1047971,"ARM_L1D_CACHE_REFILL":166792,"L2_TLB_MISS_DATA":55365,"MMU_TABLE_WALK_DATA":55365,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":19,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.4835,"ns_per_access":4.857082,"FIXED_CYCLES":22834563,"FIXED_INSTRUCTIONS":3176620,"L1D_CACHE_MISS_LD_NONSPEC":1046639,"ARM_L1D_CACHE_REFILL":168611,"L2_TLB_MISS_DATA":55283,"MMU_TABLE_WALK_DATA":55283,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":20,"trial":0,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.4432,"ns_per_access":4.690242,"FIXED_CYCLES":21851531,"FIXED_INSTRUCTIONS":3191184,"L1D_CACHE_MISS_LD_NONSPEC":996429,"ARM_L1D_CACHE_REFILL":139654,"L2_TLB_MISS_DATA":52368,"MMU_TABLE_WALK_DATA":52368,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":20,"trial":1,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.4669,"ns_per_access":4.650187,"FIXED_CYCLES":21780504,"FIXED_INSTRUCTIONS":3189950,"L1D_CACHE_MISS_LD_NONSPEC":996157,"ARM_L1D_CACHE_REFILL":136600,"L2_TLB_MISS_DATA":52425,"MMU_TABLE_WALK_DATA":52425,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":20,"trial":2,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5071,"ns_per_access":4.578660,"FIXED_CYCLES":21638698,"FIXED_INSTRUCTIONS":3166118,"L1D_CACHE_MISS_LD_NONSPEC":996150,"ARM_L1D_CACHE_REFILL":136346,"L2_TLB_MISS_DATA":52429,"MMU_TABLE_WALK_DATA":52429,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":20,"trial":3,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5102,"ns_per_access":4.571031,"FIXED_CYCLES":21617165,"FIXED_INSTRUCTIONS":3159362,"L1D_CACHE_MISS_LD_NONSPEC":996147,"ARM_L1D_CACHE_REFILL":136349,"L2_TLB_MISS_DATA":52429,"MMU_TABLE_WALK_DATA":52429,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":20,"trial":4,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.4522,"ns_per_access":4.695964,"FIXED_CYCLES":21922400,"FIXED_INSTRUCTIONS":3181551,"L1D_CACHE_MISS_LD_NONSPEC":1008529,"ARM_L1D_CACHE_REFILL":143401,"L2_TLB_MISS_DATA":52445,"MMU_TABLE_WALK_DATA":52445,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":20,"trial":5,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.4625,"ns_per_access":4.634928,"FIXED_CYCLES":21687625,"FIXED_INSTRUCTIONS":3159372,"L1D_CACHE_MISS_LD_NONSPEC":996410,"ARM_L1D_CACHE_REFILL":145127,"L2_TLB_MISS_DATA":52513,"MMU_TABLE_WALK_DATA":52513,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":64,"ways":20,"trial":6,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5074,"ns_per_access":4.580568,"FIXED_CYCLES":21649085,"FIXED_INSTRUCTIONS":3175582,"L1D_CACHE_MISS_LD_NONSPEC":996314,"ARM_L1D_CACHE_REFILL":137041,"L2_TLB_MISS_DATA":52423,"MMU_TABLE_WALK_DATA":52423,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":1,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5205,"ns_per_access":0.222206,"FIXED_CYCLES":1053288,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":1,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.3826,"ns_per_access":0.228882,"FIXED_CYCLES":1051829,"FIXED_INSTRUCTIONS":3159378,"L1D_CACHE_MISS_LD_NONSPEC":8,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":1,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.1352,"ns_per_access":0.252724,"FIXED_CYCLES":1095840,"FIXED_INSTRUCTIONS":3164577,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":1,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5137,"ns_per_access":0.222206,"FIXED_CYCLES":1051700,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":1,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5154,"ns_per_access":0.222206,"FIXED_CYCLES":1052096,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":1,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5284,"ns_per_access":0.224113,"FIXED_CYCLES":1064164,"FIXED_INSTRUCTIONS":3159420,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":1,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5326,"ns_per_access":0.221252,"FIXED_CYCLES":1051559,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":2,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.4987,"ns_per_access":0.889778,"FIXED_CYCLES":4197297,"FIXED_INSTRUCTIONS":3159428,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":2,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.3214,"ns_per_access":0.929832,"FIXED_CYCLES":4213383,"FIXED_INSTRUCTIONS":3161726,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":2,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.3306,"ns_per_access":0.978470,"FIXED_CYCLES":4443223,"FIXED_INSTRUCTIONS":3193440,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":2,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.4293,"ns_per_access":0.909805,"FIXED_CYCLES":4225521,"FIXED_INSTRUCTIONS":3168896,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":2,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5158,"ns_per_access":0.890732,"FIXED_CYCLES":4217755,"FIXED_INSTRUCTIONS":3166151,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":2,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.4839,"ns_per_access":0.895500,"FIXED_CYCLES":4210368,"FIXED_INSTRUCTIONS":3159434,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":2,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5123,"ns_per_access":0.889778,"FIXED_CYCLES":4209999,"FIXED_INSTRUCTIONS":3159413,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":3,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5184,"ns_per_access":0.888825,"FIXED_CYCLES":4211171,"FIXED_INSTRUCTIONS":3159415,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":3,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5180,"ns_per_access":0.885964,"FIXED_CYCLES":4197182,"FIXED_INSTRUCTIONS":3159407,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":3,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.4884,"ns_per_access":0.894547,"FIXED_CYCLES":4210152,"FIXED_INSTRUCTIONS":3159415,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":3,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5182,"ns_per_access":0.885964,"FIXED_CYCLES":4197370,"FIXED_INSTRUCTIONS":3159421,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":3,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5119,"ns_per_access":0.889779,"FIXED_CYCLES":4209638,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":3,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5168,"ns_per_access":0.888825,"FIXED_CYCLES":4209704,"FIXED_INSTRUCTIONS":3159421,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":3,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.4939,"ns_per_access":0.890733,"FIXED_CYCLES":4197313,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":4,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5155,"ns_per_access":0.889778,"FIXED_CYCLES":4212987,"FIXED_INSTRUCTIONS":3168900,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":4,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.4206,"ns_per_access":0.910759,"FIXED_CYCLES":4221675,"FIXED_INSTRUCTIONS":3166172,"L1D_CACHE_MISS_LD_NONSPEC":16,"ARM_L1D_CACHE_REFILL":4,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":4,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5168,"ns_per_access":0.888824,"FIXED_CYCLES":4209648,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":4,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5122,"ns_per_access":0.889778,"FIXED_CYCLES":4209899,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":4,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.4051,"ns_per_access":0.918388,"FIXED_CYCLES":4242146,"FIXED_INSTRUCTIONS":3165360,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":4,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5123,"ns_per_access":0.889778,"FIXED_CYCLES":4209972,"FIXED_INSTRUCTIONS":3159420,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":4,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5141,"ns_per_access":0.886917,"FIXED_CYCLES":4198125,"FIXED_INSTRUCTIONS":3159428,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":5,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5189,"ns_per_access":0.885964,"FIXED_CYCLES":4198022,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":5,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.4284,"ns_per_access":0.904084,"FIXED_CYCLES":4198091,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":5,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5184,"ns_per_access":0.885964,"FIXED_CYCLES":4197600,"FIXED_INSTRUCTIONS":3159415,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":5,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5169,"ns_per_access":0.888825,"FIXED_CYCLES":4209715,"FIXED_INSTRUCTIONS":3159407,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":5,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.1297,"ns_per_access":0.974656,"FIXED_CYCLES":4220550,"FIXED_INSTRUCTIONS":3175765,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":3,"MMU_TABLE_WALK_DATA":3,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":5,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":3.5977,"ns_per_access":1.119615,"FIXED_CYCLES":4223645,"FIXED_INSTRUCTIONS":3172431,"L1D_CACHE_MISS_LD_NONSPEC":36,"ARM_L1D_CACHE_REFILL":27,"L2_TLB_MISS_DATA":14,"MMU_TABLE_WALK_DATA":18,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":5,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":3.7394,"ns_per_access":1.076699,"FIXED_CYCLES":4221834,"FIXED_INSTRUCTIONS":3171595,"L1D_CACHE_MISS_LD_NONSPEC":39,"ARM_L1D_CACHE_REFILL":29,"L2_TLB_MISS_DATA":47,"MMU_TABLE_WALK_DATA":62,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":6,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.6600,"ns_per_access":1.097683,"FIXED_CYCLES":4212700,"FIXED_INSTRUCTIONS":3169414,"L1D_CACHE_MISS_LD_NONSPEC":19,"ARM_L1D_CACHE_REFILL":9,"L2_TLB_MISS_DATA":8,"MMU_TABLE_WALK_DATA":8,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":6,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.8393,"ns_per_access":1.044277,"FIXED_CYCLES":4203991,"FIXED_INSTRUCTIONS":3161706,"L1D_CACHE_MISS_LD_NONSPEC":21,"ARM_L1D_CACHE_REFILL":9,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":6,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.9187,"ns_per_access":1.022343,"FIXED_CYCLES":4200849,"FIXED_INSTRUCTIONS":3159402,"L1D_CACHE_MISS_LD_NONSPEC":20,"ARM_L1D_CACHE_REFILL":8,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":6,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.9282,"ns_per_access":1.019482,"FIXED_CYCLES":4199200,"FIXED_INSTRUCTIONS":3159408,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":4,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":6,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.9269,"ns_per_access":1.019482,"FIXED_CYCLES":4197803,"FIXED_INSTRUCTIONS":3159417,"L1D_CACHE_MISS_LD_NONSPEC":13,"ARM_L1D_CACHE_REFILL":5,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":6,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.9203,"ns_per_access":1.035694,"FIXED_CYCLES":4257446,"FIXED_INSTRUCTIONS":3189817,"L1D_CACHE_MISS_LD_NONSPEC":35,"ARM_L1D_CACHE_REFILL":38,"L2_TLB_MISS_DATA":24,"MMU_TABLE_WALK_DATA":31,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":6,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":3.8450,"ns_per_access":1.045231,"FIXED_CYCLES":4214164,"FIXED_INSTRUCTIONS":3168424,"L1D_CACHE_MISS_LD_NONSPEC":33,"ARM_L1D_CACHE_REFILL":22,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":7,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":3.7897,"ns_per_access":1.278882,"FIXED_CYCLES":5081947,"FIXED_INSTRUCTIONS":3177761,"L1D_CACHE_MISS_LD_NONSPEC":38277,"ARM_L1D_CACHE_REFILL":25696,"L2_TLB_MISS_DATA":31,"MMU_TABLE_WALK_DATA":35,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":7,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":3.9067,"ns_per_access":5.534193,"FIXED_CYCLES":22670785,"FIXED_INSTRUCTIONS":3176075,"L1D_CACHE_MISS_LD_NONSPEC":803172,"ARM_L1D_CACHE_REFILL":471210,"L2_TLB_MISS_DATA":30,"MMU_TABLE_WALK_DATA":35,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":7,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":3.4029,"ns_per_access":3.622069,"FIXED_CYCLES":12924057,"FIXED_INSTRUCTIONS":3515668,"L1D_CACHE_MISS_LD_NONSPEC":409154,"ARM_L1D_CACHE_REFILL":265779,"L2_TLB_MISS_DATA":246,"MMU_TABLE_WALK_DATA":271,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":7,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":3.9227,"ns_per_access":5.487463,"FIXED_CYCLES":22571364,"FIXED_INSTRUCTIONS":3226572,"L1D_CACHE_MISS_LD_NONSPEC":805063,"ARM_L1D_CACHE_REFILL":476456,"L2_TLB_MISS_DATA":75,"MMU_TABLE_WALK_DATA":83,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":7,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.4703,"ns_per_access":3.790870,"FIXED_CYCLES":17769544,"FIXED_INSTRUCTIONS":3175629,"L1D_CACHE_MISS_LD_NONSPEC":642872,"ARM_L1D_CACHE_REFILL":293042,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":7,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5050,"ns_per_access":4.710215,"FIXED_CYCLES":22250227,"FIXED_INSTRUCTIONS":3159402,"L1D_CACHE_MISS_LD_NONSPEC":865422,"ARM_L1D_CACHE_REFILL":347524,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":7,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5133,"ns_per_access":0.889782,"FIXED_CYCLES":4210930,"FIXED_INSTRUCTIONS":3159407,"L1D_CACHE_MISS_LD_NONSPEC":26,"ARM_L1D_CACHE_REFILL":19,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":8,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5141,"ns_per_access":0.886917,"FIXED_CYCLES":4198156,"FIXED_INSTRUCTIONS":3159428,"L1D_CACHE_MISS_LD_NONSPEC":39,"ARM_L1D_CACHE_REFILL":27,"L2_TLB_MISS_DATA":3,"MMU_TABLE_WALK_DATA":3,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":8,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.4163,"ns_per_access":2.095222,"FIXED_CYCLES":9702548,"FIXED_INSTRUCTIONS":3168896,"L1D_CACHE_MISS_LD_NONSPEC":269524,"ARM_L1D_CACHE_REFILL":104208,"L2_TLB_MISS_DATA":41132,"MMU_TABLE_WALK_DATA":41132,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":8,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5144,"ns_per_access":1.646996,"FIXED_CYCLES":7796395,"FIXED_INSTRUCTIONS":3166170,"L1D_CACHE_MISS_LD_NONSPEC":182549,"ARM_L1D_CACHE_REFILL":63078,"L2_TLB_MISS_DATA":26550,"MMU_TABLE_WALK_DATA":26550,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":8,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.4717,"ns_per_access":4.684448,"FIXED_CYCLES":21965015,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":895031,"ARM_L1D_CACHE_REFILL":309323,"L2_TLB_MISS_DATA":130961,"MMU_TABLE_WALK_DATA":130961,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":8,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.4978,"ns_per_access":0.892639,"FIXED_CYCLES":4209957,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":38,"ARM_L1D_CACHE_REFILL":23,"L2_TLB_MISS_DATA":4,"MMU_TABLE_WALK_DATA":4,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":8,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.4966,"ns_per_access":4.887581,"FIXED_CYCLES":23045245,"FIXED_INSTRUCTIONS":3185556,"L1D_CACHE_MISS_LD_NONSPEC":954366,"ARM_L1D_CACHE_REFILL":347673,"L2_TLB_MISS_DATA":130978,"MMU_TABLE_WALK_DATA":130983,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":8,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5094,"ns_per_access":5.163193,"FIXED_CYCLES":24413646,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":1048578,"ARM_L1D_CACHE_REFILL":393313,"L2_TLB_MISS_DATA":131071,"MMU_TABLE_WALK_DATA":131071,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":9,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5101,"ns_per_access":5.104084,"FIXED_CYCLES":24137997,"FIXED_INSTRUCTIONS":3179673,"L1D_CACHE_MISS_LD_NONSPEC":1048577,"ARM_L1D_CACHE_REFILL":351146,"L2_TLB_MISS_DATA":116281,"MMU_TABLE_WALK_DATA":116281,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":9,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5017,"ns_per_access":5.097409,"FIXED_CYCLES":24061442,"FIXED_INSTRUCTIONS":3163419,"L1D_CACHE_MISS_LD_NONSPEC":1048579,"ARM_L1D_CACHE_REFILL":350015,"L2_TLB_MISS_DATA":116567,"MMU_TABLE_WALK_DATA":116567,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":9,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5076,"ns_per_access":5.088826,"FIXED_CYCLES":24052532,"FIXED_INSTRUCTIONS":3175625,"L1D_CACHE_MISS_LD_NONSPEC":1048577,"ARM_L1D_CACHE_REFILL":350915,"L2_TLB_MISS_DATA":116366,"MMU_TABLE_WALK_DATA":116366,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":9,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5055,"ns_per_access":5.092640,"FIXED_CYCLES":24059485,"FIXED_INSTRUCTIONS":3168898,"L1D_CACHE_MISS_LD_NONSPEC":1048570,"ARM_L1D_CACHE_REFILL":350179,"L2_TLB_MISS_DATA":116508,"MMU_TABLE_WALK_DATA":116509,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":9,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5040,"ns_per_access":5.097409,"FIXED_CYCLES":24073951,"FIXED_INSTRUCTIONS":3166166,"L1D_CACHE_MISS_LD_NONSPEC":1048578,"ARM_L1D_CACHE_REFILL":350628,"L2_TLB_MISS_DATA":116371,"MMU_TABLE_WALK_DATA":116371,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":9,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5059,"ns_per_access":5.130787,"FIXED_CYCLES":24241633,"FIXED_INSTRUCTIONS":3185264,"L1D_CACHE_MISS_LD_NONSPEC":1048584,"ARM_L1D_CACHE_REFILL":350343,"L2_TLB_MISS_DATA":116432,"MMU_TABLE_WALK_DATA":116432,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":9,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5078,"ns_per_access":5.130787,"FIXED_CYCLES":24252025,"FIXED_INSTRUCTIONS":3170525,"L1D_CACHE_MISS_LD_NONSPEC":1048568,"ARM_L1D_CACHE_REFILL":370966,"L2_TLB_MISS_DATA":116554,"MMU_TABLE_WALK_DATA":116554,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":10,"trial":0,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5078,"ns_per_access":5.017309,"FIXED_CYCLES":23715360,"FIXED_INSTRUCTIONS":3175628,"L1D_CACHE_MISS_LD_NONSPEC":1048576,"ARM_L1D_CACHE_REFILL":419725,"L2_TLB_MISS_DATA":104909,"MMU_TABLE_WALK_DATA":104908,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":10,"trial":1,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5069,"ns_per_access":5.018263,"FIXED_CYCLES":23715331,"FIXED_INSTRUCTIONS":3159396,"L1D_CACHE_MISS_LD_NONSPEC":1048583,"ARM_L1D_CACHE_REFILL":419442,"L2_TLB_MISS_DATA":104922,"MMU_TABLE_WALK_DATA":104922,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":10,"trial":2,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5073,"ns_per_access":5.020170,"FIXED_CYCLES":23726316,"FIXED_INSTRUCTIONS":3175630,"L1D_CACHE_MISS_LD_NONSPEC":1048577,"ARM_L1D_CACHE_REFILL":419403,"L2_TLB_MISS_DATA":104865,"MMU_TABLE_WALK_DATA":104865,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":10,"trial":3,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5073,"ns_per_access":5.017309,"FIXED_CYCLES":23712928,"FIXED_INSTRUCTIONS":3159412,"L1D_CACHE_MISS_LD_NONSPEC":1048586,"ARM_L1D_CACHE_REFILL":419399,"L2_TLB_MISS_DATA":104861,"MMU_TABLE_WALK_DATA":104861,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":10,"trial":4,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5100,"ns_per_access":5.023031,"FIXED_CYCLES":23754390,"FIXED_INSTRUCTIONS":3175626,"L1D_CACHE_MISS_LD_NONSPEC":1048585,"ARM_L1D_CACHE_REFILL":419853,"L2_TLB_MISS_DATA":104798,"MMU_TABLE_WALK_DATA":104798,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":10,"trial":5,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5037,"ns_per_access":5.019217,"FIXED_CYCLES":23703168,"FIXED_INSTRUCTIONS":3159396,"L1D_CACHE_MISS_LD_NONSPEC":1048575,"ARM_L1D_CACHE_REFILL":419405,"L2_TLB_MISS_DATA":104882,"MMU_TABLE_WALK_DATA":104882,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":10,"trial":6,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5079,"ns_per_access":5.019217,"FIXED_CYCLES":23725087,"FIXED_INSTRUCTIONS":3175710,"L1D_CACHE_MISS_LD_NONSPEC":1048582,"ARM_L1D_CACHE_REFILL":419740,"L2_TLB_MISS_DATA":104886,"MMU_TABLE_WALK_DATA":104886,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":11,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5071,"ns_per_access":4.968648,"FIXED_CYCLES":23482228,"FIXED_INSTRUCTIONS":3163379,"L1D_CACHE_MISS_LD_NONSPEC":1048579,"ARM_L1D_CACHE_REFILL":381944,"L2_TLB_MISS_DATA":95379,"MMU_TABLE_WALK_DATA":95379,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":11,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5072,"ns_per_access":4.965787,"FIXED_CYCLES":23468757,"FIXED_INSTRUCTIONS":3175634,"L1D_CACHE_MISS_LD_NONSPEC":1048581,"ARM_L1D_CACHE_REFILL":381648,"L2_TLB_MISS_DATA":95401,"MMU_TABLE_WALK_DATA":95400,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":11,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5072,"ns_per_access":4.962926,"FIXED_CYCLES":23455368,"FIXED_INSTRUCTIONS":3159427,"L1D_CACHE_MISS_LD_NONSPEC":1048585,"ARM_L1D_CACHE_REFILL":381359,"L2_TLB_MISS_DATA":95458,"MMU_TABLE_WALK_DATA":95458,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":11,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5134,"ns_per_access":4.959111,"FIXED_CYCLES":23469454,"FIXED_INSTRUCTIONS":3175040,"L1D_CACHE_MISS_LD_NONSPEC":1048579,"ARM_L1D_CACHE_REFILL":382147,"L2_TLB_MISS_DATA":95461,"MMU_TABLE_WALK_DATA":95461,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":11,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5136,"ns_per_access":4.956250,"FIXED_CYCLES":23457022,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":1048581,"ARM_L1D_CACHE_REFILL":381489,"L2_TLB_MISS_DATA":95572,"MMU_TABLE_WALK_DATA":95572,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":11,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.4970,"ns_per_access":4.978185,"FIXED_CYCLES":23474364,"FIXED_INSTRUCTIONS":3175697,"L1D_CACHE_MISS_LD_NONSPEC":1048546,"ARM_L1D_CACHE_REFILL":382020,"L2_TLB_MISS_DATA":95655,"MMU_TABLE_WALK_DATA":95656,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":11,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5131,"ns_per_access":4.960065,"FIXED_CYCLES":23472862,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":1048577,"ARM_L1D_CACHE_REFILL":381722,"L2_TLB_MISS_DATA":95818,"MMU_TABLE_WALK_DATA":95818,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":12,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5131,"ns_per_access":4.927654,"FIXED_CYCLES":23319114,"FIXED_INSTRUCTIONS":3178492,"L1D_CACHE_MISS_LD_NONSPEC":1048581,"ARM_L1D_CACHE_REFILL":349740,"L2_TLB_MISS_DATA":87356,"MMU_TABLE_WALK_DATA":87356,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":12,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5129,"ns_per_access":4.915256,"FIXED_CYCLES":23259695,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":1048588,"ARM_L1D_CACHE_REFILL":349525,"L2_TLB_MISS_DATA":87382,"MMU_TABLE_WALK_DATA":87382,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":12,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5129,"ns_per_access":4.923839,"FIXED_CYCLES":23300300,"FIXED_INSTRUCTIONS":3175610,"L1D_CACHE_MISS_LD_NONSPEC":1048583,"ARM_L1D_CACHE_REFILL":350431,"L2_TLB_MISS_DATA":87273,"MMU_TABLE_WALK_DATA":87272,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":12,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5127,"ns_per_access":4.919071,"FIXED_CYCLES":23276506,"FIXED_INSTRUCTIONS":3168888,"L1D_CACHE_MISS_LD_NONSPEC":1048579,"ARM_L1D_CACHE_REFILL":350359,"L2_TLB_MISS_DATA":87288,"MMU_TABLE_WALK_DATA":87288,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":12,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5045,"ns_per_access":4.788417,"FIXED_CYCLES":22617172,"FIXED_INSTRUCTIONS":3176021,"L1D_CACHE_MISS_LD_NONSPEC":969380,"ARM_L1D_CACHE_REFILL":308814,"L2_TLB_MISS_DATA":87405,"MMU_TABLE_WALK_DATA":87409,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":12,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5131,"ns_per_access":4.841823,"FIXED_CYCLES":22913099,"FIXED_INSTRUCTIONS":3172861,"L1D_CACHE_MISS_LD_NONSPEC":951798,"ARM_L1D_CACHE_REFILL":345680,"L2_TLB_MISS_DATA":87454,"MMU_TABLE_WALK_DATA":87454,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":12,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5160,"ns_per_access":4.948635,"FIXED_CYCLES":23433596,"FIXED_INSTRUCTIONS":3170139,"L1D_CACHE_MISS_LD_NONSPEC":956983,"ARM_L1D_CACHE_REFILL":394787,"L2_TLB_MISS_DATA":87393,"MMU_TABLE_WALK_DATA":87393,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":13,"trial":0,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5127,"ns_per_access":4.842800,"FIXED_CYCLES":22915314,"FIXED_INSTRUCTIONS":3168877,"L1D_CACHE_MISS_LD_NONSPEC":967944,"ARM_L1D_CACHE_REFILL":300224,"L2_TLB_MISS_DATA":80904,"MMU_TABLE_WALK_DATA":80904,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":13,"trial":1,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5124,"ns_per_access":5.105062,"FIXED_CYCLES":24154996,"FIXED_INSTRUCTIONS":3166108,"L1D_CACHE_MISS_LD_NONSPEC":1036590,"ARM_L1D_CACHE_REFILL":387610,"L2_TLB_MISS_DATA":80949,"MMU_TABLE_WALK_DATA":80949,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":13,"trial":2,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5128,"ns_per_access":4.944844,"FIXED_CYCLES":23398625,"FIXED_INSTRUCTIONS":3168889,"L1D_CACHE_MISS_LD_NONSPEC":1028807,"ARM_L1D_CACHE_REFILL":256468,"L2_TLB_MISS_DATA":80738,"MMU_TABLE_WALK_DATA":80738,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":13,"trial":3,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.4631,"ns_per_access":4.891438,"FIXED_CYCLES":22891206,"FIXED_INSTRUCTIONS":3166117,"L1D_CACHE_MISS_LD_NONSPEC":967534,"ARM_L1D_CACHE_REFILL":297020,"L2_TLB_MISS_DATA":80736,"MMU_TABLE_WALK_DATA":80736,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":13,"trial":4,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5131,"ns_per_access":4.848522,"FIXED_CYCLES":22944446,"FIXED_INSTRUCTIONS":3184570,"L1D_CACHE_MISS_LD_NONSPEC":967851,"ARM_L1D_CACHE_REFILL":298101,"L2_TLB_MISS_DATA":80872,"MMU_TABLE_WALK_DATA":80872,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":13,"trial":5,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5135,"ns_per_access":4.846614,"FIXED_CYCLES":22937774,"FIXED_INSTRUCTIONS":3165352,"L1D_CACHE_MISS_LD_NONSPEC":967900,"ARM_L1D_CACHE_REFILL":296867,"L2_TLB_MISS_DATA":80799,"MMU_TABLE_WALK_DATA":80799,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":13,"trial":6,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5123,"ns_per_access":4.845661,"FIXED_CYCLES":22927077,"FIXED_INSTRUCTIONS":3175625,"L1D_CACHE_MISS_LD_NONSPEC":968011,"ARM_L1D_CACHE_REFILL":296742,"L2_TLB_MISS_DATA":80549,"MMU_TABLE_WALK_DATA":80549,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":14,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5132,"ns_per_access":4.809398,"FIXED_CYCLES":22760313,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":998631,"ARM_L1D_CACHE_REFILL":249765,"L2_TLB_MISS_DATA":74901,"MMU_TABLE_WALK_DATA":74901,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":14,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5130,"ns_per_access":4.811305,"FIXED_CYCLES":22767940,"FIXED_INSTRUCTIONS":3175711,"L1D_CACHE_MISS_LD_NONSPEC":998359,"ARM_L1D_CACHE_REFILL":251073,"L2_TLB_MISS_DATA":74912,"MMU_TABLE_WALK_DATA":74912,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":14,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5123,"ns_per_access":4.830379,"FIXED_CYCLES":22854737,"FIXED_INSTRUCTIONS":3167124,"L1D_CACHE_MISS_LD_NONSPEC":998461,"ARM_L1D_CACHE_REFILL":251236,"L2_TLB_MISS_DATA":74849,"MMU_TABLE_WALK_DATA":74849,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":14,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5130,"ns_per_access":4.815120,"FIXED_CYCLES":22786098,"FIXED_INSTRUCTIONS":3175618,"L1D_CACHE_MISS_LD_NONSPEC":998204,"ARM_L1D_CACHE_REFILL":252841,"L2_TLB_MISS_DATA":74809,"MMU_TABLE_WALK_DATA":74809,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":14,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.4202,"ns_per_access":4.908580,"FIXED_CYCLES":22750867,"FIXED_INSTRUCTIONS":3163405,"L1D_CACHE_MISS_LD_NONSPEC":994272,"ARM_L1D_CACHE_REFILL":251905,"L2_TLB_MISS_DATA":75085,"MMU_TABLE_WALK_DATA":75085,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":14,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5093,"ns_per_access":4.820842,"FIXED_CYCLES":22794263,"FIXED_INSTRUCTIONS":3179612,"L1D_CACHE_MISS_LD_NONSPEC":998385,"ARM_L1D_CACHE_REFILL":250988,"L2_TLB_MISS_DATA":74986,"MMU_TABLE_WALK_DATA":74986,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":14,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5018,"ns_per_access":4.820842,"FIXED_CYCLES":22756410,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":998443,"ARM_L1D_CACHE_REFILL":251132,"L2_TLB_MISS_DATA":74975,"MMU_TABLE_WALK_DATA":74975,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":15,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.4892,"ns_per_access":4.787450,"FIXED_CYCLES":22535579,"FIXED_INSTRUCTIONS":3175661,"L1D_CACHE_MISS_LD_NONSPEC":992703,"ARM_L1D_CACHE_REFILL":239111,"L2_TLB_MISS_DATA":70010,"MMU_TABLE_WALK_DATA":70010,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":15,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5072,"ns_per_access":4.764561,"FIXED_CYCLES":22518037,"FIXED_INSTRUCTIONS":3159415,"L1D_CACHE_MISS_LD_NONSPEC":992705,"ARM_L1D_CACHE_REFILL":238479,"L2_TLB_MISS_DATA":69927,"MMU_TABLE_WALK_DATA":69927,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":15,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.4869,"ns_per_access":4.789357,"FIXED_CYCLES":22532998,"FIXED_INSTRUCTIONS":3175614,"L1D_CACHE_MISS_LD_NONSPEC":992487,"ARM_L1D_CACHE_REFILL":238781,"L2_TLB_MISS_DATA":69985,"MMU_TABLE_WALK_DATA":69985,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":15,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.4241,"ns_per_access":4.898076,"FIXED_CYCLES":22722024,"FIXED_INSTRUCTIONS":3185816,"L1D_CACHE_MISS_LD_NONSPEC":991688,"ARM_L1D_CACHE_REFILL":240485,"L2_TLB_MISS_DATA":69860,"MMU_TABLE_WALK_DATA":69860,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":15,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5087,"ns_per_access":4.774098,"FIXED_CYCLES":22570639,"FIXED_INSTRUCTIONS":3175627,"L1D_CACHE_MISS_LD_NONSPEC":992675,"ARM_L1D_CACHE_REFILL":238511,"L2_TLB_MISS_DATA":69997,"MMU_TABLE_WALK_DATA":69997,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":15,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5124,"ns_per_access":4.761700,"FIXED_CYCLES":22530644,"FIXED_INSTRUCTIONS":3159419,"L1D_CACHE_MISS_LD_NONSPEC":992701,"ARM_L1D_CACHE_REFILL":238279,"L2_TLB_MISS_DATA":69855,"MMU_TABLE_WALK_DATA":69855,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":15,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5129,"ns_per_access":4.776006,"FIXED_CYCLES":22600448,"FIXED_INSTRUCTIONS":3181593,"L1D_CACHE_MISS_LD_NONSPEC":992694,"ARM_L1D_CACHE_REFILL":238197,"L2_TLB_MISS_DATA":69866,"MMU_TABLE_WALK_DATA":69866,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":16,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5120,"ns_per_access":4.878998,"FIXED_CYCLES":23083360,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":983048,"ARM_L1D_CACHE_REFILL":393165,"L2_TLB_MISS_DATA":65537,"MMU_TABLE_WALK_DATA":65537,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":16,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5127,"ns_per_access":4.887581,"FIXED_CYCLES":23127617,"FIXED_INSTRUCTIONS":3175652,"L1D_CACHE_MISS_LD_NONSPEC":983153,"ARM_L1D_CACHE_REFILL":394029,"L2_TLB_MISS_DATA":65443,"MMU_TABLE_WALK_DATA":65443,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":16,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5124,"ns_per_access":4.869461,"FIXED_CYCLES":23040284,"FIXED_INSTRUCTIONS":3169693,"L1D_CACHE_MISS_LD_NONSPEC":983059,"ARM_L1D_CACHE_REFILL":377951,"L2_TLB_MISS_DATA":65590,"MMU_TABLE_WALK_DATA":65590,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":16,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5132,"ns_per_access":4.886627,"FIXED_CYCLES":23125816,"FIXED_INSTRUCTIONS":3180734,"L1D_CACHE_MISS_LD_NONSPEC":983057,"ARM_L1D_CACHE_REFILL":392066,"L2_TLB_MISS_DATA":65734,"MMU_TABLE_WALK_DATA":65734,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":16,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5092,"ns_per_access":4.885674,"FIXED_CYCLES":23100866,"FIXED_INSTRUCTIONS":3167388,"L1D_CACHE_MISS_LD_NONSPEC":983112,"ARM_L1D_CACHE_REFILL":384481,"L2_TLB_MISS_DATA":65736,"MMU_TABLE_WALK_DATA":65736,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":16,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5132,"ns_per_access":4.878044,"FIXED_CYCLES":23085048,"FIXED_INSTRUCTIONS":3180805,"L1D_CACHE_MISS_LD_NONSPEC":983123,"ARM_L1D_CACHE_REFILL":386933,"L2_TLB_MISS_DATA":65668,"MMU_TABLE_WALK_DATA":65668,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":16,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5121,"ns_per_access":4.877090,"FIXED_CYCLES":23074628,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":983118,"ARM_L1D_CACHE_REFILL":393327,"L2_TLB_MISS_DATA":65669,"MMU_TABLE_WALK_DATA":65669,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":17,"trial":0,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5129,"ns_per_access":4.544327,"FIXED_CYCLES":21503945,"FIXED_INSTRUCTIONS":3175593,"L1D_CACHE_MISS_LD_NONSPEC":987574,"ARM_L1D_CACHE_REFILL":132923,"L2_TLB_MISS_DATA":61883,"MMU_TABLE_WALK_DATA":61883,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":17,"trial":1,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5124,"ns_per_access":4.541466,"FIXED_CYCLES":21488143,"FIXED_INSTRUCTIONS":3159386,"L1D_CACHE_MISS_LD_NONSPEC":987528,"ARM_L1D_CACHE_REFILL":132418,"L2_TLB_MISS_DATA":61779,"MMU_TABLE_WALK_DATA":61779,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":17,"trial":2,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5126,"ns_per_access":4.591058,"FIXED_CYCLES":21723780,"FIXED_INSTRUCTIONS":3188028,"L1D_CACHE_MISS_LD_NONSPEC":988018,"ARM_L1D_CACHE_REFILL":143474,"L2_TLB_MISS_DATA":61705,"MMU_TABLE_WALK_DATA":61705,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":17,"trial":3,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5134,"ns_per_access":4.550050,"FIXED_CYCLES":21533616,"FIXED_INSTRUCTIONS":3159374,"L1D_CACHE_MISS_LD_NONSPEC":987872,"ARM_L1D_CACHE_REFILL":137933,"L2_TLB_MISS_DATA":62045,"MMU_TABLE_WALK_DATA":62045,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":17,"trial":4,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5019,"ns_per_access":4.566262,"FIXED_CYCLES":21554964,"FIXED_INSTRUCTIONS":3191516,"L1D_CACHE_MISS_LD_NONSPEC":987039,"ARM_L1D_CACHE_REFILL":125510,"L2_TLB_MISS_DATA":61612,"MMU_TABLE_WALK_DATA":61617,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":17,"trial":5,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5130,"ns_per_access":4.648280,"FIXED_CYCLES":21996253,"FIXED_INSTRUCTIONS":3159376,"L1D_CACHE_MISS_LD_NONSPEC":991583,"ARM_L1D_CACHE_REFILL":189126,"L2_TLB_MISS_DATA":61679,"MMU_TABLE_WALK_DATA":61679,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":17,"trial":6,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5137,"ns_per_access":4.534791,"FIXED_CYCLES":21462706,"FIXED_INSTRUCTIONS":3175687,"L1D_CACHE_MISS_LD_NONSPEC":986924,"ARM_L1D_CACHE_REFILL":123889,"L2_TLB_MISS_DATA":61646,"MMU_TABLE_WALK_DATA":61646,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":18,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5134,"ns_per_access":4.519480,"FIXED_CYCLES":21388779,"FIXED_INSTRUCTIONS":3159412,"L1D_CACHE_MISS_LD_NONSPEC":990380,"ARM_L1D_CACHE_REFILL":117395,"L2_TLB_MISS_DATA":58201,"MMU_TABLE_WALK_DATA":58201,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":18,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5137,"ns_per_access":4.541414,"FIXED_CYCLES":21494057,"FIXED_INSTRUCTIONS":3181487,"L1D_CACHE_MISS_LD_NONSPEC":990346,"ARM_L1D_CACHE_REFILL":117109,"L2_TLB_MISS_DATA":58328,"MMU_TABLE_WALK_DATA":58328,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":18,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5133,"ns_per_access":4.530924,"FIXED_CYCLES":21442761,"FIXED_INSTRUCTIONS":3171308,"L1D_CACHE_MISS_LD_NONSPEC":990375,"ARM_L1D_CACHE_REFILL":117083,"L2_TLB_MISS_DATA":58502,"MMU_TABLE_WALK_DATA":58502,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":18,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5133,"ns_per_access":4.528063,"FIXED_CYCLES":21428960,"FIXED_INSTRUCTIONS":3168898,"L1D_CACHE_MISS_LD_NONSPEC":990456,"ARM_L1D_CACHE_REFILL":119130,"L2_TLB_MISS_DATA":58358,"MMU_TABLE_WALK_DATA":58358,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":18,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5122,"ns_per_access":4.531878,"FIXED_CYCLES":21441893,"FIXED_INSTRUCTIONS":3171281,"L1D_CACHE_MISS_LD_NONSPEC":990337,"ARM_L1D_CACHE_REFILL":116670,"L2_TLB_MISS_DATA":58289,"MMU_TABLE_WALK_DATA":58289,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":18,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5126,"ns_per_access":4.548090,"FIXED_CYCLES":21520410,"FIXED_INSTRUCTIONS":3184274,"L1D_CACHE_MISS_LD_NONSPEC":990325,"ARM_L1D_CACHE_REFILL":116698,"L2_TLB_MISS_DATA":58254,"MMU_TABLE_WALK_DATA":58254,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":18,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5130,"ns_per_access":4.531878,"FIXED_CYCLES":21446002,"FIXED_INSTRUCTIONS":3170068,"L1D_CACHE_MISS_LD_NONSPEC":990396,"ARM_L1D_CACHE_REFILL":117764,"L2_TLB_MISS_DATA":58208,"MMU_TABLE_WALK_DATA":58208,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":19,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5131,"ns_per_access":4.738826,"FIXED_CYCLES":22425533,"FIXED_INSTRUCTIONS":3168898,"L1D_CACHE_MISS_LD_NONSPEC":1007194,"ARM_L1D_CACHE_REFILL":220752,"L2_TLB_MISS_DATA":55191,"MMU_TABLE_WALK_DATA":55191,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":19,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5125,"ns_per_access":4.741687,"FIXED_CYCLES":22436220,"FIXED_INSTRUCTIONS":3166138,"L1D_CACHE_MISS_LD_NONSPEC":1007231,"ARM_L1D_CACHE_REFILL":221537,"L2_TLB_MISS_DATA":55139,"MMU_TABLE_WALK_DATA":55139,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":19,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5126,"ns_per_access":4.733104,"FIXED_CYCLES":22396217,"FIXED_INSTRUCTIONS":3159426,"L1D_CACHE_MISS_LD_NONSPEC":1007192,"ARM_L1D_CACHE_REFILL":220752,"L2_TLB_MISS_DATA":55193,"MMU_TABLE_WALK_DATA":55193,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":19,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5132,"ns_per_access":4.725474,"FIXED_CYCLES":22363020,"FIXED_INSTRUCTIONS":3175635,"L1D_CACHE_MISS_LD_NONSPEC":1006421,"ARM_L1D_CACHE_REFILL":214967,"L2_TLB_MISS_DATA":55390,"MMU_TABLE_WALK_DATA":55390,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":19,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5127,"ns_per_access":4.735965,"FIXED_CYCLES":22409951,"FIXED_INSTRUCTIONS":3159416,"L1D_CACHE_MISS_LD_NONSPEC":1007191,"ARM_L1D_CACHE_REFILL":220755,"L2_TLB_MISS_DATA":55189,"MMU_TABLE_WALK_DATA":55189,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":19,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5123,"ns_per_access":4.745502,"FIXED_CYCLES":22453337,"FIXED_INSTRUCTIONS":3175646,"L1D_CACHE_MISS_LD_NONSPEC":1007230,"ARM_L1D_CACHE_REFILL":221426,"L2_TLB_MISS_DATA":55145,"MMU_TABLE_WALK_DATA":55145,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":19,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5133,"ns_per_access":4.745502,"FIXED_CYCLES":22458079,"FIXED_INSTRUCTIONS":3164533,"L1D_CACHE_MISS_LD_NONSPEC":1007175,"ARM_L1D_CACHE_REFILL":220848,"L2_TLB_MISS_DATA":55193,"MMU_TABLE_WALK_DATA":55193,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":20,"trial":0,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5128,"ns_per_access":4.576753,"FIXED_CYCLES":21656715,"FIXED_INSTRUCTIONS":3175575,"L1D_CACHE_MISS_LD_NONSPEC":996144,"ARM_L1D_CACHE_REFILL":136338,"L2_TLB_MISS_DATA":52432,"MMU_TABLE_WALK_DATA":52432,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":20,"trial":1,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5125,"ns_per_access":4.569123,"FIXED_CYCLES":21619462,"FIXED_INSTRUCTIONS":3159376,"L1D_CACHE_MISS_LD_NONSPEC":996269,"ARM_L1D_CACHE_REFILL":136723,"L2_TLB_MISS_DATA":52641,"MMU_TABLE_WALK_DATA":52641,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":20,"trial":2,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5124,"ns_per_access":4.580568,"FIXED_CYCLES":21672971,"FIXED_INSTRUCTIONS":3175602,"L1D_CACHE_MISS_LD_NONSPEC":998065,"ARM_L1D_CACHE_REFILL":139261,"L2_TLB_MISS_DATA":52442,"MMU_TABLE_WALK_DATA":52442,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":20,"trial":3,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5128,"ns_per_access":4.703593,"FIXED_CYCLES":22256978,"FIXED_INSTRUCTIONS":3171325,"L1D_CACHE_MISS_LD_NONSPEC":1024364,"ARM_L1D_CACHE_REFILL":148047,"L2_TLB_MISS_DATA":52511,"MMU_TABLE_WALK_DATA":52511,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":20,"trial":4,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5120,"ns_per_access":4.579614,"FIXED_CYCLES":21666581,"FIXED_INSTRUCTIONS":3180388,"L1D_CACHE_MISS_LD_NONSPEC":996175,"ARM_L1D_CACHE_REFILL":138163,"L2_TLB_MISS_DATA":52629,"MMU_TABLE_WALK_DATA":52629,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":20,"trial":5,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5132,"ns_per_access":4.566262,"FIXED_CYCLES":21609163,"FIXED_INSTRUCTIONS":3159376,"L1D_CACHE_MISS_LD_NONSPEC":996187,"ARM_L1D_CACHE_REFILL":137076,"L2_TLB_MISS_DATA":52402,"MMU_TABLE_WALK_DATA":52402,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":128,"ways":20,"trial":6,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5121,"ns_per_access":4.569123,"FIXED_CYCLES":21617422,"FIXED_INSTRUCTIONS":3175614,"L1D_CACHE_MISS_LD_NONSPEC":996144,"ARM_L1D_CACHE_REFILL":136334,"L2_TLB_MISS_DATA":52430,"MMU_TABLE_WALK_DATA":52430,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":1,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5210,"ns_per_access":0.222206,"FIXED_CYCLES":1053383,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":1,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5129,"ns_per_access":0.222206,"FIXED_CYCLES":1051515,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":1,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5327,"ns_per_access":0.221252,"FIXED_CYCLES":1051578,"FIXED_INSTRUCTIONS":3159438,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":1,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5172,"ns_per_access":0.222206,"FIXED_CYCLES":1052517,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":1,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5174,"ns_per_access":0.222206,"FIXED_CYCLES":1052548,"FIXED_INSTRUCTIONS":3159428,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":1,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5323,"ns_per_access":0.221252,"FIXED_CYCLES":1051499,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":1,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5127,"ns_per_access":0.222206,"FIXED_CYCLES":1051467,"FIXED_INSTRUCTIONS":3159428,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":2,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5138,"ns_per_access":0.886917,"FIXED_CYCLES":4197872,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":2,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5146,"ns_per_access":0.886917,"FIXED_CYCLES":4198564,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":2,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5123,"ns_per_access":0.889778,"FIXED_CYCLES":4209981,"FIXED_INSTRUCTIONS":3159438,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":2,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5162,"ns_per_access":0.898361,"FIXED_CYCLES":4254276,"FIXED_INSTRUCTIONS":3163407,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":2,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5157,"ns_per_access":0.892639,"FIXED_CYCLES":4226677,"FIXED_INSTRUCTIONS":3163411,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":2,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5109,"ns_per_access":0.893593,"FIXED_CYCLES":4226710,"FIXED_INSTRUCTIONS":3168910,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":2,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.4681,"ns_per_access":0.907898,"FIXED_CYCLES":4253661,"FIXED_INSTRUCTIONS":3176032,"L1D_CACHE_MISS_LD_NONSPEC":21,"ARM_L1D_CACHE_REFILL":30,"L2_TLB_MISS_DATA":11,"MMU_TABLE_WALK_DATA":16,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":3,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5158,"ns_per_access":0.889779,"FIXED_CYCLES":4213199,"FIXED_INSTRUCTIONS":3159407,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":3,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5137,"ns_per_access":0.886918,"FIXED_CYCLES":4197741,"FIXED_INSTRUCTIONS":3159407,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":3,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5133,"ns_per_access":0.889779,"FIXED_CYCLES":4210899,"FIXED_INSTRUCTIONS":3159415,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":3,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5215,"ns_per_access":0.885964,"FIXED_CYCLES":4200436,"FIXED_INSTRUCTIONS":3159417,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":3,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5143,"ns_per_access":0.886918,"FIXED_CYCLES":4198286,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":3,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5151,"ns_per_access":0.886918,"FIXED_CYCLES":4199019,"FIXED_INSTRUCTIONS":3159367,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":3,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5147,"ns_per_access":0.886918,"FIXED_CYCLES":4198662,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":12,"ARM_L1D_CACHE_REFILL":4,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":4,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5155,"ns_per_access":0.889778,"FIXED_CYCLES":4212925,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":4,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5136,"ns_per_access":0.893593,"FIXED_CYCLES":4229289,"FIXED_INSTRUCTIONS":3168910,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":4,"MMU_TABLE_WALK_DATA":4,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":4,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5151,"ns_per_access":0.892639,"FIXED_CYCLES":4226178,"FIXED_INSTRUCTIONS":3163408,"L1D_CACHE_MISS_LD_NONSPEC":8,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":4,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5146,"ns_per_access":0.892639,"FIXED_CYCLES":4225665,"FIXED_INSTRUCTIONS":3166235,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":4,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5106,"ns_per_access":0.893593,"FIXED_CYCLES":4226448,"FIXED_INSTRUCTIONS":3163393,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":4,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5185,"ns_per_access":0.885963,"FIXED_CYCLES":4197659,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":4,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5173,"ns_per_access":0.888824,"FIXED_CYCLES":4210097,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":5,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5132,"ns_per_access":0.886918,"FIXED_CYCLES":4197314,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":5,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5135,"ns_per_access":0.886918,"FIXED_CYCLES":4197527,"FIXED_INSTRUCTIONS":3159407,"L1D_CACHE_MISS_LD_NONSPEC":13,"ARM_L1D_CACHE_REFILL":5,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":5,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5136,"ns_per_access":0.886918,"FIXED_CYCLES":4197629,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":8,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":5,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5143,"ns_per_access":0.886918,"FIXED_CYCLES":4198269,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":5,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5133,"ns_per_access":0.886918,"FIXED_CYCLES":4197333,"FIXED_INSTRUCTIONS":3159417,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":5,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5175,"ns_per_access":0.886918,"FIXED_CYCLES":4201271,"FIXED_INSTRUCTIONS":3168908,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":5,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5144,"ns_per_access":0.889779,"FIXED_CYCLES":4211939,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":4,"MMU_TABLE_WALK_DATA":4,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":6,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5150,"ns_per_access":0.897411,"FIXED_CYCLES":4248607,"FIXED_INSTRUCTIONS":3169033,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":4,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":6,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5182,"ns_per_access":0.885967,"FIXED_CYCLES":4197379,"FIXED_INSTRUCTIONS":3159406,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":6,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5166,"ns_per_access":0.888828,"FIXED_CYCLES":4209451,"FIXED_INSTRUCTIONS":3159412,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":5,"MMU_TABLE_WALK_DATA":5,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":6,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5136,"ns_per_access":0.907901,"FIXED_CYCLES":4296937,"FIXED_INSTRUCTIONS":3163737,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":6,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5173,"ns_per_access":0.888828,"FIXED_CYCLES":4210122,"FIXED_INSTRUCTIONS":3159398,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":6,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5130,"ns_per_access":0.886920,"FIXED_CYCLES":4197075,"FIXED_INSTRUCTIONS":3159398,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":6,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5118,"ns_per_access":0.889782,"FIXED_CYCLES":4209538,"FIXED_INSTRUCTIONS":3159406,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":7,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5173,"ns_per_access":0.892643,"FIXED_CYCLES":4228150,"FIXED_INSTRUCTIONS":3163391,"L1D_CACHE_MISS_LD_NONSPEC":21,"ARM_L1D_CACHE_REFILL":13,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":7,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5126,"ns_per_access":2.848636,"FIXED_CYCLES":13479244,"FIXED_INSTRUCTIONS":3175643,"L1D_CACHE_MISS_LD_NONSPEC":465088,"ARM_L1D_CACHE_REFILL":155591,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":7,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5126,"ns_per_access":4.696864,"FIXED_CYCLES":22224727,"FIXED_INSTRUCTIONS":3163726,"L1D_CACHE_MISS_LD_NONSPEC":881882,"ARM_L1D_CACHE_REFILL":320780,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":7,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5147,"ns_per_access":0.889782,"FIXED_CYCLES":4212193,"FIXED_INSTRUCTIONS":3159398,"L1D_CACHE_MISS_LD_NONSPEC":27,"ARM_L1D_CACHE_REFILL":18,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":7,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5128,"ns_per_access":3.732696,"FIXED_CYCLES":17662954,"FIXED_INSTRUCTIONS":3175601,"L1D_CACHE_MISS_LD_NONSPEC":652892,"ARM_L1D_CACHE_REFILL":258382,"L2_TLB_MISS_DATA":3,"MMU_TABLE_WALK_DATA":3,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":7,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5183,"ns_per_access":0.885967,"FIXED_CYCLES":4197537,"FIXED_INSTRUCTIONS":3159412,"L1D_CACHE_MISS_LD_NONSPEC":20,"ARM_L1D_CACHE_REFILL":11,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":7,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5136,"ns_per_access":0.886920,"FIXED_CYCLES":4197641,"FIXED_INSTRUCTIONS":3159413,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":8,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5155,"ns_per_access":0.886917,"FIXED_CYCLES":4199404,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":34,"ARM_L1D_CACHE_REFILL":26,"L2_TLB_MISS_DATA":3,"MMU_TABLE_WALK_DATA":3,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":8,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5126,"ns_per_access":4.619598,"FIXED_CYCLES":21859274,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":907882,"ARM_L1D_CACHE_REFILL":272528,"L2_TLB_MISS_DATA":131021,"MMU_TABLE_WALK_DATA":131021,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":8,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5132,"ns_per_access":2.523422,"FIXED_CYCLES":11941915,"FIXED_INSTRUCTIONS":3175630,"L1D_CACHE_MISS_LD_NONSPEC":400647,"ARM_L1D_CACHE_REFILL":114749,"L2_TLB_MISS_DATA":57246,"MMU_TABLE_WALK_DATA":57246,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":8,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5124,"ns_per_access":4.637718,"FIXED_CYCLES":21943562,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":912106,"ARM_L1D_CACHE_REFILL":274700,"L2_TLB_MISS_DATA":130978,"MMU_TABLE_WALK_DATA":130978,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":8,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5141,"ns_per_access":0.886917,"FIXED_CYCLES":4198091,"FIXED_INSTRUCTIONS":3159421,"L1D_CACHE_MISS_LD_NONSPEC":31,"ARM_L1D_CACHE_REFILL":23,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":8,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5125,"ns_per_access":2.572060,"FIXED_CYCLES":12170246,"FIXED_INSTRUCTIONS":3168896,"L1D_CACHE_MISS_LD_NONSPEC":406386,"ARM_L1D_CACHE_REFILL":125210,"L2_TLB_MISS_DATA":59301,"MMU_TABLE_WALK_DATA":59301,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":8,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5147,"ns_per_access":0.886917,"FIXED_CYCLES":4198644,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":24,"ARM_L1D_CACHE_REFILL":13,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":9,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5125,"ns_per_access":5.460760,"FIXED_CYCLES":25838479,"FIXED_INSTRUCTIONS":3166139,"L1D_CACHE_MISS_LD_NONSPEC":1047171,"ARM_L1D_CACHE_REFILL":579606,"L2_TLB_MISS_DATA":116499,"MMU_TABLE_WALK_DATA":116499,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":9,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5131,"ns_per_access":4.616755,"FIXED_CYCLES":21847989,"FIXED_INSTRUCTIONS":3175642,"L1D_CACHE_MISS_LD_NONSPEC":932015,"ARM_L1D_CACHE_REFILL":233865,"L2_TLB_MISS_DATA":116452,"MMU_TABLE_WALK_DATA":116452,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":9,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5124,"ns_per_access":4.550951,"FIXED_CYCLES":21533263,"FIXED_INSTRUCTIONS":3159413,"L1D_CACHE_MISS_LD_NONSPEC":920009,"ARM_L1D_CACHE_REFILL":225277,"L2_TLB_MISS_DATA":116558,"MMU_TABLE_WALK_DATA":116558,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":9,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5125,"ns_per_access":4.611033,"FIXED_CYCLES":21817995,"FIXED_INSTRUCTIONS":3175597,"L1D_CACHE_MISS_LD_NONSPEC":931674,"ARM_L1D_CACHE_REFILL":235285,"L2_TLB_MISS_DATA":116470,"MMU_TABLE_WALK_DATA":116470,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":9,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5131,"ns_per_access":4.520434,"FIXED_CYCLES":21392310,"FIXED_INSTRUCTIONS":3159398,"L1D_CACHE_MISS_LD_NONSPEC":914215,"ARM_L1D_CACHE_REFILL":218907,"L2_TLB_MISS_DATA":116439,"MMU_TABLE_WALK_DATA":116439,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":9,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5126,"ns_per_access":4.535692,"FIXED_CYCLES":21461738,"FIXED_INSTRUCTIONS":3168892,"L1D_CACHE_MISS_LD_NONSPEC":917165,"ARM_L1D_CACHE_REFILL":222251,"L2_TLB_MISS_DATA":116464,"MMU_TABLE_WALK_DATA":116464,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":9,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5131,"ns_per_access":4.546183,"FIXED_CYCLES":21514142,"FIXED_INSTRUCTIONS":3166138,"L1D_CACHE_MISS_LD_NONSPEC":918198,"ARM_L1D_CACHE_REFILL":225177,"L2_TLB_MISS_DATA":116531,"MMU_TABLE_WALK_DATA":116531,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":10,"trial":0,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.0530,"ns_per_access":5.477937,"FIXED_CYCLES":23280308,"FIXED_INSTRUCTIONS":3179724,"L1D_CACHE_MISS_LD_NONSPEC":930670,"ARM_L1D_CACHE_REFILL":367989,"L2_TLB_MISS_DATA":104862,"MMU_TABLE_WALK_DATA":104905,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":10,"trial":1,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.0475,"ns_per_access":5.650553,"FIXED_CYCLES":23981487,"FIXED_INSTRUCTIONS":3273225,"L1D_CACHE_MISS_LD_NONSPEC":973702,"ARM_L1D_CACHE_REFILL":483900,"L2_TLB_MISS_DATA":105374,"MMU_TABLE_WALK_DATA":105411,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":10,"trial":2,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.3723,"ns_per_access":5.448373,"FIXED_CYCLES":24979162,"FIXED_INSTRUCTIONS":3173465,"L1D_CACHE_MISS_LD_NONSPEC":1046508,"ARM_L1D_CACHE_REFILL":715854,"L2_TLB_MISS_DATA":105035,"MMU_TABLE_WALK_DATA":105035,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":10,"trial":3,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.3573,"ns_per_access":5.215675,"FIXED_CYCLES":23830294,"FIXED_INSTRUCTIONS":3175999,"L1D_CACHE_MISS_LD_NONSPEC":965340,"ARM_L1D_CACHE_REFILL":494874,"L2_TLB_MISS_DATA":104884,"MMU_TABLE_WALK_DATA":104889,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":10,"trial":4,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.2771,"ns_per_access":5.184203,"FIXED_CYCLES":23250085,"FIXED_INSTRUCTIONS":3168878,"L1D_CACHE_MISS_LD_NONSPEC":928120,"ARM_L1D_CACHE_REFILL":379533,"L2_TLB_MISS_DATA":105163,"MMU_TABLE_WALK_DATA":105163,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":10,"trial":5,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5131,"ns_per_access":4.878072,"FIXED_CYCLES":23084578,"FIXED_INSTRUCTIONS":3170092,"L1D_CACHE_MISS_LD_NONSPEC":920530,"ARM_L1D_CACHE_REFILL":376377,"L2_TLB_MISS_DATA":104804,"MMU_TABLE_WALK_DATA":104804,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":10,"trial":6,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.4911,"ns_per_access":4.938154,"FIXED_CYCLES":23254940,"FIXED_INSTRUCTIONS":3173230,"L1D_CACHE_MISS_LD_NONSPEC":923356,"ARM_L1D_CACHE_REFILL":388362,"L2_TLB_MISS_DATA":104863,"MMU_TABLE_WALK_DATA":104863,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":11,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.3588,"ns_per_access":5.217557,"FIXED_CYCLES":23847044,"FIXED_INSTRUCTIONS":3279371,"L1D_CACHE_MISS_LD_NONSPEC":952344,"ARM_L1D_CACHE_REFILL":349960,"L2_TLB_MISS_DATA":95355,"MMU_TABLE_WALK_DATA":95355,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":11,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.4550,"ns_per_access":4.995351,"FIXED_CYCLES":23335102,"FIXED_INSTRUCTIONS":3172349,"L1D_CACHE_MISS_LD_NONSPEC":952991,"ARM_L1D_CACHE_REFILL":350062,"L2_TLB_MISS_DATA":95426,"MMU_TABLE_WALK_DATA":95426,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":11,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.4089,"ns_per_access":5.046849,"FIXED_CYCLES":23332017,"FIXED_INSTRUCTIONS":3184653,"L1D_CACHE_MISS_LD_NONSPEC":951973,"ARM_L1D_CACHE_REFILL":349740,"L2_TLB_MISS_DATA":95275,"MMU_TABLE_WALK_DATA":95275,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":11,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.4892,"ns_per_access":4.961972,"FIXED_CYCLES":23357158,"FIXED_INSTRUCTIONS":3174474,"L1D_CACHE_MISS_LD_NONSPEC":952984,"ARM_L1D_CACHE_REFILL":350440,"L2_TLB_MISS_DATA":95316,"MMU_TABLE_WALK_DATA":95316,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":11,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.4830,"ns_per_access":4.954343,"FIXED_CYCLES":23289240,"FIXED_INSTRUCTIONS":3176859,"L1D_CACHE_MISS_LD_NONSPEC":952842,"ARM_L1D_CACHE_REFILL":350462,"L2_TLB_MISS_DATA":95283,"MMU_TABLE_WALK_DATA":95283,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":11,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.4639,"ns_per_access":4.973416,"FIXED_CYCLES":23279230,"FIXED_INSTRUCTIONS":3171792,"L1D_CACHE_MISS_LD_NONSPEC":951854,"ARM_L1D_CACHE_REFILL":349352,"L2_TLB_MISS_DATA":95294,"MMU_TABLE_WALK_DATA":95294,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":11,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.4777,"ns_per_access":4.990582,"FIXED_CYCLES":23432044,"FIXED_INSTRUCTIONS":3185180,"L1D_CACHE_MISS_LD_NONSPEC":952959,"ARM_L1D_CACHE_REFILL":350032,"L2_TLB_MISS_DATA":95352,"MMU_TABLE_WALK_DATA":95352,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":12,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.3761,"ns_per_access":4.925747,"FIXED_CYCLES":22602687,"FIXED_INSTRUCTIONS":3166138,"L1D_CACHE_MISS_LD_NONSPEC":948075,"ARM_L1D_CACHE_REFILL":321283,"L2_TLB_MISS_DATA":87491,"MMU_TABLE_WALK_DATA":87491,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":12,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.4951,"ns_per_access":4.868526,"FIXED_CYCLES":22947515,"FIXED_INSTRUCTIONS":3168892,"L1D_CACHE_MISS_LD_NONSPEC":952809,"ARM_L1D_CACHE_REFILL":354243,"L2_TLB_MISS_DATA":87384,"MMU_TABLE_WALK_DATA":87384,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":12,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.4160,"ns_per_access":4.892368,"FIXED_CYCLES":22654032,"FIXED_INSTRUCTIONS":3166139,"L1D_CACHE_MISS_LD_NONSPEC":951123,"ARM_L1D_CACHE_REFILL":326454,"L2_TLB_MISS_DATA":87514,"MMU_TABLE_WALK_DATA":87514,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":12,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.3714,"ns_per_access":5.022068,"FIXED_CYCLES":23019573,"FIXED_INSTRUCTIONS":3181214,"L1D_CACHE_MISS_LD_NONSPEC":955164,"ARM_L1D_CACHE_REFILL":399229,"L2_TLB_MISS_DATA":87814,"MMU_TABLE_WALK_DATA":87818,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":12,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5060,"ns_per_access":4.919071,"FIXED_CYCLES":23242082,"FIXED_INSTRUCTIONS":3178141,"L1D_CACHE_MISS_LD_NONSPEC":964577,"ARM_L1D_CACHE_REFILL":621114,"L2_TLB_MISS_DATA":87513,"MMU_TABLE_WALK_DATA":87541,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":12,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.4941,"ns_per_access":4.901905,"FIXED_CYCLES":23099462,"FIXED_INSTRUCTIONS":3185589,"L1D_CACHE_MISS_LD_NONSPEC":957923,"ARM_L1D_CACHE_REFILL":610753,"L2_TLB_MISS_DATA":87386,"MMU_TABLE_WALK_DATA":87391,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":12,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.4770,"ns_per_access":4.938144,"FIXED_CYCLES":23181854,"FIXED_INSTRUCTIONS":3163381,"L1D_CACHE_MISS_LD_NONSPEC":1016866,"ARM_L1D_CACHE_REFILL":391190,"L2_TLB_MISS_DATA":87436,"MMU_TABLE_WALK_DATA":87436,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":13,"trial":0,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5007,"ns_per_access":4.910511,"FIXED_CYCLES":23174197,"FIXED_INSTRUCTIONS":3179925,"L1D_CACHE_MISS_LD_NONSPEC":1048274,"ARM_L1D_CACHE_REFILL":323268,"L2_TLB_MISS_DATA":80762,"MMU_TABLE_WALK_DATA":80762,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":13,"trial":1,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5095,"ns_per_access":4.881901,"FIXED_CYCLES":23084254,"FIXED_INSTRUCTIONS":3159393,"L1D_CACHE_MISS_LD_NONSPEC":1048447,"ARM_L1D_CACHE_REFILL":322913,"L2_TLB_MISS_DATA":80647,"MMU_TABLE_WALK_DATA":80647,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":13,"trial":2,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5020,"ns_per_access":4.920048,"FIXED_CYCLES":23226040,"FIXED_INSTRUCTIONS":3184053,"L1D_CACHE_MISS_LD_NONSPEC":1048310,"ARM_L1D_CACHE_REFILL":323165,"L2_TLB_MISS_DATA":80644,"MMU_TABLE_WALK_DATA":80644,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":13,"trial":3,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5019,"ns_per_access":4.941983,"FIXED_CYCLES":23328838,"FIXED_INSTRUCTIONS":3163707,"L1D_CACHE_MISS_LD_NONSPEC":1048128,"ARM_L1D_CACHE_REFILL":323289,"L2_TLB_MISS_DATA":80685,"MMU_TABLE_WALK_DATA":80685,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":13,"trial":4,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5069,"ns_per_access":4.912419,"FIXED_CYCLES":23215013,"FIXED_INSTRUCTIONS":3192358,"L1D_CACHE_MISS_LD_NONSPEC":1048233,"ARM_L1D_CACHE_REFILL":323411,"L2_TLB_MISS_DATA":80649,"MMU_TABLE_WALK_DATA":80649,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":13,"trial":5,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5014,"ns_per_access":4.898113,"FIXED_CYCLES":23119311,"FIXED_INSTRUCTIONS":3163711,"L1D_CACHE_MISS_LD_NONSPEC":1048255,"ARM_L1D_CACHE_REFILL":332596,"L2_TLB_MISS_DATA":80747,"MMU_TABLE_WALK_DATA":80747,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":13,"trial":6,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5043,"ns_per_access":4.914326,"FIXED_CYCLES":23210456,"FIXED_INSTRUCTIONS":3175642,"L1D_CACHE_MISS_LD_NONSPEC":1046163,"ARM_L1D_CACHE_REFILL":327354,"L2_TLB_MISS_DATA":80759,"MMU_TABLE_WALK_DATA":80759,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":14,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.4889,"ns_per_access":4.870433,"FIXED_CYCLES":22925036,"FIXED_INSTRUCTIONS":3159408,"L1D_CACHE_MISS_LD_NONSPEC":1048554,"ARM_L1D_CACHE_REFILL":300198,"L2_TLB_MISS_DATA":74834,"MMU_TABLE_WALK_DATA":74834,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":14,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.4957,"ns_per_access":4.864711,"FIXED_CYCLES":22932697,"FIXED_INSTRUCTIONS":3175601,"L1D_CACHE_MISS_LD_NONSPEC":1048252,"ARM_L1D_CACHE_REFILL":301278,"L2_TLB_MISS_DATA":74859,"MMU_TABLE_WALK_DATA":74859,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":14,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5094,"ns_per_access":4.863758,"FIXED_CYCLES":22997958,"FIXED_INSTRUCTIONS":3163722,"L1D_CACHE_MISS_LD_NONSPEC":1048535,"ARM_L1D_CACHE_REFILL":299897,"L2_TLB_MISS_DATA":75205,"MMU_TABLE_WALK_DATA":75205,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":14,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5055,"ns_per_access":4.859943,"FIXED_CYCLES":22960253,"FIXED_INSTRUCTIONS":3175634,"L1D_CACHE_MISS_LD_NONSPEC":1048266,"ARM_L1D_CACHE_REFILL":300273,"L2_TLB_MISS_DATA":74875,"MMU_TABLE_WALK_DATA":74875,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":14,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5060,"ns_per_access":4.869480,"FIXED_CYCLES":23007406,"FIXED_INSTRUCTIONS":3163827,"L1D_CACHE_MISS_LD_NONSPEC":1048272,"ARM_L1D_CACHE_REFILL":300627,"L2_TLB_MISS_DATA":74834,"MMU_TABLE_WALK_DATA":74834,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":14,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.3260,"ns_per_access":5.061169,"FIXED_CYCLES":22958097,"FIXED_INSTRUCTIONS":3175177,"L1D_CACHE_MISS_LD_NONSPEC":1046407,"ARM_L1D_CACHE_REFILL":298474,"L2_TLB_MISS_DATA":74955,"MMU_TABLE_WALK_DATA":74955,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":14,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.4802,"ns_per_access":4.885692,"FIXED_CYCLES":22952107,"FIXED_INSTRUCTIONS":3164392,"L1D_CACHE_MISS_LD_NONSPEC":1048228,"ARM_L1D_CACHE_REFILL":300311,"L2_TLB_MISS_DATA":74920,"MMU_TABLE_WALK_DATA":74920,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":15,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5052,"ns_per_access":4.844670,"FIXED_CYCLES":22886551,"FIXED_INSTRUCTIONS":3179975,"L1D_CACHE_MISS_LD_NONSPEC":1048260,"ARM_L1D_CACHE_REFILL":281025,"L2_TLB_MISS_DATA":69836,"MMU_TABLE_WALK_DATA":69835,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":15,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5003,"ns_per_access":4.832272,"FIXED_CYCLES":22802876,"FIXED_INSTRUCTIONS":3159407,"L1D_CACHE_MISS_LD_NONSPEC":1048425,"ARM_L1D_CACHE_REFILL":279753,"L2_TLB_MISS_DATA":69906,"MMU_TABLE_WALK_DATA":69906,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":15,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5066,"ns_per_access":4.847531,"FIXED_CYCLES":22907229,"FIXED_INSTRUCTIONS":3179948,"L1D_CACHE_MISS_LD_NONSPEC":1048358,"ARM_L1D_CACHE_REFILL":280306,"L2_TLB_MISS_DATA":69865,"MMU_TABLE_WALK_DATA":69865,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":15,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.4997,"ns_per_access":4.855161,"FIXED_CYCLES":22907794,"FIXED_INSTRUCTIONS":3177305,"L1D_CACHE_MISS_LD_NONSPEC":1048467,"ARM_L1D_CACHE_REFILL":279657,"L2_TLB_MISS_DATA":69921,"MMU_TABLE_WALK_DATA":69921,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":15,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5069,"ns_per_access":4.830365,"FIXED_CYCLES":22827445,"FIXED_INSTRUCTIONS":3166158,"L1D_CACHE_MISS_LD_NONSPEC":1048511,"ARM_L1D_CACHE_REFILL":279721,"L2_TLB_MISS_DATA":69941,"MMU_TABLE_WALK_DATA":69941,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":15,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5119,"ns_per_access":4.823689,"FIXED_CYCLES":22821018,"FIXED_INSTRUCTIONS":3168903,"L1D_CACHE_MISS_LD_NONSPEC":1048510,"ARM_L1D_CACHE_REFILL":280053,"L2_TLB_MISS_DATA":69984,"MMU_TABLE_WALK_DATA":69984,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":15,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5129,"ns_per_access":4.998212,"FIXED_CYCLES":23651968,"FIXED_INSTRUCTIONS":4728329,"L1D_CACHE_MISS_LD_NONSPEC":1048062,"ARM_L1D_CACHE_REFILL":280736,"L2_TLB_MISS_DATA":69793,"MMU_TABLE_WALK_DATA":69791,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":16,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5128,"ns_per_access":4.806519,"FIXED_CYCLES":22744289,"FIXED_INSTRUCTIONS":3173224,"L1D_CACHE_MISS_LD_NONSPEC":1048559,"ARM_L1D_CACHE_REFILL":264271,"L2_TLB_MISS_DATA":65613,"MMU_TABLE_WALK_DATA":65613,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":16,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5121,"ns_per_access":4.810333,"FIXED_CYCLES":22759270,"FIXED_INSTRUCTIONS":3170506,"L1D_CACHE_MISS_LD_NONSPEC":1048557,"ARM_L1D_CACHE_REFILL":262398,"L2_TLB_MISS_DATA":65629,"MMU_TABLE_WALK_DATA":65629,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":16,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5120,"ns_per_access":4.796982,"FIXED_CYCLES":22695152,"FIXED_INSTRUCTIONS":3168896,"L1D_CACHE_MISS_LD_NONSPEC":1048575,"ARM_L1D_CACHE_REFILL":262503,"L2_TLB_MISS_DATA":65511,"MMU_TABLE_WALK_DATA":65511,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":16,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5128,"ns_per_access":4.840851,"FIXED_CYCLES":22907054,"FIXED_INSTRUCTIONS":3180776,"L1D_CACHE_MISS_LD_NONSPEC":1048541,"ARM_L1D_CACHE_REFILL":262212,"L2_TLB_MISS_DATA":65535,"MMU_TABLE_WALK_DATA":65535,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":16,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5121,"ns_per_access":4.794121,"FIXED_CYCLES":22682239,"FIXED_INSTRUCTIONS":3168906,"L1D_CACHE_MISS_LD_NONSPEC":1048579,"ARM_L1D_CACHE_REFILL":262177,"L2_TLB_MISS_DATA":65561,"MMU_TABLE_WALK_DATA":65561,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":16,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5123,"ns_per_access":4.803658,"FIXED_CYCLES":22728511,"FIXED_INSTRUCTIONS":3170129,"L1D_CACHE_MISS_LD_NONSPEC":1048542,"ARM_L1D_CACHE_REFILL":262363,"L2_TLB_MISS_DATA":65716,"MMU_TABLE_WALK_DATA":65716,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":16,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5132,"ns_per_access":4.837990,"FIXED_CYCLES":22895453,"FIXED_INSTRUCTIONS":3187328,"L1D_CACHE_MISS_LD_NONSPEC":1048516,"ARM_L1D_CACHE_REFILL":262360,"L2_TLB_MISS_DATA":65666,"MMU_TABLE_WALK_DATA":65666,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":17,"trial":0,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5036,"ns_per_access":4.797055,"FIXED_CYCLES":22653072,"FIXED_INSTRUCTIONS":3175993,"L1D_CACHE_MISS_LD_NONSPEC":1001211,"ARM_L1D_CACHE_REFILL":255680,"L2_TLB_MISS_DATA":61718,"MMU_TABLE_WALK_DATA":61723,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":17,"trial":1,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5131,"ns_per_access":4.700732,"FIXED_CYCLES":22244863,"FIXED_INSTRUCTIONS":3173176,"L1D_CACHE_MISS_LD_NONSPEC":992679,"ARM_L1D_CACHE_REFILL":204470,"L2_TLB_MISS_DATA":61629,"MMU_TABLE_WALK_DATA":61629,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":17,"trial":2,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5127,"ns_per_access":4.559586,"FIXED_CYCLES":21575148,"FIXED_INSTRUCTIONS":3166118,"L1D_CACHE_MISS_LD_NONSPEC":987349,"ARM_L1D_CACHE_REFILL":143044,"L2_TLB_MISS_DATA":61764,"MMU_TABLE_WALK_DATA":61764,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":17,"trial":3,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5137,"ns_per_access":4.551003,"FIXED_CYCLES":21539391,"FIXED_INSTRUCTIONS":3168858,"L1D_CACHE_MISS_LD_NONSPEC":987810,"ARM_L1D_CACHE_REFILL":136314,"L2_TLB_MISS_DATA":61709,"MMU_TABLE_WALK_DATA":61709,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":17,"trial":4,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5130,"ns_per_access":4.589151,"FIXED_CYCLES":21716580,"FIXED_INSTRUCTIONS":3166086,"L1D_CACHE_MISS_LD_NONSPEC":989194,"ARM_L1D_CACHE_REFILL":155621,"L2_TLB_MISS_DATA":61764,"MMU_TABLE_WALK_DATA":61764,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":17,"trial":5,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5130,"ns_per_access":4.566262,"FIXED_CYCLES":21608212,"FIXED_INSTRUCTIONS":3169844,"L1D_CACHE_MISS_LD_NONSPEC":987727,"ARM_L1D_CACHE_REFILL":136096,"L2_TLB_MISS_DATA":61818,"MMU_TABLE_WALK_DATA":61818,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":17,"trial":6,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.4145,"ns_per_access":4.754139,"FIXED_CYCLES":22006325,"FIXED_INSTRUCTIONS":3209722,"L1D_CACHE_MISS_LD_NONSPEC":988148,"ARM_L1D_CACHE_REFILL":160857,"L2_TLB_MISS_DATA":61588,"MMU_TABLE_WALK_DATA":61588,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":18,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5134,"ns_per_access":4.535692,"FIXED_CYCLES":21465835,"FIXED_INSTRUCTIONS":3163787,"L1D_CACHE_MISS_LD_NONSPEC":990383,"ARM_L1D_CACHE_REFILL":117450,"L2_TLB_MISS_DATA":58208,"MMU_TABLE_WALK_DATA":58208,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":18,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5117,"ns_per_access":4.528063,"FIXED_CYCLES":21421772,"FIXED_INSTRUCTIONS":3175730,"L1D_CACHE_MISS_LD_NONSPEC":990360,"ARM_L1D_CACHE_REFILL":117036,"L2_TLB_MISS_DATA":58227,"MMU_TABLE_WALK_DATA":58227,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":18,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5125,"ns_per_access":4.528063,"FIXED_CYCLES":21425408,"FIXED_INSTRUCTIONS":3165577,"L1D_CACHE_MISS_LD_NONSPEC":990359,"ARM_L1D_CACHE_REFILL":117331,"L2_TLB_MISS_DATA":58250,"MMU_TABLE_WALK_DATA":58250,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":18,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5131,"ns_per_access":4.539507,"FIXED_CYCLES":21482202,"FIXED_INSTRUCTIONS":3185866,"L1D_CACHE_MISS_LD_NONSPEC":990348,"ARM_L1D_CACHE_REFILL":117222,"L2_TLB_MISS_DATA":58294,"MMU_TABLE_WALK_DATA":58294,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":18,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.4384,"ns_per_access":4.620570,"FIXED_CYCLES":21504215,"FIXED_INSTRUCTIONS":3159402,"L1D_CACHE_MISS_LD_NONSPEC":990302,"ARM_L1D_CACHE_REFILL":133546,"L2_TLB_MISS_DATA":58319,"MMU_TABLE_WALK_DATA":58319,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":18,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.4681,"ns_per_access":4.594820,"FIXED_CYCLES":21527512,"FIXED_INSTRUCTIONS":3179883,"L1D_CACHE_MISS_LD_NONSPEC":990380,"ARM_L1D_CACHE_REFILL":122493,"L2_TLB_MISS_DATA":58392,"MMU_TABLE_WALK_DATA":58392,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":18,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.4718,"ns_per_access":4.573839,"FIXED_CYCLES":21446748,"FIXED_INSTRUCTIONS":3164529,"L1D_CACHE_MISS_LD_NONSPEC":990347,"ARM_L1D_CACHE_REFILL":118312,"L2_TLB_MISS_DATA":58339,"MMU_TABLE_WALK_DATA":58339,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":19,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.4055,"ns_per_access":4.984875,"FIXED_CYCLES":23027669,"FIXED_INSTRUCTIONS":3219164,"L1D_CACHE_MISS_LD_NONSPEC":1037446,"ARM_L1D_CACHE_REFILL":179368,"L2_TLB_MISS_DATA":55144,"MMU_TABLE_WALK_DATA":55144,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":19,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5049,"ns_per_access":4.824657,"FIXED_CYCLES":22790412,"FIXED_INSTRUCTIONS":3163726,"L1D_CACHE_MISS_LD_NONSPEC":1048187,"ARM_L1D_CACHE_REFILL":166180,"L2_TLB_MISS_DATA":55188,"MMU_TABLE_WALK_DATA":55188,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":19,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.4895,"ns_per_access":4.840869,"FIXED_CYCLES":22788592,"FIXED_INSTRUCTIONS":3175625,"L1D_CACHE_MISS_LD_NONSPEC":1047739,"ARM_L1D_CACHE_REFILL":166863,"L2_TLB_MISS_DATA":55203,"MMU_TABLE_WALK_DATA":55203,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":19,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.4600,"ns_per_access":4.895229,"FIXED_CYCLES":22893289,"FIXED_INSTRUCTIONS":3175725,"L1D_CACHE_MISS_LD_NONSPEC":1047698,"ARM_L1D_CACHE_REFILL":168295,"L2_TLB_MISS_DATA":55128,"MMU_TABLE_WALK_DATA":55128,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":19,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5027,"ns_per_access":4.821796,"FIXED_CYCLES":22765891,"FIXED_INSTRUCTIONS":3175632,"L1D_CACHE_MISS_LD_NONSPEC":1048038,"ARM_L1D_CACHE_REFILL":167368,"L2_TLB_MISS_DATA":55328,"MMU_TABLE_WALK_DATA":55329,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":19,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5034,"ns_per_access":4.831333,"FIXED_CYCLES":22814223,"FIXED_INSTRUCTIONS":3163737,"L1D_CACHE_MISS_LD_NONSPEC":1047824,"ARM_L1D_CACHE_REFILL":166789,"L2_TLB_MISS_DATA":55188,"MMU_TABLE_WALK_DATA":55188,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":19,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.4634,"ns_per_access":4.846591,"FIXED_CYCLES":22682939,"FIXED_INSTRUCTIONS":3185474,"L1D_CACHE_MISS_LD_NONSPEC":1042536,"ARM_L1D_CACHE_REFILL":165872,"L2_TLB_MISS_DATA":55288,"MMU_TABLE_WALK_DATA":55293,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":20,"trial":0,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5093,"ns_per_access":4.571984,"FIXED_CYCLES":21617490,"FIXED_INSTRUCTIONS":3159362,"L1D_CACHE_MISS_LD_NONSPEC":996154,"ARM_L1D_CACHE_REFILL":136446,"L2_TLB_MISS_DATA":52441,"MMU_TABLE_WALK_DATA":52441,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":20,"trial":1,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.4184,"ns_per_access":4.727436,"FIXED_CYCLES":21902066,"FIXED_INSTRUCTIONS":3210558,"L1D_CACHE_MISS_LD_NONSPEC":996349,"ARM_L1D_CACHE_REFILL":139852,"L2_TLB_MISS_DATA":52376,"MMU_TABLE_WALK_DATA":52376,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":20,"trial":2,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.4875,"ns_per_access":4.612993,"FIXED_CYCLES":21705800,"FIXED_INSTRUCTIONS":3171254,"L1D_CACHE_MISS_LD_NONSPEC":996189,"ARM_L1D_CACHE_REFILL":136989,"L2_TLB_MISS_DATA":52393,"MMU_TABLE_WALK_DATA":52393,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":20,"trial":3,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.4797,"ns_per_access":4.633021,"FIXED_CYCLES":21762532,"FIXED_INSTRUCTIONS":3179952,"L1D_CACHE_MISS_LD_NONSPEC":996217,"ARM_L1D_CACHE_REFILL":144338,"L2_TLB_MISS_DATA":52413,"MMU_TABLE_WALK_DATA":52413,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":20,"trial":4,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.4903,"ns_per_access":4.673075,"FIXED_CYCLES":22002481,"FIXED_INSTRUCTIONS":3163690,"L1D_CACHE_MISS_LD_NONSPEC":1012563,"ARM_L1D_CACHE_REFILL":143710,"L2_TLB_MISS_DATA":52589,"MMU_TABLE_WALK_DATA":52589,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":20,"trial":5,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.4610,"ns_per_access":4.689288,"FIXED_CYCLES":21934497,"FIXED_INSTRUCTIONS":3181551,"L1D_CACHE_MISS_LD_NONSPEC":996291,"ARM_L1D_CACHE_REFILL":165769,"L2_TLB_MISS_DATA":52413,"MMU_TABLE_WALK_DATA":52413,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":4096,"ways":20,"trial":6,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5124,"ns_per_access":4.579614,"FIXED_CYCLES":21668631,"FIXED_INSTRUCTIONS":3163694,"L1D_CACHE_MISS_LD_NONSPEC":996151,"ARM_L1D_CACHE_REFILL":136370,"L2_TLB_MISS_DATA":52429,"MMU_TABLE_WALK_DATA":52429,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":1,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5269,"ns_per_access":0.240326,"FIXED_CYCLES":1140776,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":1,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5151,"ns_per_access":0.222206,"FIXED_CYCLES":1052027,"FIXED_INSTRUCTIONS":3159366,"L1D_CACHE_MISS_LD_NONSPEC":9,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":1,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5137,"ns_per_access":0.222206,"FIXED_CYCLES":1051692,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":1,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5285,"ns_per_access":0.224113,"FIXED_CYCLES":1064206,"FIXED_INSTRUCTIONS":3159424,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":1,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5126,"ns_per_access":0.222206,"FIXED_CYCLES":1051437,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":1,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5322,"ns_per_access":0.221252,"FIXED_CYCLES":1051467,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":0,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":1,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":128,"ghz":4.5156,"ns_per_access":0.222206,"FIXED_CYCLES":1052144,"FIXED_INSTRUCTIONS":3159422,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":2,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5176,"ns_per_access":0.886917,"FIXED_CYCLES":4201397,"FIXED_INSTRUCTIONS":3168896,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":2,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5191,"ns_per_access":0.894547,"FIXED_CYCLES":4238907,"FIXED_INSTRUCTIONS":3171488,"L1D_CACHE_MISS_LD_NONSPEC":18,"ARM_L1D_CACHE_REFILL":5,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":2,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5118,"ns_per_access":0.910759,"FIXED_CYCLES":4308773,"FIXED_INSTRUCTIONS":3174814,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":2,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5141,"ns_per_access":0.902176,"FIXED_CYCLES":4270382,"FIXED_INSTRUCTIONS":3163752,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":2,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5176,"ns_per_access":0.888824,"FIXED_CYCLES":4210377,"FIXED_INSTRUCTIONS":3160763,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":2,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5136,"ns_per_access":0.886917,"FIXED_CYCLES":4197635,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":2,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":256,"ghz":4.5138,"ns_per_access":0.886917,"FIXED_CYCLES":4197789,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":3,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5180,"ns_per_access":0.885964,"FIXED_CYCLES":4197227,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":2,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":3,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5131,"ns_per_access":0.886918,"FIXED_CYCLES":4197211,"FIXED_INSTRUCTIONS":3159407,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":3,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5152,"ns_per_access":0.897408,"FIXED_CYCLES":4248762,"FIXED_INSTRUCTIONS":3165356,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":3,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5144,"ns_per_access":0.913621,"FIXED_CYCLES":4324823,"FIXED_INSTRUCTIONS":3180799,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":3,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5138,"ns_per_access":0.889779,"FIXED_CYCLES":4211369,"FIXED_INSTRUCTIONS":3159415,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":3,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.4926,"ns_per_access":0.915528,"FIXED_CYCLES":4312916,"FIXED_INSTRUCTIONS":3177022,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":3,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":384,"ghz":4.5124,"ns_per_access":0.889779,"FIXED_CYCLES":4210025,"FIXED_INSTRUCTIONS":3159419,"L1D_CACHE_MISS_LD_NONSPEC":13,"ARM_L1D_CACHE_REFILL":4,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":4,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.4892,"ns_per_access":0.909805,"FIXED_CYCLES":4282694,"FIXED_INSTRUCTIONS":3165461,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":4,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5143,"ns_per_access":0.954628,"FIXED_CYCLES":4518843,"FIXED_INSTRUCTIONS":3189177,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":4,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5136,"ns_per_access":0.886917,"FIXED_CYCLES":4197627,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":4,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5145,"ns_per_access":0.886917,"FIXED_CYCLES":4198468,"FIXED_INSTRUCTIONS":3159428,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":4,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5142,"ns_per_access":0.886917,"FIXED_CYCLES":4198240,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":4,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5139,"ns_per_access":0.886917,"FIXED_CYCLES":4197947,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":10,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":4,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":512,"ghz":4.5184,"ns_per_access":0.899315,"FIXED_CYCLES":4260860,"FIXED_INSTRUCTIONS":3163742,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":5,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5201,"ns_per_access":0.886918,"FIXED_CYCLES":4203665,"FIXED_INSTRUCTIONS":3168897,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":5,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5170,"ns_per_access":0.890733,"FIXED_CYCLES":4218918,"FIXED_INSTRUCTIONS":3166144,"L1D_CACHE_MISS_LD_NONSPEC":1,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":5,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5120,"ns_per_access":0.897408,"FIXED_CYCLES":4245750,"FIXED_INSTRUCTIONS":3165459,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":5,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5180,"ns_per_access":0.885964,"FIXED_CYCLES":4197232,"FIXED_INSTRUCTIONS":3159421,"L1D_CACHE_MISS_LD_NONSPEC":1,"ARM_L1D_CACHE_REFILL":0,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":5,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5181,"ns_per_access":0.885964,"FIXED_CYCLES":4197334,"FIXED_INSTRUCTIONS":3159415,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":5,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5179,"ns_per_access":0.888825,"FIXED_CYCLES":4210713,"FIXED_INSTRUCTIONS":3159411,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":5,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":640,"ghz":4.5136,"ns_per_access":0.886918,"FIXED_CYCLES":4197637,"FIXED_INSTRUCTIONS":3159419,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":6,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5132,"ns_per_access":0.889782,"FIXED_CYCLES":4210847,"FIXED_INSTRUCTIONS":3159398,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":6,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5182,"ns_per_access":0.901226,"FIXED_CYCLES":4269657,"FIXED_INSTRUCTIONS":3163831,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":6,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5133,"ns_per_access":0.889782,"FIXED_CYCLES":4210898,"FIXED_INSTRUCTIONS":3159398,"L1D_CACHE_MISS_LD_NONSPEC":7,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":6,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5122,"ns_per_access":0.887874,"FIXED_CYCLES":4200887,"FIXED_INSTRUCTIONS":3168902,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":7,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":6,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.2316,"ns_per_access":0.952724,"FIXED_CYCLES":4227336,"FIXED_INSTRUCTIONS":3163490,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":6,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.2657,"ns_per_access":0.947956,"FIXED_CYCLES":4240111,"FIXED_INSTRUCTIONS":3169175,"L1D_CACHE_MISS_LD_NONSPEC":6,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":6,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":768,"ghz":4.5195,"ns_per_access":0.885967,"FIXED_CYCLES":4198611,"FIXED_INSTRUCTIONS":3159406,"L1D_CACHE_MISS_LD_NONSPEC":17,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":2,"MMU_TABLE_WALK_DATA":2,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":7,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5084,"ns_per_access":4.669207,"FIXED_CYCLES":22073346,"FIXED_INSTRUCTIONS":3163726,"L1D_CACHE_MISS_LD_NONSPEC":881568,"ARM_L1D_CACHE_REFILL":325058,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":7,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5132,"ns_per_access":2.565394,"FIXED_CYCLES":12140591,"FIXED_INSTRUCTIONS":3168884,"L1D_CACHE_MISS_LD_NONSPEC":372959,"ARM_L1D_CACHE_REFILL":154237,"L2_TLB_MISS_DATA":1,"MMU_TABLE_WALK_DATA":1,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":7,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5115,"ns_per_access":1.441007,"FIXED_CYCLES":6816817,"FIXED_INSTRUCTIONS":3166115,"L1D_CACHE_MISS_LD_NONSPEC":130090,"ARM_L1D_CACHE_REFILL":43926,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":7,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5131,"ns_per_access":4.670161,"FIXED_CYCLES":22100763,"FIXED_INSTRUCTIONS":3163736,"L1D_CACHE_MISS_LD_NONSPEC":877826,"ARM_L1D_CACHE_REFILL":337521,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":7,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5198,"ns_per_access":0.895504,"FIXED_CYCLES":4244132,"FIXED_INSTRUCTIONS":3163389,"L1D_CACHE_MISS_LD_NONSPEC":11,"ARM_L1D_CACHE_REFILL":3,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":7,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5183,"ns_per_access":0.885967,"FIXED_CYCLES":4197473,"FIXED_INSTRUCTIONS":3159402,"L1D_CACHE_MISS_LD_NONSPEC":3,"ARM_L1D_CACHE_REFILL":2,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":7,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":896,"ghz":4.5046,"ns_per_access":2.777110,"FIXED_CYCLES":13117530,"FIXED_INSTRUCTIONS":3179946,"L1D_CACHE_MISS_LD_NONSPEC":439000,"ARM_L1D_CACHE_REFILL":157178,"L2_TLB_MISS_DATA":4,"MMU_TABLE_WALK_DATA":4,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":8,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5087,"ns_per_access":4.639626,"FIXED_CYCLES":21934889,"FIXED_INSTRUCTIONS":3159410,"L1D_CACHE_MISS_LD_NONSPEC":914862,"ARM_L1D_CACHE_REFILL":267640,"L2_TLB_MISS_DATA":130990,"MMU_TABLE_WALK_DATA":130990,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":8,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5139,"ns_per_access":0.889778,"FIXED_CYCLES":4211479,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":21,"ARM_L1D_CACHE_REFILL":10,"L2_TLB_MISS_DATA":3,"MMU_TABLE_WALK_DATA":3,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":8,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5172,"ns_per_access":0.901222,"FIXED_CYCLES":4268724,"FIXED_INSTRUCTIONS":3165551,"L1D_CACHE_MISS_LD_NONSPEC":5,"ARM_L1D_CACHE_REFILL":1,"L2_TLB_MISS_DATA":0,"MMU_TABLE_WALK_DATA":0,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":8,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5139,"ns_per_access":2.736092,"FIXED_CYCLES":12950245,"FIXED_INSTRUCTIONS":3190977,"L1D_CACHE_MISS_LD_NONSPEC":441432,"ARM_L1D_CACHE_REFILL":132662,"L2_TLB_MISS_DATA":63601,"MMU_TABLE_WALK_DATA":63601,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":8,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5183,"ns_per_access":0.888824,"FIXED_CYCLES":4211070,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":35,"ARM_L1D_CACHE_REFILL":20,"L2_TLB_MISS_DATA":4,"MMU_TABLE_WALK_DATA":4,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":8,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5171,"ns_per_access":0.888824,"FIXED_CYCLES":4209958,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":27,"ARM_L1D_CACHE_REFILL":16,"L2_TLB_MISS_DATA":4,"MMU_TABLE_WALK_DATA":4,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":8,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":1024,"ghz":4.5148,"ns_per_access":1.304626,"FIXED_CYCLES":6176239,"FIXED_INSTRUCTIONS":3165365,"L1D_CACHE_MISS_LD_NONSPEC":99888,"ARM_L1D_CACHE_REFILL":29061,"L2_TLB_MISS_DATA":14286,"MMU_TABLE_WALK_DATA":14286,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":9,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5124,"ns_per_access":4.567164,"FIXED_CYCLES":21609796,"FIXED_INSTRUCTIONS":3159402,"L1D_CACHE_MISS_LD_NONSPEC":922678,"ARM_L1D_CACHE_REFILL":227741,"L2_TLB_MISS_DATA":116528,"MMU_TABLE_WALK_DATA":116528,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":9,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5129,"ns_per_access":4.625338,"FIXED_CYCLES":21887703,"FIXED_INSTRUCTIONS":3181579,"L1D_CACHE_MISS_LD_NONSPEC":931963,"ARM_L1D_CACHE_REFILL":234093,"L2_TLB_MISS_DATA":116459,"MMU_TABLE_WALK_DATA":116459,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":9,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.4936,"ns_per_access":4.647273,"FIXED_CYCLES":21897081,"FIXED_INSTRUCTIONS":3163726,"L1D_CACHE_MISS_LD_NONSPEC":931419,"ARM_L1D_CACHE_REFILL":235553,"L2_TLB_MISS_DATA":116505,"MMU_TABLE_WALK_DATA":116505,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":9,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5016,"ns_per_access":4.889507,"FIXED_CYCLES":23079723,"FIXED_INSTRUCTIONS":3185503,"L1D_CACHE_MISS_LD_NONSPEC":967460,"ARM_L1D_CACHE_REFILL":468201,"L2_TLB_MISS_DATA":116508,"MMU_TABLE_WALK_DATA":116513,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":9,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5136,"ns_per_access":5.276700,"FIXED_CYCLES":24973782,"FIXED_INSTRUCTIONS":3159406,"L1D_CACHE_MISS_LD_NONSPEC":1039171,"ARM_L1D_CACHE_REFILL":692374,"L2_TLB_MISS_DATA":116514,"MMU_TABLE_WALK_DATA":116514,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":9,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5135,"ns_per_access":5.103131,"FIXED_CYCLES":24151562,"FIXED_INSTRUCTIONS":3185917,"L1D_CACHE_MISS_LD_NONSPEC":996608,"ARM_L1D_CACHE_REFILL":657613,"L2_TLB_MISS_DATA":116474,"MMU_TABLE_WALK_DATA":116474,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":9,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1152,"ghz":4.5127,"ns_per_access":4.766482,"FIXED_CYCLES":22554231,"FIXED_INSTRUCTIONS":3168908,"L1D_CACHE_MISS_LD_NONSPEC":925459,"ARM_L1D_CACHE_REFILL":628058,"L2_TLB_MISS_DATA":115988,"MMU_TABLE_WALK_DATA":115988,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":10,"trial":0,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5131,"ns_per_access":5.343468,"FIXED_CYCLES":25286984,"FIXED_INSTRUCTIONS":3188301,"L1D_CACHE_MISS_LD_NONSPEC":1048412,"ARM_L1D_CACHE_REFILL":734234,"L2_TLB_MISS_DATA":104722,"MMU_TABLE_WALK_DATA":104722,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":10,"trial":1,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5135,"ns_per_access":5.337746,"FIXED_CYCLES":25261837,"FIXED_INSTRUCTIONS":3191854,"L1D_CACHE_MISS_LD_NONSPEC":1048415,"ARM_L1D_CACHE_REFILL":734211,"L2_TLB_MISS_DATA":104736,"MMU_TABLE_WALK_DATA":104736,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":10,"trial":2,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5127,"ns_per_access":5.296737,"FIXED_CYCLES":25063607,"FIXED_INSTRUCTIONS":3159412,"L1D_CACHE_MISS_LD_NONSPEC":1048548,"ARM_L1D_CACHE_REFILL":733975,"L2_TLB_MISS_DATA":104900,"MMU_TABLE_WALK_DATA":104900,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":10,"trial":3,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5127,"ns_per_access":5.307228,"FIXED_CYCLES":25112912,"FIXED_INSTRUCTIONS":3175599,"L1D_CACHE_MISS_LD_NONSPEC":1048413,"ARM_L1D_CACHE_REFILL":733847,"L2_TLB_MISS_DATA":104888,"MMU_TABLE_WALK_DATA":104888,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":10,"trial":4,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5128,"ns_per_access":5.311043,"FIXED_CYCLES":25131962,"FIXED_INSTRUCTIONS":3163724,"L1D_CACHE_MISS_LD_NONSPEC":1048481,"ARM_L1D_CACHE_REFILL":733875,"L2_TLB_MISS_DATA":104933,"MMU_TABLE_WALK_DATA":104933,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":10,"trial":5,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5135,"ns_per_access":5.296737,"FIXED_CYCLES":25067741,"FIXED_INSTRUCTIONS":3175628,"L1D_CACHE_MISS_LD_NONSPEC":1048355,"ARM_L1D_CACHE_REFILL":734040,"L2_TLB_MISS_DATA":105030,"MMU_TABLE_WALK_DATA":105030,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":10,"trial":6,"line_bytes":128,"steps":1048570,"working_set_bytes":1280,"ghz":4.5132,"ns_per_access":5.298645,"FIXED_CYCLES":25075262,"FIXED_INSTRUCTIONS":3159400,"L1D_CACHE_MISS_LD_NONSPEC":1048575,"ARM_L1D_CACHE_REFILL":733970,"L2_TLB_MISS_DATA":104866,"MMU_TABLE_WALK_DATA":104866,"INST_LDST":1048700}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":11,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5130,"ns_per_access":5.092626,"FIXED_CYCLES":24099445,"FIXED_INSTRUCTIONS":3191860,"L1D_CACHE_MISS_LD_NONSPEC":997697,"ARM_L1D_CACHE_REFILL":691227,"L2_TLB_MISS_DATA":95212,"MMU_TABLE_WALK_DATA":95212,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":11,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5127,"ns_per_access":5.060201,"FIXED_CYCLES":23944344,"FIXED_INSTRUCTIONS":3163856,"L1D_CACHE_MISS_LD_NONSPEC":996747,"ARM_L1D_CACHE_REFILL":687396,"L2_TLB_MISS_DATA":95369,"MMU_TABLE_WALK_DATA":95369,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":11,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5124,"ns_per_access":5.135541,"FIXED_CYCLES":24299365,"FIXED_INSTRUCTIONS":3175744,"L1D_CACHE_MISS_LD_NONSPEC":1008532,"ARM_L1D_CACHE_REFILL":731626,"L2_TLB_MISS_DATA":95446,"MMU_TABLE_WALK_DATA":95446,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":11,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5128,"ns_per_access":5.194669,"FIXED_CYCLES":24581291,"FIXED_INSTRUCTIONS":3185119,"L1D_CACHE_MISS_LD_NONSPEC":1012098,"ARM_L1D_CACHE_REFILL":745092,"L2_TLB_MISS_DATA":95303,"MMU_TABLE_WALK_DATA":95303,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":11,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5130,"ns_per_access":5.023961,"FIXED_CYCLES":23774599,"FIXED_INSTRUCTIONS":3170468,"L1D_CACHE_MISS_LD_NONSPEC":991468,"ARM_L1D_CACHE_REFILL":667873,"L2_TLB_MISS_DATA":95311,"MMU_TABLE_WALK_DATA":95311,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":11,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5129,"ns_per_access":5.044942,"FIXED_CYCLES":23873263,"FIXED_INSTRUCTIONS":3186742,"L1D_CACHE_MISS_LD_NONSPEC":991994,"ARM_L1D_CACHE_REFILL":669974,"L2_TLB_MISS_DATA":95195,"MMU_TABLE_WALK_DATA":95195,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":11,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":1408,"ghz":4.5130,"ns_per_access":5.048757,"FIXED_CYCLES":23891691,"FIXED_INSTRUCTIONS":3172627,"L1D_CACHE_MISS_LD_NONSPEC":994712,"ARM_L1D_CACHE_REFILL":679805,"L2_TLB_MISS_DATA":95374,"MMU_TABLE_WALK_DATA":95374,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":12,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.4289,"ns_per_access":5.060215,"FIXED_CYCLES":23499565,"FIXED_INSTRUCTIONS":3203188,"L1D_CACHE_MISS_LD_NONSPEC":974237,"ARM_L1D_CACHE_REFILL":650022,"L2_TLB_MISS_DATA":87546,"MMU_TABLE_WALK_DATA":87568,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":12,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.5092,"ns_per_access":4.861850,"FIXED_CYCLES":22987898,"FIXED_INSTRUCTIONS":3159418,"L1D_CACHE_MISS_LD_NONSPEC":961752,"ARM_L1D_CACHE_REFILL":611711,"L2_TLB_MISS_DATA":87434,"MMU_TABLE_WALK_DATA":87434,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":12,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.4221,"ns_per_access":4.962940,"FIXED_CYCLES":23012483,"FIXED_INSTRUCTIONS":3175742,"L1D_CACHE_MISS_LD_NONSPEC":968785,"ARM_L1D_CACHE_REFILL":597457,"L2_TLB_MISS_DATA":88101,"MMU_TABLE_WALK_DATA":88101,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":12,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.4738,"ns_per_access":4.946728,"FIXED_CYCLES":23205598,"FIXED_INSTRUCTIONS":3179706,"L1D_CACHE_MISS_LD_NONSPEC":964451,"ARM_L1D_CACHE_REFILL":608483,"L2_TLB_MISS_DATA":87442,"MMU_TABLE_WALK_DATA":87484,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":12,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.3699,"ns_per_access":5.058308,"FIXED_CYCLES":23178006,"FIXED_INSTRUCTIONS":3198485,"L1D_CACHE_MISS_LD_NONSPEC":973010,"ARM_L1D_CACHE_REFILL":597174,"L2_TLB_MISS_DATA":87464,"MMU_TABLE_WALK_DATA":87464,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":12,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.4794,"ns_per_access":4.919071,"FIXED_CYCLES":23104548,"FIXED_INSTRUCTIONS":3175622,"L1D_CACHE_MISS_LD_NONSPEC":966799,"ARM_L1D_CACHE_REFILL":604429,"L2_TLB_MISS_DATA":87395,"MMU_TABLE_WALK_DATA":87395,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":12,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1536,"ghz":4.2647,"ns_per_access":5.209943,"FIXED_CYCLES":23298163,"FIXED_INSTRUCTIONS":3239991,"L1D_CACHE_MISS_LD_NONSPEC":971738,"ARM_L1D_CACHE_REFILL":596836,"L2_TLB_MISS_DATA":87481,"MMU_TABLE_WALK_DATA":87508,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":13,"trial":0,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":3.9893,"ns_per_access":5.513239,"FIXED_CYCLES":23061861,"FIXED_INSTRUCTIONS":3373937,"L1D_CACHE_MISS_LD_NONSPEC":980445,"ARM_L1D_CACHE_REFILL":478551,"L2_TLB_MISS_DATA":81232,"MMU_TABLE_WALK_DATA":81273,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":13,"trial":1,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.2596,"ns_per_access":5.167052,"FIXED_CYCLES":23078587,"FIXED_INSTRUCTIONS":3198113,"L1D_CACHE_MISS_LD_NONSPEC":965463,"ARM_L1D_CACHE_REFILL":296675,"L2_TLB_MISS_DATA":80641,"MMU_TABLE_WALK_DATA":80641,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":13,"trial":2,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.3658,"ns_per_access":5.078359,"FIXED_CYCLES":23247970,"FIXED_INSTRUCTIONS":3207460,"L1D_CACHE_MISS_LD_NONSPEC":967514,"ARM_L1D_CACHE_REFILL":297371,"L2_TLB_MISS_DATA":80586,"MMU_TABLE_WALK_DATA":80586,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":13,"trial":3,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.2348,"ns_per_access":5.189940,"FIXED_CYCLES":23045691,"FIXED_INSTRUCTIONS":3203230,"L1D_CACHE_MISS_LD_NONSPEC":967260,"ARM_L1D_CACHE_REFILL":297593,"L2_TLB_MISS_DATA":80749,"MMU_TABLE_WALK_DATA":80766,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":13,"trial":4,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.3439,"ns_per_access":5.072637,"FIXED_CYCLES":23105198,"FIXED_INSTRUCTIONS":3220908,"L1D_CACHE_MISS_LD_NONSPEC":973990,"ARM_L1D_CACHE_REFILL":622706,"L2_TLB_MISS_DATA":80661,"MMU_TABLE_WALK_DATA":80664,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":13,"trial":5,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5059,"ns_per_access":4.861873,"FIXED_CYCLES":22971328,"FIXED_INSTRUCTIONS":3187686,"L1D_CACHE_MISS_LD_NONSPEC":969649,"ARM_L1D_CACHE_REFILL":715796,"L2_TLB_MISS_DATA":80563,"MMU_TABLE_WALK_DATA":80563,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":13,"trial":6,"line_bytes":128,"steps":1048567,"working_set_bytes":1664,"ghz":4.5096,"ns_per_access":4.866642,"FIXED_CYCLES":23012340,"FIXED_INSTRUCTIONS":3180856,"L1D_CACHE_MISS_LD_NONSPEC":1019996,"ARM_L1D_CACHE_REFILL":466966,"L2_TLB_MISS_DATA":80989,"MMU_TABLE_WALK_DATA":80989,"INST_LDST":1048697}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":14,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.4955,"ns_per_access":4.838008,"FIXED_CYCLES":22805562,"FIXED_INSTRUCTIONS":3193160,"L1D_CACHE_MISS_LD_NONSPEC":975166,"ARM_L1D_CACHE_REFILL":582825,"L2_TLB_MISS_DATA":74911,"MMU_TABLE_WALK_DATA":74911,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":14,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5043,"ns_per_access":4.846591,"FIXED_CYCLES":22890746,"FIXED_INSTRUCTIONS":3205461,"L1D_CACHE_MISS_LD_NONSPEC":974009,"ARM_L1D_CACHE_REFILL":598329,"L2_TLB_MISS_DATA":74906,"MMU_TABLE_WALK_DATA":74906,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":14,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.5083,"ns_per_access":4.760760,"FIXED_CYCLES":22505547,"FIXED_INSTRUCTIONS":3159402,"L1D_CACHE_MISS_LD_NONSPEC":973764,"ARM_L1D_CACHE_REFILL":570413,"L2_TLB_MISS_DATA":74928,"MMU_TABLE_WALK_DATA":74928,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":14,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.4040,"ns_per_access":4.914302,"FIXED_CYCLES":22694045,"FIXED_INSTRUCTIONS":3200652,"L1D_CACHE_MISS_LD_NONSPEC":990035,"ARM_L1D_CACHE_REFILL":555478,"L2_TLB_MISS_DATA":75455,"MMU_TABLE_WALK_DATA":75484,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":14,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.4165,"ns_per_access":4.888553,"FIXED_CYCLES":22638898,"FIXED_INSTRUCTIONS":3159408,"L1D_CACHE_MISS_LD_NONSPEC":987785,"ARM_L1D_CACHE_REFILL":567757,"L2_TLB_MISS_DATA":74967,"MMU_TABLE_WALK_DATA":74967,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":14,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.1867,"ns_per_access":5.170842,"FIXED_CYCLES":22700358,"FIXED_INSTRUCTIONS":3180394,"L1D_CACHE_MISS_LD_NONSPEC":1000562,"ARM_L1D_CACHE_REFILL":522025,"L2_TLB_MISS_DATA":75356,"MMU_TABLE_WALK_DATA":75378,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":14,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":1792,"ghz":4.4613,"ns_per_access":4.879016,"FIXED_CYCLES":22824265,"FIXED_INSTRUCTIONS":3190018,"L1D_CACHE_MISS_LD_NONSPEC":975002,"ARM_L1D_CACHE_REFILL":596112,"L2_TLB_MISS_DATA":74898,"MMU_TABLE_WALK_DATA":74898,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":15,"trial":0,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5025,"ns_per_access":4.824643,"FIXED_CYCLES":22778398,"FIXED_INSTRUCTIONS":3214829,"L1D_CACHE_MISS_LD_NONSPEC":1048445,"ARM_L1D_CACHE_REFILL":488688,"L2_TLB_MISS_DATA":69972,"MMU_TABLE_WALK_DATA":69972,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":15,"trial":1,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.3484,"ns_per_access":4.966741,"FIXED_CYCLES":22646287,"FIXED_INSTRUCTIONS":3169660,"L1D_CACHE_MISS_LD_NONSPEC":1048151,"ARM_L1D_CACHE_REFILL":473480,"L2_TLB_MISS_DATA":69881,"MMU_TABLE_WALK_DATA":69881,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":15,"trial":2,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.5092,"ns_per_access":4.776006,"FIXED_CYCLES":22582110,"FIXED_INSTRUCTIONS":3181535,"L1D_CACHE_MISS_LD_NONSPEC":1048563,"ARM_L1D_CACHE_REFILL":489635,"L2_TLB_MISS_DATA":69859,"MMU_TABLE_WALK_DATA":69859,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":15,"trial":3,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.4954,"ns_per_access":4.778867,"FIXED_CYCLES":22526392,"FIXED_INSTRUCTIONS":3159407,"L1D_CACHE_MISS_LD_NONSPEC":1048401,"ARM_L1D_CACHE_REFILL":488612,"L2_TLB_MISS_DATA":70050,"MMU_TABLE_WALK_DATA":70050,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":15,"trial":4,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.4774,"ns_per_access":4.798894,"FIXED_CYCLES":22530346,"FIXED_INSTRUCTIONS":3175619,"L1D_CACHE_MISS_LD_NONSPEC":1048248,"ARM_L1D_CACHE_REFILL":485128,"L2_TLB_MISS_DATA":69865,"MMU_TABLE_WALK_DATA":69865,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":15,"trial":5,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.2629,"ns_per_access":5.065923,"FIXED_CYCLES":22644752,"FIXED_INSTRUCTIONS":3223588,"L1D_CACHE_MISS_LD_NONSPEC":998910,"ARM_L1D_CACHE_REFILL":264483,"L2_TLB_MISS_DATA":70341,"MMU_TABLE_WALK_DATA":70372,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":15,"trial":6,"line_bytes":128,"steps":1048575,"working_set_bytes":1920,"ghz":4.4626,"ns_per_access":4.849439,"FIXED_CYCLES":22692464,"FIXED_INSTRUCTIONS":3190214,"L1D_CACHE_MISS_LD_NONSPEC":992492,"ARM_L1D_CACHE_REFILL":237797,"L2_TLB_MISS_DATA":69915,"MMU_TABLE_WALK_DATA":69915,"INST_LDST":1048705}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":16,"trial":0,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5093,"ns_per_access":4.910469,"FIXED_CYCLES":23218389,"FIXED_INSTRUCTIONS":3183144,"L1D_CACHE_MISS_LD_NONSPEC":983090,"ARM_L1D_CACHE_REFILL":392932,"L2_TLB_MISS_DATA":65482,"MMU_TABLE_WALK_DATA":65482,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":16,"trial":1,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.4998,"ns_per_access":4.899025,"FIXED_CYCLES":23115447,"FIXED_INSTRUCTIONS":3180528,"L1D_CACHE_MISS_LD_NONSPEC":983070,"ARM_L1D_CACHE_REFILL":389658,"L2_TLB_MISS_DATA":65532,"MMU_TABLE_WALK_DATA":65532,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":16,"trial":2,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5097,"ns_per_access":4.916191,"FIXED_CYCLES":23247715,"FIXED_INSTRUCTIONS":3175471,"L1D_CACHE_MISS_LD_NONSPEC":983062,"ARM_L1D_CACHE_REFILL":392637,"L2_TLB_MISS_DATA":65507,"MMU_TABLE_WALK_DATA":65507,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":16,"trial":3,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5002,"ns_per_access":4.897118,"FIXED_CYCLES":23108477,"FIXED_INSTRUCTIONS":3175609,"L1D_CACHE_MISS_LD_NONSPEC":983073,"ARM_L1D_CACHE_REFILL":392610,"L2_TLB_MISS_DATA":65509,"MMU_TABLE_WALK_DATA":65509,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":16,"trial":4,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5048,"ns_per_access":4.879951,"FIXED_CYCLES":23051205,"FIXED_INSTRUCTIONS":3159414,"L1D_CACHE_MISS_LD_NONSPEC":983063,"ARM_L1D_CACHE_REFILL":388939,"L2_TLB_MISS_DATA":65665,"MMU_TABLE_WALK_DATA":65665,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":16,"trial":5,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.4998,"ns_per_access":4.893303,"FIXED_CYCLES":23088490,"FIXED_INSTRUCTIONS":3175636,"L1D_CACHE_MISS_LD_NONSPEC":983067,"ARM_L1D_CACHE_REFILL":391879,"L2_TLB_MISS_DATA":65563,"MMU_TABLE_WALK_DATA":65563,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":16,"trial":6,"line_bytes":128,"steps":1048576,"working_set_bytes":2048,"ghz":4.5084,"ns_per_access":4.938126,"FIXED_CYCLES":23344631,"FIXED_INSTRUCTIONS":3192527,"L1D_CACHE_MISS_LD_NONSPEC":983110,"ARM_L1D_CACHE_REFILL":392508,"L2_TLB_MISS_DATA":65451,"MMU_TABLE_WALK_DATA":65450,"INST_LDST":1048706}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":17,"trial":0,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.4920,"ns_per_access":4.670214,"FIXED_CYCLES":21997567,"FIXED_INSTRUCTIONS":3175595,"L1D_CACHE_MISS_LD_NONSPEC":992903,"ARM_L1D_CACHE_REFILL":182072,"L2_TLB_MISS_DATA":61619,"MMU_TABLE_WALK_DATA":61619,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":17,"trial":1,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5123,"ns_per_access":4.802777,"FIXED_CYCLES":22724107,"FIXED_INSTRUCTIONS":3159366,"L1D_CACHE_MISS_LD_NONSPEC":997375,"ARM_L1D_CACHE_REFILL":271095,"L2_TLB_MISS_DATA":61779,"MMU_TABLE_WALK_DATA":61779,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":17,"trial":2,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5083,"ns_per_access":4.726482,"FIXED_CYCLES":22342903,"FIXED_INSTRUCTIONS":3178480,"L1D_CACHE_MISS_LD_NONSPEC":993938,"ARM_L1D_CACHE_REFILL":222105,"L2_TLB_MISS_DATA":61653,"MMU_TABLE_WALK_DATA":61653,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":17,"trial":3,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5128,"ns_per_access":4.526207,"FIXED_CYCLES":21417985,"FIXED_INSTRUCTIONS":3159362,"L1D_CACHE_MISS_LD_NONSPEC":986986,"ARM_L1D_CACHE_REFILL":124713,"L2_TLB_MISS_DATA":61679,"MMU_TABLE_WALK_DATA":61679,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":17,"trial":4,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5087,"ns_per_access":4.735065,"FIXED_CYCLES":22385542,"FIXED_INSTRUCTIONS":3175565,"L1D_CACHE_MISS_LD_NONSPEC":1007521,"ARM_L1D_CACHE_REFILL":196515,"L2_TLB_MISS_DATA":61775,"MMU_TABLE_WALK_DATA":61775,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":17,"trial":5,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5136,"ns_per_access":4.658770,"FIXED_CYCLES":22048720,"FIXED_INSTRUCTIONS":3169822,"L1D_CACHE_MISS_LD_NONSPEC":991131,"ARM_L1D_CACHE_REFILL":184808,"L2_TLB_MISS_DATA":61715,"MMU_TABLE_WALK_DATA":61715,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":17,"trial":6,"line_bytes":128,"steps":1048560,"working_set_bytes":2176,"ghz":4.5134,"ns_per_access":4.543374,"FIXED_CYCLES":21501717,"FIXED_INSTRUCTIONS":3175578,"L1D_CACHE_MISS_LD_NONSPEC":987354,"ARM_L1D_CACHE_REFILL":129971,"L2_TLB_MISS_DATA":61666,"MMU_TABLE_WALK_DATA":61666,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":18,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5128,"ns_per_access":4.568117,"FIXED_CYCLES":21616438,"FIXED_INSTRUCTIONS":3183130,"L1D_CACHE_MISS_LD_NONSPEC":990432,"ARM_L1D_CACHE_REFILL":118341,"L2_TLB_MISS_DATA":58147,"MMU_TABLE_WALK_DATA":58147,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":18,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5129,"ns_per_access":4.529970,"FIXED_CYCLES":21436361,"FIXED_INSTRUCTIONS":3172958,"L1D_CACHE_MISS_LD_NONSPEC":990382,"ARM_L1D_CACHE_REFILL":117595,"L2_TLB_MISS_DATA":58208,"MMU_TABLE_WALK_DATA":58208,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":18,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5124,"ns_per_access":4.521387,"FIXED_CYCLES":21393447,"FIXED_INSTRUCTIONS":3166248,"L1D_CACHE_MISS_LD_NONSPEC":990335,"ARM_L1D_CACHE_REFILL":116605,"L2_TLB_MISS_DATA":58289,"MMU_TABLE_WALK_DATA":58289,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":18,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5128,"ns_per_access":4.544275,"FIXED_CYCLES":21503300,"FIXED_INSTRUCTIONS":3182094,"L1D_CACHE_MISS_LD_NONSPEC":990379,"ARM_L1D_CACHE_REFILL":117482,"L2_TLB_MISS_DATA":58316,"MMU_TABLE_WALK_DATA":58316,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":18,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5134,"ns_per_access":4.527109,"FIXED_CYCLES":21425206,"FIXED_INSTRUCTIONS":3170115,"L1D_CACHE_MISS_LD_NONSPEC":990338,"ARM_L1D_CACHE_REFILL":117211,"L2_TLB_MISS_DATA":58339,"MMU_TABLE_WALK_DATA":58339,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":18,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5135,"ns_per_access":4.526156,"FIXED_CYCLES":21421092,"FIXED_INSTRUCTIONS":3168848,"L1D_CACHE_MISS_LD_NONSPEC":990408,"ARM_L1D_CACHE_REFILL":117726,"L2_TLB_MISS_DATA":58244,"MMU_TABLE_WALK_DATA":58244,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":18,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":2304,"ghz":4.5085,"ns_per_access":4.533785,"FIXED_CYCLES":21433323,"FIXED_INSTRUCTIONS":3171214,"L1D_CACHE_MISS_LD_NONSPEC":990322,"ARM_L1D_CACHE_REFILL":116901,"L2_TLB_MISS_DATA":58290,"MMU_TABLE_WALK_DATA":58290,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":19,"trial":0,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5125,"ns_per_access":4.822749,"FIXED_CYCLES":22819907,"FIXED_INSTRUCTIONS":3178896,"L1D_CACHE_MISS_LD_NONSPEC":1048029,"ARM_L1D_CACHE_REFILL":167080,"L2_TLB_MISS_DATA":55363,"MMU_TABLE_WALK_DATA":55363,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":19,"trial":1,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5031,"ns_per_access":4.810352,"FIXED_CYCLES":22713536,"FIXED_INSTRUCTIONS":3191887,"L1D_CACHE_MISS_LD_NONSPEC":1048062,"ARM_L1D_CACHE_REFILL":168181,"L2_TLB_MISS_DATA":55142,"MMU_TABLE_WALK_DATA":55147,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":19,"trial":2,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5130,"ns_per_access":4.741687,"FIXED_CYCLES":22438877,"FIXED_INSTRUCTIONS":3168888,"L1D_CACHE_MISS_LD_NONSPEC":1047817,"ARM_L1D_CACHE_REFILL":167868,"L2_TLB_MISS_DATA":55179,"MMU_TABLE_WALK_DATA":55179,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":19,"trial":3,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5138,"ns_per_access":4.744548,"FIXED_CYCLES":22456329,"FIXED_INSTRUCTIONS":3172068,"L1D_CACHE_MISS_LD_NONSPEC":1048283,"ARM_L1D_CACHE_REFILL":167013,"L2_TLB_MISS_DATA":55292,"MMU_TABLE_WALK_DATA":55292,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":19,"trial":4,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5132,"ns_per_access":4.741687,"FIXED_CYCLES":22439702,"FIXED_INSTRUCTIONS":3168898,"L1D_CACHE_MISS_LD_NONSPEC":1048575,"ARM_L1D_CACHE_REFILL":165796,"L2_TLB_MISS_DATA":55346,"MMU_TABLE_WALK_DATA":55346,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":19,"trial":5,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5125,"ns_per_access":4.741687,"FIXED_CYCLES":22436382,"FIXED_INSTRUCTIONS":3166146,"L1D_CACHE_MISS_LD_NONSPEC":1048581,"ARM_L1D_CACHE_REFILL":165583,"L2_TLB_MISS_DATA":55189,"MMU_TABLE_WALK_DATA":55189,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":19,"trial":6,"line_bytes":128,"steps":1048572,"working_set_bytes":2432,"ghz":4.5130,"ns_per_access":4.741687,"FIXED_CYCLES":22438486,"FIXED_INSTRUCTIONS":3168884,"L1D_CACHE_MISS_LD_NONSPEC":1048581,"ARM_L1D_CACHE_REFILL":165920,"L2_TLB_MISS_DATA":55172,"MMU_TABLE_WALK_DATA":55172,"INST_LDST":1048702}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":20,"trial":0,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5133,"ns_per_access":4.765583,"FIXED_CYCLES":22552722,"FIXED_INSTRUCTIONS":3186221,"L1D_CACHE_MISS_LD_NONSPEC":1048540,"ARM_L1D_CACHE_REFILL":263541,"L2_TLB_MISS_DATA":52488,"MMU_TABLE_WALK_DATA":52488,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":20,"trial":1,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5127,"ns_per_access":4.727436,"FIXED_CYCLES":22369571,"FIXED_INSTRUCTIONS":3168852,"L1D_CACHE_MISS_LD_NONSPEC":1048563,"ARM_L1D_CACHE_REFILL":262927,"L2_TLB_MISS_DATA":52448,"MMU_TABLE_WALK_DATA":52448,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":20,"trial":2,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5130,"ns_per_access":4.731250,"FIXED_CYCLES":22389028,"FIXED_INSTRUCTIONS":3171147,"L1D_CACHE_MISS_LD_NONSPEC":1048570,"ARM_L1D_CACHE_REFILL":262294,"L2_TLB_MISS_DATA":52419,"MMU_TABLE_WALK_DATA":52419,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":20,"trial":3,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5128,"ns_per_access":4.734112,"FIXED_CYCLES":22401355,"FIXED_INSTRUCTIONS":3174799,"L1D_CACHE_MISS_LD_NONSPEC":1048567,"ARM_L1D_CACHE_REFILL":262974,"L2_TLB_MISS_DATA":52568,"MMU_TABLE_WALK_DATA":52568,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":20,"trial":4,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5128,"ns_per_access":4.757000,"FIXED_CYCLES":22509788,"FIXED_INSTRUCTIONS":3183173,"L1D_CACHE_MISS_LD_NONSPEC":1048564,"ARM_L1D_CACHE_REFILL":262824,"L2_TLB_MISS_DATA":52388,"MMU_TABLE_WALK_DATA":52388,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":20,"trial":5,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5118,"ns_per_access":4.727436,"FIXED_CYCLES":22364905,"FIXED_INSTRUCTIONS":3168856,"L1D_CACHE_MISS_LD_NONSPEC":1048562,"ARM_L1D_CACHE_REFILL":262143,"L2_TLB_MISS_DATA":52432,"MMU_TABLE_WALK_DATA":52432,"INST_LDST":1048690}
{"event":"kpc_assoc","set_stride_bytes":16384,"page_offset":8192,"ways":20,"trial":6,"line_bytes":128,"steps":1048560,"working_set_bytes":2560,"ghz":4.5124,"ns_per_access":4.725528,"FIXED_CYCLES":22358981,"FIXED_INSTRUCTIONS":3166118,"L1D_CACHE_MISS_LD_NONSPEC":1048569,"ARM_L1D_CACHE_REFILL":262145,"L2_TLB_MISS_DATA":52439,"MMU_TABLE_WALK_DATA":52439,"INST_LDST":1048690}


==> anc/results/raw/kpc_conflict.jsonl <==
{"event":"kpc_meta","mode":"evict","uid":0,"cpu_brand":"Apple M4 Pro","reg_count":8,"classes":3,"events":["FIXED_CYCLES","FIXED_INSTRUCTIONS","L1D_CACHE_MISS_LD_NONSPEC","LDST_UNIT_OLD_L1D_CACHE_MISS","L2_TLB_MISS_DATA","MMU_TABLE_WALK_DATA","INST_LDST"]}
{"event":"kpc_timer_wall","pmccntr_el0":"traps_at_el0","cntvct_el0":"frozen_for_el0","pmu_read_cycles":1300,"mach_tick_ns":41,"method":"amortized_congruent_chase"}
{"event":"kpc_conflict","congruent_lines":2,"line_bytes":128,"page_offset":0,"working_set_bytes":256,"ghz":3.2505,"ns_per_access":1.252055,"FIXED_CYCLES":34139665,"FIXED_INSTRUCTIONS":25332900,"L1D_CACHE_MISS_LD_NONSPEC":37,"LDST_UNIT_OLD_L1D_CACHE_MISS":11139,"L2_TLB_MISS_DATA":23,"MMU_TABLE_WALK_DATA":37,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":4,"line_bytes":128,"page_offset":0,"working_set_bytes":512,"ghz":3.5135,"ns_per_access":1.164913,"FIXED_CYCLES":34334099,"FIXED_INSTRUCTIONS":25402349,"L1D_CACHE_MISS_LD_NONSPEC":44,"LDST_UNIT_OLD_L1D_CACHE_MISS":1359,"L2_TLB_MISS_DATA":31,"MMU_TABLE_WALK_DATA":38,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":6,"line_bytes":128,"page_offset":0,"working_set_bytes":768,"ghz":3.6997,"ns_per_access":1.111865,"FIXED_CYCLES":34506793,"FIXED_INSTRUCTIONS":25441598,"L1D_CACHE_MISS_LD_NONSPEC":113,"LDST_UNIT_OLD_L1D_CACHE_MISS":2133,"L2_TLB_MISS_DATA":81,"MMU_TABLE_WALK_DATA":99,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":8,"line_bytes":128,"page_offset":0,"working_set_bytes":1024,"ghz":3.8828,"ns_per_access":1.042724,"FIXED_CYCLES":33962546,"FIXED_INSTRUCTIONS":25320651,"L1D_CACHE_MISS_LD_NONSPEC":99,"LDST_UNIT_OLD_L1D_CACHE_MISS":3702,"L2_TLB_MISS_DATA":681,"MMU_TABLE_WALK_DATA":688,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":10,"line_bytes":128,"page_offset":0,"working_set_bytes":1280,"ghz":4.1599,"ns_per_access":4.885912,"FIXED_CYCLES":170498357,"FIXED_INSTRUCTIONS":26003475,"L1D_CACHE_MISS_LD_NONSPEC":6502168,"LDST_UNIT_OLD_L1D_CACHE_MISS":94904104,"L2_TLB_MISS_DATA":1039547,"MMU_TABLE_WALK_DATA":1039644,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":12,"line_bytes":128,"page_offset":0,"working_set_bytes":1536,"ghz":4.2854,"ns_per_access":4.720330,"FIXED_CYCLES":169688584,"FIXED_INSTRUCTIONS":26116195,"L1D_CACHE_MISS_LD_NONSPEC":6619539,"LDST_UNIT_OLD_L1D_CACHE_MISS":93415213,"L2_TLB_MISS_DATA":818003,"MMU_TABLE_WALK_DATA":818108,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":14,"line_bytes":128,"page_offset":0,"working_set_bytes":1792,"ghz":4.3273,"ns_per_access":5.452514,"FIXED_CYCLES":197924999,"FIXED_INSTRUCTIONS":26006589,"L1D_CACHE_MISS_LD_NONSPEC":7718476,"LDST_UNIT_OLD_L1D_CACHE_MISS":114682362,"L2_TLB_MISS_DATA":1350033,"MMU_TABLE_WALK_DATA":1350117,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":16,"line_bytes":128,"page_offset":0,"working_set_bytes":2048,"ghz":4.3261,"ns_per_access":5.157948,"FIXED_CYCLES":187182537,"FIXED_INSTRUCTIONS":26010051,"L1D_CACHE_MISS_LD_NONSPEC":7500972,"LDST_UNIT_OLD_L1D_CACHE_MISS":105488286,"L2_TLB_MISS_DATA":1296046,"MMU_TABLE_WALK_DATA":1296163,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":20,"line_bytes":128,"page_offset":0,"working_set_bytes":2560,"ghz":4.3352,"ns_per_access":5.208135,"FIXED_CYCLES":189401747,"FIXED_INSTRUCTIONS":25838038,"L1D_CACHE_MISS_LD_NONSPEC":7124585,"LDST_UNIT_OLD_L1D_CACHE_MISS":109996458,"L2_TLB_MISS_DATA":1037058,"MMU_TABLE_WALK_DATA":1037146,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":24,"line_bytes":128,"page_offset":0,"working_set_bytes":3072,"ghz":4.3194,"ns_per_access":5.559444,"FIXED_CYCLES":201441133,"FIXED_INSTRUCTIONS":26197755,"L1D_CACHE_MISS_LD_NONSPEC":7629630,"LDST_UNIT_OLD_L1D_CACHE_MISS":117263195,"L2_TLB_MISS_DATA":777972,"MMU_TABLE_WALK_DATA":778086,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":28,"line_bytes":128,"page_offset":0,"working_set_bytes":3584,"ghz":4.3354,"ns_per_access":5.334258,"FIXED_CYCLES":193997635,"FIXED_INSTRUCTIONS":25971407,"L1D_CACHE_MISS_LD_NONSPEC":7706490,"LDST_UNIT_OLD_L1D_CACHE_MISS":110620646,"L2_TLB_MISS_DATA":752824,"MMU_TABLE_WALK_DATA":752952,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":32,"line_bytes":128,"page_offset":0,"working_set_bytes":4096,"ghz":4.3171,"ns_per_access":5.622745,"FIXED_CYCLES":203625120,"FIXED_INSTRUCTIONS":26215364,"L1D_CACHE_MISS_LD_NONSPEC":7513925,"LDST_UNIT_OLD_L1D_CACHE_MISS":120892767,"L2_TLB_MISS_DATA":953256,"MMU_TABLE_WALK_DATA":953361,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":40,"line_bytes":128,"page_offset":0,"working_set_bytes":5120,"ghz":4.3252,"ns_per_access":5.291820,"FIXED_CYCLES":191997793,"FIXED_INSTRUCTIONS":26171682,"L1D_CACHE_MISS_LD_NONSPEC":7494186,"LDST_UNIT_OLD_L1D_CACHE_MISS":108824033,"L2_TLB_MISS_DATA":714349,"MMU_TABLE_WALK_DATA":714489,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":48,"line_bytes":128,"page_offset":0,"working_set_bytes":6144,"ghz":4.3270,"ns_per_access":5.761623,"FIXED_CYCLES":209134852,"FIXED_INSTRUCTIONS":26214673,"L1D_CACHE_MISS_LD_NONSPEC":7489134,"LDST_UNIT_OLD_L1D_CACHE_MISS":124356301,"L2_TLB_MISS_DATA":178624,"MMU_TABLE_WALK_DATA":178737,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":64,"line_bytes":128,"page_offset":0,"working_set_bytes":8192,"ghz":4.3525,"ns_per_access":5.645871,"FIXED_CYCLES":206138648,"FIXED_INSTRUCTIONS":25945673,"L1D_CACHE_MISS_LD_NONSPEC":8096885,"LDST_UNIT_OLD_L1D_CACHE_MISS":119714340,"L2_TLB_MISS_DATA":131746,"MMU_TABLE_WALK_DATA":131841,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":96,"line_bytes":128,"page_offset":0,"working_set_bytes":12288,"ghz":4.3203,"ns_per_access":5.560160,"FIXED_CYCLES":201506868,"FIXED_INSTRUCTIONS":26066088,"L1D_CACHE_MISS_LD_NONSPEC":8344238,"LDST_UNIT_OLD_L1D_CACHE_MISS":114926178,"L2_TLB_MISS_DATA":157645,"MMU_TABLE_WALK_DATA":157725,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":128,"line_bytes":128,"page_offset":0,"working_set_bytes":16384,"ghz":4.3469,"ns_per_access":5.566239,"FIXED_CYCLES":202969075,"FIXED_INSTRUCTIONS":25864132,"L1D_CACHE_MISS_LD_NONSPEC":8388448,"LDST_UNIT_OLD_L1D_CACHE_MISS":115734850,"L2_TLB_MISS_DATA":79744,"MMU_TABLE_WALK_DATA":79800,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":192,"line_bytes":128,"page_offset":0,"working_set_bytes":24576,"ghz":4.3163,"ns_per_access":8.173585,"FIXED_CYCLES":295944690,"FIXED_INSTRUCTIONS":26411424,"L1D_CACHE_MISS_LD_NONSPEC":8361259,"LDST_UNIT_OLD_L1D_CACHE_MISS":154144195,"L2_TLB_MISS_DATA":8954,"MMU_TABLE_WALK_DATA":9024,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":256,"line_bytes":128,"page_offset":0,"working_set_bytes":32768,"ghz":4.3462,"ns_per_access":8.296371,"FIXED_CYCLES":302475606,"FIXED_INSTRUCTIONS":26524785,"L1D_CACHE_MISS_LD_NONSPEC":8388439,"LDST_UNIT_OLD_L1D_CACHE_MISS":163777346,"L2_TLB_MISS_DATA":10846,"MMU_TABLE_WALK_DATA":10931,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":384,"line_bytes":128,"page_offset":0,"working_set_bytes":49152,"ghz":4.3417,"ns_per_access":8.039951,"FIXED_CYCLES":292822527,"FIXED_INSTRUCTIONS":26584146,"L1D_CACHE_MISS_LD_NONSPEC":8388231,"LDST_UNIT_OLD_L1D_CACHE_MISS":153320712,"L2_TLB_MISS_DATA":12112,"MMU_TABLE_WALK_DATA":12169,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":512,"line_bytes":128,"page_offset":0,"working_set_bytes":65536,"ghz":4.3230,"ns_per_access":9.188771,"FIXED_CYCLES":333219400,"FIXED_INSTRUCTIONS":26695299,"L1D_CACHE_MISS_LD_NONSPEC":8388385,"LDST_UNIT_OLD_L1D_CACHE_MISS":189466426,"L2_TLB_MISS_DATA":18755,"MMU_TABLE_WALK_DATA":18821,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":768,"line_bytes":128,"page_offset":0,"working_set_bytes":98304,"ghz":4.3428,"ns_per_access":14.496803,"FIXED_CYCLES":528124540,"FIXED_INSTRUCTIONS":27522959,"L1D_CACHE_MISS_LD_NONSPEC":8388242,"LDST_UNIT_OLD_L1D_CACHE_MISS":380678747,"L2_TLB_MISS_DATA":35668,"MMU_TABLE_WALK_DATA":35799,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":1024,"line_bytes":128,"page_offset":0,"working_set_bytes":131072,"ghz":4.3390,"ns_per_access":24.488568,"FIXED_CYCLES":891335614,"FIXED_INSTRUCTIONS":28308708,"L1D_CACHE_MISS_LD_NONSPEC":8387570,"LDST_UNIT_OLD_L1D_CACHE_MISS":739672398,"L2_TLB_MISS_DATA":71037,"MMU_TABLE_WALK_DATA":71210,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":1536,"line_bytes":128,"page_offset":0,"working_set_bytes":196608,"ghz":4.3143,"ns_per_access":39.123535,"FIXED_CYCLES":1415920479,"FIXED_INSTRUCTIONS":30440626,"L1D_CACHE_MISS_LD_NONSPEC":8387803,"LDST_UNIT_OLD_L1D_CACHE_MISS":1253678472,"L2_TLB_MISS_DATA":126602,"MMU_TABLE_WALK_DATA":127047,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":2048,"line_bytes":128,"page_offset":0,"working_set_bytes":262144,"ghz":4.3105,"ns_per_access":39.906621,"FIXED_CYCLES":1442975130,"FIXED_INSTRUCTIONS":31412277,"L1D_CACHE_MISS_LD_NONSPEC":8387800,"LDST_UNIT_OLD_L1D_CACHE_MISS":1278897642,"L2_TLB_MISS_DATA":198685,"MMU_TABLE_WALK_DATA":199181,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":3072,"line_bytes":128,"page_offset":0,"working_set_bytes":393216,"ghz":4.2950,"ns_per_access":40.545344,"FIXED_CYCLES":1460814240,"FIXED_INSTRUCTIONS":30758232,"L1D_CACHE_MISS_LD_NONSPEC":8387630,"LDST_UNIT_OLD_L1D_CACHE_MISS":1281271853,"L2_TLB_MISS_DATA":666154,"MMU_TABLE_WALK_DATA":666706,"INST_LDST":8388738}
{"event":"kpc_conflict","congruent_lines":4096,"line_bytes":128,"page_offset":0,"working_set_bytes":524288,"ghz":4.3166,"ns_per_access":47.234535,"FIXED_CYCLES":1710369504,"FIXED_INSTRUCTIONS":32129392,"L1D_CACHE_MISS_LD_NONSPEC":8387885,"LDST_UNIT_OLD_L1D_CACHE_MISS":1304340391,"L2_TLB_MISS_DATA":8360133,"MMU_TABLE_WALK_DATA":8360810,"INST_LDST":8388738}


==> anc/results/raw/kpc_evictset.jsonl <==
{"event":"kpc_meta","mode":"evictset","uid":0,"cpu_brand":"Apple M4 Pro","reg_count":8,"classes":3,"events":["FIXED_CYCLES","FIXED_INSTRUCTIONS","L1D_CACHE_MISS_LD_NONSPEC","ARM_L1D_CACHE_REFILL","L2_TLB_MISS_DATA","MMU_TABLE_WALK_DATA","INST_LDST"]}
{"event":"kpc_evictset_calib","resident_cyc":-8.9,"dram_cyc":-8461.2,"threshold_cyc":-4235.1}
{"event":"kpc_evictset","status":"no_signal"}


==> anc/results/raw/kpc_granule.jsonl <==
{"event":"kpc_meta","mode":"granule","uid":0,"cpu_brand":"Apple M4 Pro","reg_count":8,"classes":3,"events":["FIXED_CYCLES","FIXED_INSTRUCTIONS","L1D_CACHE_MISS_LD_NONSPEC","ARM_L1D_CACHE_REFILL","L2_TLB_MISS_DATA","MMU_TABLE_WALK_DATA","INST_LDST"]}
{"event":"kpc_granule","offset_bytes":0,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":0,"steps":1048576,"working_set_bytes":268435456,"ghz":2.8580,"ns_per_access":3.191948,"FIXED_CYCLES":9565871,"FIXED_INSTRUCTIONS":5272820,"L1D_CACHE_MISS_LD_NONSPEC":523047,"ARM_L1D_CACHE_REFILL":527343,"L2_TLB_MISS_DATA":428793,"MMU_TABLE_WALK_DATA":428807,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":0,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":1,"steps":1048576,"working_set_bytes":268435456,"ghz":2.8423,"ns_per_access":3.292084,"FIXED_CYCLES":9811754,"FIXED_INSTRUCTIONS":5338020,"L1D_CACHE_MISS_LD_NONSPEC":524988,"ARM_L1D_CACHE_REFILL":527452,"L2_TLB_MISS_DATA":430665,"MMU_TABLE_WALK_DATA":430845,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":0,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":2,"steps":1048576,"working_set_bytes":268435456,"ghz":3.0914,"ns_per_access":3.172874,"FIXED_CYCLES":10284939,"FIXED_INSTRUCTIONS":5297813,"L1D_CACHE_MISS_LD_NONSPEC":524177,"ARM_L1D_CACHE_REFILL":527023,"L2_TLB_MISS_DATA":429096,"MMU_TABLE_WALK_DATA":429100,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":0,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":3,"steps":1048576,"working_set_bytes":268435456,"ghz":3.0766,"ns_per_access":3.132820,"FIXED_CYCLES":10106650,"FIXED_INSTRUCTIONS":5271503,"L1D_CACHE_MISS_LD_NONSPEC":523132,"ARM_L1D_CACHE_REFILL":527164,"L2_TLB_MISS_DATA":428672,"MMU_TABLE_WALK_DATA":428680,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":0,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":4,"steps":1048576,"working_set_bytes":268435456,"ghz":3.2417,"ns_per_access":3.088951,"FIXED_CYCLES":10499745,"FIXED_INSTRUCTIONS":5275143,"L1D_CACHE_MISS_LD_NONSPEC":524042,"ARM_L1D_CACHE_REFILL":527219,"L2_TLB_MISS_DATA":429293,"MMU_TABLE_WALK_DATA":429411,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":0,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":5,"steps":1048576,"working_set_bytes":268435456,"ghz":3.2975,"ns_per_access":3.042221,"FIXED_CYCLES":10519013,"FIXED_INSTRUCTIONS":5266064,"L1D_CACHE_MISS_LD_NONSPEC":523880,"ARM_L1D_CACHE_REFILL":527243,"L2_TLB_MISS_DATA":430495,"MMU_TABLE_WALK_DATA":430498,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":0,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":6,"steps":1048576,"working_set_bytes":268435456,"ghz":3.2602,"ns_per_access":3.195763,"FIXED_CYCLES":10924956,"FIXED_INSTRUCTIONS":5332895,"L1D_CACHE_MISS_LD_NONSPEC":524541,"ARM_L1D_CACHE_REFILL":526689,"L2_TLB_MISS_DATA":430390,"MMU_TABLE_WALK_DATA":430493,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":32,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":0,"steps":1048576,"working_set_bytes":268435456,"ghz":3.5131,"ns_per_access":3.123283,"FIXED_CYCLES":11505269,"FIXED_INSTRUCTIONS":5282414,"L1D_CACHE_MISS_LD_NONSPEC":524295,"ARM_L1D_CACHE_REFILL":527802,"L2_TLB_MISS_DATA":428725,"MMU_TABLE_WALK_DATA":428726,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":32,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":1,"steps":1048576,"working_set_bytes":268435456,"ghz":3.6262,"ns_per_access":3.061295,"FIXED_CYCLES":11640062,"FIXED_INSTRUCTIONS":5275170,"L1D_CACHE_MISS_LD_NONSPEC":524955,"ARM_L1D_CACHE_REFILL":527510,"L2_TLB_MISS_DATA":428683,"MMU_TABLE_WALK_DATA":428689,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":32,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":2,"steps":1048576,"working_set_bytes":268435456,"ghz":3.6866,"ns_per_access":3.288269,"FIXED_CYCLES":12711526,"FIXED_INSTRUCTIONS":5256568,"L1D_CACHE_MISS_LD_NONSPEC":525760,"ARM_L1D_CACHE_REFILL":527141,"L2_TLB_MISS_DATA":428644,"MMU_TABLE_WALK_DATA":428649,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":32,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":3,"steps":1048576,"working_set_bytes":268435456,"ghz":3.7597,"ns_per_access":3.753662,"FIXED_CYCLES":14797991,"FIXED_INSTRUCTIONS":5276309,"L1D_CACHE_MISS_LD_NONSPEC":525090,"ARM_L1D_CACHE_REFILL":527024,"L2_TLB_MISS_DATA":428768,"MMU_TABLE_WALK_DATA":428781,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":32,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":4,"steps":1048576,"working_set_bytes":268435456,"ghz":3.8494,"ns_per_access":3.703117,"FIXED_CYCLES":14947248,"FIXED_INSTRUCTIONS":5263288,"L1D_CACHE_MISS_LD_NONSPEC":525711,"ARM_L1D_CACHE_REFILL":527013,"L2_TLB_MISS_DATA":428672,"MMU_TABLE_WALK_DATA":428677,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":32,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":5,"steps":1048576,"working_set_bytes":268435456,"ghz":3.8608,"ns_per_access":3.670692,"FIXED_CYCLES":14860256,"FIXED_INSTRUCTIONS":5256572,"L1D_CACHE_MISS_LD_NONSPEC":525303,"ARM_L1D_CACHE_REFILL":526822,"L2_TLB_MISS_DATA":428653,"MMU_TABLE_WALK_DATA":428653,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":32,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":6,"steps":1048576,"working_set_bytes":268435456,"ghz":3.9292,"ns_per_access":3.682137,"FIXED_CYCLES":15170462,"FIXED_INSTRUCTIONS":5284858,"L1D_CACHE_MISS_LD_NONSPEC":524724,"ARM_L1D_CACHE_REFILL":526621,"L2_TLB_MISS_DATA":431183,"MMU_TABLE_WALK_DATA":431183,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":64,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":0,"steps":1048576,"working_set_bytes":268435456,"ghz":4.0186,"ns_per_access":4.078865,"FIXED_CYCLES":17187553,"FIXED_INSTRUCTIONS":5274514,"L1D_CACHE_MISS_LD_NONSPEC":1036055,"ARM_L1D_CACHE_REFILL":1052172,"L2_TLB_MISS_DATA":429068,"MMU_TABLE_WALK_DATA":429068,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":64,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":1,"steps":1048576,"working_set_bytes":268435456,"ghz":4.0211,"ns_per_access":3.287315,"FIXED_CYCLES":13860861,"FIXED_INSTRUCTIONS":5287626,"L1D_CACHE_MISS_LD_NONSPEC":1045011,"ARM_L1D_CACHE_REFILL":1053419,"L2_TLB_MISS_DATA":428702,"MMU_TABLE_WALK_DATA":428702,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":64,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":2,"steps":1048576,"working_set_bytes":268435456,"ghz":4.0192,"ns_per_access":3.303528,"FIXED_CYCLES":13922478,"FIXED_INSTRUCTIONS":5280460,"L1D_CACHE_MISS_LD_NONSPEC":1042238,"ARM_L1D_CACHE_REFILL":1052906,"L2_TLB_MISS_DATA":429389,"MMU_TABLE_WALK_DATA":429492,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":64,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":3,"steps":1048576,"working_set_bytes":268435456,"ghz":4.1214,"ns_per_access":3.200531,"FIXED_CYCLES":13831315,"FIXED_INSTRUCTIONS":5260537,"L1D_CACHE_MISS_LD_NONSPEC":1042839,"ARM_L1D_CACHE_REFILL":1053267,"L2_TLB_MISS_DATA":428689,"MMU_TABLE_WALK_DATA":428692,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":64,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":4,"steps":1048576,"working_set_bytes":268435456,"ghz":4.1856,"ns_per_access":3.219604,"FIXED_CYCLES":14130749,"FIXED_INSTRUCTIONS":5303544,"L1D_CACHE_MISS_LD_NONSPEC":1047835,"ARM_L1D_CACHE_REFILL":1055370,"L2_TLB_MISS_DATA":429066,"MMU_TABLE_WALK_DATA":429101,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":64,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":5,"steps":1048576,"working_set_bytes":268435456,"ghz":4.4207,"ns_per_access":3.039360,"FIXED_CYCLES":14088861,"FIXED_INSTRUCTIONS":5256558,"L1D_CACHE_MISS_LD_NONSPEC":1042803,"ARM_L1D_CACHE_REFILL":1053719,"L2_TLB_MISS_DATA":428650,"MMU_TABLE_WALK_DATA":428651,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":64,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":6,"steps":1048576,"working_set_bytes":268435456,"ghz":4.4198,"ns_per_access":3.008842,"FIXED_CYCLES":13944317,"FIXED_INSTRUCTIONS":5260886,"L1D_CACHE_MISS_LD_NONSPEC":1047971,"ARM_L1D_CACHE_REFILL":1055460,"L2_TLB_MISS_DATA":428663,"MMU_TABLE_WALK_DATA":428663,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":96,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":0,"steps":1048576,"working_set_bytes":268435456,"ghz":4.4211,"ns_per_access":3.054619,"FIXED_CYCLES":14160719,"FIXED_INSTRUCTIONS":5256534,"L1D_CACHE_MISS_LD_NONSPEC":1037582,"ARM_L1D_CACHE_REFILL":1053013,"L2_TLB_MISS_DATA":428636,"MMU_TABLE_WALK_DATA":428645,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":96,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":1,"steps":1048576,"working_set_bytes":268435456,"ghz":4.4652,"ns_per_access":3.021240,"FIXED_CYCLES":14145770,"FIXED_INSTRUCTIONS":5260902,"L1D_CACHE_MISS_LD_NONSPEC":1047792,"ARM_L1D_CACHE_REFILL":1055490,"L2_TLB_MISS_DATA":428660,"MMU_TABLE_WALK_DATA":428662,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":96,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":2,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5161,"ns_per_access":3.025055,"FIXED_CYCLES":14325090,"FIXED_INSTRUCTIONS":5281883,"L1D_CACHE_MISS_LD_NONSPEC":1043063,"ARM_L1D_CACHE_REFILL":1053682,"L2_TLB_MISS_DATA":428728,"MMU_TABLE_WALK_DATA":428733,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":96,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":3,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5090,"ns_per_access":3.014565,"FIXED_CYCLES":14253006,"FIXED_INSTRUCTIONS":5261693,"L1D_CACHE_MISS_LD_NONSPEC":1042589,"ARM_L1D_CACHE_REFILL":1053970,"L2_TLB_MISS_DATA":428657,"MMU_TABLE_WALK_DATA":428660,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":96,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":4,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5165,"ns_per_access":3.000259,"FIXED_CYCLES":14209053,"FIXED_INSTRUCTIONS":5256558,"L1D_CACHE_MISS_LD_NONSPEC":1040968,"ARM_L1D_CACHE_REFILL":1053177,"L2_TLB_MISS_DATA":428678,"MMU_TABLE_WALK_DATA":428679,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":96,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":5,"steps":1048576,"working_set_bytes":268435456,"ghz":4.2510,"ns_per_access":4.076958,"FIXED_CYCLES":18173095,"FIXED_INSTRUCTIONS":9948451,"L1D_CACHE_MISS_LD_NONSPEC":1006865,"ARM_L1D_CACHE_REFILL":1052957,"L2_TLB_MISS_DATA":433903,"MMU_TABLE_WALK_DATA":433903,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":96,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":6,"steps":1048576,"working_set_bytes":268435456,"ghz":4.2605,"ns_per_access":4.755020,"FIXED_CYCLES":21242742,"FIXED_INSTRUCTIONS":10703384,"L1D_CACHE_MISS_LD_NONSPEC":1004602,"ARM_L1D_CACHE_REFILL":1051518,"L2_TLB_MISS_DATA":436195,"MMU_TABLE_WALK_DATA":436259,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":128,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":0,"steps":1048576,"working_set_bytes":268435456,"ghz":4.3236,"ns_per_access":4.676819,"FIXED_CYCLES":21203109,"FIXED_INSTRUCTIONS":5287134,"L1D_CACHE_MISS_LD_NONSPEC":1020955,"ARM_L1D_CACHE_REFILL":1053601,"L2_TLB_MISS_DATA":430070,"MMU_TABLE_WALK_DATA":430071,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":128,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":1,"steps":1048576,"working_set_bytes":268435456,"ghz":4.4255,"ns_per_access":4.620552,"FIXED_CYCLES":21441744,"FIXED_INSTRUCTIONS":5289755,"L1D_CACHE_MISS_LD_NONSPEC":1022457,"ARM_L1D_CACHE_REFILL":1053466,"L2_TLB_MISS_DATA":428696,"MMU_TABLE_WALK_DATA":428699,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":128,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":2,"steps":1048576,"working_set_bytes":268435456,"ghz":4.4062,"ns_per_access":4.608154,"FIXED_CYCLES":21290562,"FIXED_INSTRUCTIONS":5278768,"L1D_CACHE_MISS_LD_NONSPEC":1021123,"ARM_L1D_CACHE_REFILL":1053599,"L2_TLB_MISS_DATA":428691,"MMU_TABLE_WALK_DATA":428691,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":128,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":3,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5101,"ns_per_access":4.613876,"FIXED_CYCLES":21819696,"FIXED_INSTRUCTIONS":5278743,"L1D_CACHE_MISS_LD_NONSPEC":1025527,"ARM_L1D_CACHE_REFILL":1054053,"L2_TLB_MISS_DATA":428763,"MMU_TABLE_WALK_DATA":428763,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":128,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":4,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5152,"ns_per_access":4.574776,"FIXED_CYCLES":21659222,"FIXED_INSTRUCTIONS":5284663,"L1D_CACHE_MISS_LD_NONSPEC":1024299,"ARM_L1D_CACHE_REFILL":1055205,"L2_TLB_MISS_DATA":429339,"MMU_TABLE_WALK_DATA":429348,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":128,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":5,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5157,"ns_per_access":4.577637,"FIXED_CYCLES":21675275,"FIXED_INSTRUCTIONS":5266847,"L1D_CACHE_MISS_LD_NONSPEC":1024152,"ARM_L1D_CACHE_REFILL":1054687,"L2_TLB_MISS_DATA":428694,"MMU_TABLE_WALK_DATA":428695,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":128,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":6,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5154,"ns_per_access":4.592896,"FIXED_CYCLES":21746208,"FIXED_INSTRUCTIONS":5276491,"L1D_CACHE_MISS_LD_NONSPEC":1022504,"ARM_L1D_CACHE_REFILL":1053520,"L2_TLB_MISS_DATA":428689,"MMU_TABLE_WALK_DATA":428692,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":192,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":0,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5160,"ns_per_access":4.578590,"FIXED_CYCLES":21681472,"FIXED_INSTRUCTIONS":5281091,"L1D_CACHE_MISS_LD_NONSPEC":1020997,"ARM_L1D_CACHE_REFILL":1053827,"L2_TLB_MISS_DATA":428691,"MMU_TABLE_WALK_DATA":428694,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":192,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":1,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5114,"ns_per_access":4.544258,"FIXED_CYCLES":21496644,"FIXED_INSTRUCTIONS":5277566,"L1D_CACHE_MISS_LD_NONSPEC":1024855,"ARM_L1D_CACHE_REFILL":1054920,"L2_TLB_MISS_DATA":429221,"MMU_TABLE_WALK_DATA":429221,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":192,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":2,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5107,"ns_per_access":4.570961,"FIXED_CYCLES":21619731,"FIXED_INSTRUCTIONS":5276759,"L1D_CACHE_MISS_LD_NONSPEC":1024143,"ARM_L1D_CACHE_REFILL":1054259,"L2_TLB_MISS_DATA":428707,"MMU_TABLE_WALK_DATA":428707,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":192,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":3,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5149,"ns_per_access":4.531860,"FIXED_CYCLES":21454707,"FIXED_INSTRUCTIONS":5272785,"L1D_CACHE_MISS_LD_NONSPEC":1024102,"ARM_L1D_CACHE_REFILL":1054614,"L2_TLB_MISS_DATA":428651,"MMU_TABLE_WALK_DATA":428652,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":192,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":4,"steps":1048576,"working_set_bytes":268435456,"ghz":4.4150,"ns_per_access":4.574776,"FIXED_CYCLES":21178571,"FIXED_INSTRUCTIONS":5268460,"L1D_CACHE_MISS_LD_NONSPEC":1024030,"ARM_L1D_CACHE_REFILL":1054588,"L2_TLB_MISS_DATA":428678,"MMU_TABLE_WALK_DATA":428679,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":192,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":5,"steps":1048576,"working_set_bytes":268435456,"ghz":4.4402,"ns_per_access":4.573822,"FIXED_CYCLES":21295085,"FIXED_INSTRUCTIONS":5282742,"L1D_CACHE_MISS_LD_NONSPEC":1023800,"ARM_L1D_CACHE_REFILL":1054437,"L2_TLB_MISS_DATA":429004,"MMU_TABLE_WALK_DATA":429004,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":192,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":6,"steps":1048576,"working_set_bytes":268435456,"ghz":4.3520,"ns_per_access":4.581451,"FIXED_CYCLES":20906900,"FIXED_INSTRUCTIONS":5269613,"L1D_CACHE_MISS_LD_NONSPEC":1035957,"ARM_L1D_CACHE_REFILL":1054746,"L2_TLB_MISS_DATA":429550,"MMU_TABLE_WALK_DATA":429674,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":256,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":0,"steps":1048576,"working_set_bytes":268435456,"ghz":4.4947,"ns_per_access":4.529953,"FIXED_CYCLES":21349941,"FIXED_INSTRUCTIONS":5267599,"L1D_CACHE_MISS_LD_NONSPEC":1028416,"ARM_L1D_CACHE_REFILL":1053036,"L2_TLB_MISS_DATA":428664,"MMU_TABLE_WALK_DATA":428667,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":256,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":1,"steps":1048576,"working_set_bytes":268435456,"ghz":4.4972,"ns_per_access":4.456520,"FIXED_CYCLES":21015475,"FIXED_INSTRUCTIONS":5265462,"L1D_CACHE_MISS_LD_NONSPEC":1028713,"ARM_L1D_CACHE_REFILL":1053435,"L2_TLB_MISS_DATA":428647,"MMU_TABLE_WALK_DATA":428647,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":256,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":2,"steps":1048576,"working_set_bytes":268435456,"ghz":4.4965,"ns_per_access":4.478455,"FIXED_CYCLES":21115469,"FIXED_INSTRUCTIONS":5268978,"L1D_CACHE_MISS_LD_NONSPEC":1026598,"ARM_L1D_CACHE_REFILL":1052609,"L2_TLB_MISS_DATA":428639,"MMU_TABLE_WALK_DATA":428640,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":256,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":3,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5117,"ns_per_access":4.783630,"FIXED_CYCLES":22630880,"FIXED_INSTRUCTIONS":5692644,"L1D_CACHE_MISS_LD_NONSPEC":1025535,"ARM_L1D_CACHE_REFILL":1052990,"L2_TLB_MISS_DATA":429121,"MMU_TABLE_WALK_DATA":429121,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":256,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":4,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5157,"ns_per_access":4.505157,"FIXED_CYCLES":21332349,"FIXED_INSTRUCTIONS":5267779,"L1D_CACHE_MISS_LD_NONSPEC":1029281,"ARM_L1D_CACHE_REFILL":1054364,"L2_TLB_MISS_DATA":428660,"MMU_TABLE_WALK_DATA":428661,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":256,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":5,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5147,"ns_per_access":4.482269,"FIXED_CYCLES":21219161,"FIXED_INSTRUCTIONS":5273768,"L1D_CACHE_MISS_LD_NONSPEC":1027469,"ARM_L1D_CACHE_REFILL":1052799,"L2_TLB_MISS_DATA":428637,"MMU_TABLE_WALK_DATA":428637,"INST_LDST":2621569}
{"event":"kpc_granule","offset_bytes":256,"record_span_bytes":512,"pairs":524288,"loads_per_pair":2,"trial":6,"steps":1048576,"working_set_bytes":268435456,"ghz":4.5162,"ns_per_access":4.990578,"FIXED_CYCLES":23633434,"FIXED_INSTRUCTIONS":6847053,"L1D_CACHE_MISS_LD_NONSPEC":1010883,"ARM_L1D_CACHE_REFILL":1053283,"L2_TLB_MISS_DATA":430170,"MMU_TABLE_WALK_DATA":430170,"INST_LDST":2621569}


==> anc/results/raw/kpc_placement.jsonl <==
{"event":"kpc_meta","mode":"placement","uid":0,"cpu_brand":"Apple M4 Pro","reg_count":8,"classes":3,"events":["FIXED_CYCLES","FIXED_INSTRUCTIONS","L1D_CACHE_MISS_LD_NONSPEC","LDST_UNIT_OLD_L1D_CACHE_MISS","L2_TLB_MISS_DATA","MMU_TABLE_WALK_DATA","INST_LDST"]}
{"event":"kpc_topology","nproc":14,"master_cpu":4}
{"event":"kpc_pinning","call":"processor_set_create","kr":-303,"supported":false}
{"event":"kpc_pinning","call":"thread_affinity_policy","kr":46}
{"event":"kpc_placement","qos":"user_interactive","ghz":4.3257,"wall_ms":444.37,"busy_delta":[14,10,6,5,8,0,0,0,1,11,13,11,12,11],"top_cpu":0}
{"event":"kpc_placement","qos":"background","ghz":1.0777,"wall_ms":1928.31,"busy_delta":[118,110,100,92,1,0,0,0,0,49,34,29,31,17],"top_cpu":0}
{"event":"kpc_placement","qos":"user_interactive","ghz":4.1378,"wall_ms":464.85,"busy_delta":[15,9,8,6,10,1,0,0,0,15,12,13,13,11],"top_cpu":0}


==> anc/results/raw/kpc_probe.jsonl <==
{"config_counter_count": 5, "config_register_count": 5, "disable_result": -1, "event": "kpc_probe", "fixed_counter_count": 2, "loaded": true, "pmu_version": 0, "set_fixed_result": -1, "thread_counting_after": 4294967295, "thread_counting_before": 4294967295, "uid": 501}
{"counters_mask": 1, "description": "", "event": "kpc_event_available", "name": "FIXED_CYCLES", "number": null}
{"counters_mask": 2, "description": "", "event": "kpc_event_available", "name": "FIXED_INSTRUCTIONS", "number": null}
{"counters_mask": null, "description": "Attributable Level 1 data cache access, read", "event": "kpc_event_available", "name": "ARM_L1D_CACHE_RD", "number": 64}
{"counters_mask": 252, "description": "Retired loads that missed in the L1 Data Cache", "event": "kpc_event_available", "name": "L1D_CACHE_MISS_LD_NONSPEC", "number": 2239}
{"counters_mask": null, "description": "Dirty cache lines written back from the L1D Cache toward the Shared L2 Cache", "event": "kpc_event_available", "name": "L1D_CACHE_WRITEBACK", "number": 1448}
{"counters_mask": null, "description": "Loads and stores that missed in the L2 TLB", "event": "kpc_event_available", "name": "L2_TLB_MISS_DATA", "number": 1035}
{"counters_mask": null, "description": "Cycles while an old load or store uop is waiting for data after an L1 Data Cache miss", "event": "kpc_event_available", "name": "LDST_UNIT_OLD_L1D_CACHE_MISS", "number": 656}
{"counters_mask": 252, "description": "Retired load SME engine instructions", "event": "kpc_event_available", "name": "INST_SME_ENGINE_LD", "number": 2209}
{"counters_mask": 252, "description": "Retired store SME engine instructions", "event": "kpc_event_available", "name": "INST_SME_ENGINE_ST", "number": 2210}


==> anc/results/raw/kpc_sweep.jsonl <==
{"event":"kpc_meta","mode":"sweep","uid":0,"cpu_brand":"Apple M4 Pro","reg_count":8,"classes":3,"events":["FIXED_CYCLES","FIXED_INSTRUCTIONS","L1D_CACHE_MISS_LD_NONSPEC","ARM_L1D_CACHE_REFILL","L2_TLB_MISS_DATA","MMU_TABLE_WALK_DATA","INST_LDST"]}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":0,"working_set_bytes":3145728,"ghz":4.2647,"ns_per_access":6.852150,"FIXED_CYCLES":122568619,"FIXED_INSTRUCTIONS":12971647,"L1D_CACHE_MISS_LD_NONSPEC":4128710,"ARM_L1D_CACHE_REFILL":4128833,"L2_TLB_MISS_DATA":1831,"MMU_TABLE_WALK_DATA":1853,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":1,"working_set_bytes":196608,"ghz":4.3019,"ns_per_access":5.675793,"FIXED_CYCLES":102410995,"FIXED_INSTRUCTIONS":12862633,"L1D_CACHE_MISS_LD_NONSPEC":3638569,"ARM_L1D_CACHE_REFILL":3637181,"L2_TLB_MISS_DATA":228,"MMU_TABLE_WALK_DATA":269,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":2,"working_set_bytes":8388608,"ghz":4.2888,"ns_per_access":13.009310,"FIXED_CYCLES":234018312,"FIXED_INSTRUCTIONS":13998555,"L1D_CACHE_MISS_LD_NONSPEC":4193150,"ARM_L1D_CACHE_REFILL":4193465,"L2_TLB_MISS_DATA":8942,"MMU_TABLE_WALK_DATA":8995,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":3,"working_set_bytes":16777216,"ghz":4.2977,"ns_per_access":67.844629,"FIXED_CYCLES":1222964258,"FIXED_INSTRUCTIONS":17332203,"L1D_CACHE_MISS_LD_NONSPEC":4193403,"ARM_L1D_CACHE_REFILL":4194342,"L2_TLB_MISS_DATA":74865,"MMU_TABLE_WALK_DATA":74962,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":4,"working_set_bytes":4194304,"ghz":4.2499,"ns_per_access":7.955313,"FIXED_CYCLES":141806327,"FIXED_INSTRUCTIONS":13378535,"L1D_CACHE_MISS_LD_NONSPEC":4171165,"ARM_L1D_CACHE_REFILL":4171395,"L2_TLB_MISS_DATA":4358,"MMU_TABLE_WALK_DATA":4386,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":5,"working_set_bytes":2097152,"ghz":4.2888,"ns_per_access":6.510973,"FIXED_CYCLES":117122427,"FIXED_INSTRUCTIONS":13139465,"L1D_CACHE_MISS_LD_NONSPEC":4193474,"ARM_L1D_CACHE_REFILL":4193679,"L2_TLB_MISS_DATA":1110,"MMU_TABLE_WALK_DATA":1124,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":6,"working_set_bytes":393216,"ghz":4.2950,"ns_per_access":6.457090,"FIXED_CYCLES":116321667,"FIXED_INSTRUCTIONS":13082576,"L1D_CACHE_MISS_LD_NONSPEC":4164614,"ARM_L1D_CACHE_REFILL":4164599,"L2_TLB_MISS_DATA":1050,"MMU_TABLE_WALK_DATA":1084,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":16777216,"block":0,"order":7,"working_set_bytes":134217728,"ghz":4.2665,"ns_per_access":126.056671,"FIXED_CYCLES":9023102620,"FIXED_INSTRUCTIONS":97029454,"L1D_CACHE_MISS_LD_NONSPEC":16768749,"ARM_L1D_CACHE_REFILL":16777289,"L2_TLB_MISS_DATA":11131326,"MMU_TABLE_WALK_DATA":11134604,"INST_LDST":16777346}
{"event":"kpc_sweep","line_bytes":128,"steps":8388608,"block":0,"order":8,"working_set_bytes":67108864,"ghz":4.2603,"ns_per_access":121.246219,"FIXED_CYCLES":4333048176,"FIXED_INSTRUCTIONS":46337961,"L1D_CACHE_MISS_LD_NONSPEC":8384663,"ARM_L1D_CACHE_REFILL":8388688,"L2_TLB_MISS_DATA":2581492,"MMU_TABLE_WALK_DATA":2582555,"INST_LDST":8388738}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":9,"working_set_bytes":98304,"ghz":4.2563,"ns_per_access":0.981092,"FIXED_CYCLES":17514877,"FIXED_INSTRUCTIONS":12717314,"L1D_CACHE_MISS_LD_NONSPEC":726,"ARM_L1D_CACHE_REFILL":702,"L2_TLB_MISS_DATA":16,"MMU_TABLE_WALK_DATA":17,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":10,"working_set_bytes":1572864,"ghz":4.2787,"ns_per_access":6.447315,"FIXED_CYCLES":115705111,"FIXED_INSTRUCTIONS":13045765,"L1D_CACHE_MISS_LD_NONSPEC":4179739,"ARM_L1D_CACHE_REFILL":4179862,"L2_TLB_MISS_DATA":1047,"MMU_TABLE_WALK_DATA":1074,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":11,"working_set_bytes":65536,"ghz":4.2497,"ns_per_access":0.971079,"FIXED_CYCLES":17309141,"FIXED_INSTRUCTIONS":12757829,"L1D_CACHE_MISS_LD_NONSPEC":535,"ARM_L1D_CACHE_REFILL":528,"L2_TLB_MISS_DATA":10017,"MMU_TABLE_WALK_DATA":10031,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":12,"working_set_bytes":32768,"ghz":4.1829,"ns_per_access":0.981569,"FIXED_CYCLES":17221058,"FIXED_INSTRUCTIONS":12706758,"L1D_CACHE_MISS_LD_NONSPEC":268,"ARM_L1D_CACHE_REFILL":262,"L2_TLB_MISS_DATA":41,"MMU_TABLE_WALK_DATA":54,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":13,"working_set_bytes":25165824,"ghz":4.2366,"ns_per_access":112.937450,"FIXED_CYCLES":2006834002,"FIXED_INSTRUCTIONS":23353075,"L1D_CACHE_MISS_LD_NONSPEC":4192240,"ARM_L1D_CACHE_REFILL":4194369,"L2_TLB_MISS_DATA":175034,"MMU_TABLE_WALK_DATA":175539,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":14,"working_set_bytes":524288,"ghz":4.2702,"ns_per_access":6.534100,"FIXED_CYCLES":117028260,"FIXED_INSTRUCTIONS":13286641,"L1D_CACHE_MISS_LD_NONSPEC":4173525,"ARM_L1D_CACHE_REFILL":4173770,"L2_TLB_MISS_DATA":530,"MMU_TABLE_WALK_DATA":559,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":15,"working_set_bytes":6291456,"ghz":4.2716,"ns_per_access":8.924246,"FIXED_CYCLES":159888808,"FIXED_INSTRUCTIONS":13479818,"L1D_CACHE_MISS_LD_NONSPEC":4186375,"ARM_L1D_CACHE_REFILL":4186599,"L2_TLB_MISS_DATA":7159,"MMU_TABLE_WALK_DATA":7199,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":16,"working_set_bytes":16384,"ghz":4.1578,"ns_per_access":0.974894,"FIXED_CYCLES":17001269,"FIXED_INSTRUCTIONS":12641718,"L1D_CACHE_MISS_LD_NONSPEC":152,"ARM_L1D_CACHE_REFILL":153,"L2_TLB_MISS_DATA":9107,"MMU_TABLE_WALK_DATA":9110,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":17,"working_set_bytes":786432,"ghz":4.2823,"ns_per_access":6.591320,"FIXED_CYCLES":118387937,"FIXED_INSTRUCTIONS":13290258,"L1D_CACHE_MISS_LD_NONSPEC":4187430,"ARM_L1D_CACHE_REFILL":4187684,"L2_TLB_MISS_DATA":280,"MMU_TABLE_WALK_DATA":285,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":18,"working_set_bytes":49152,"ghz":4.2574,"ns_per_access":0.955820,"FIXED_CYCLES":17067774,"FIXED_INSTRUCTIONS":12661423,"L1D_CACHE_MISS_LD_NONSPEC":394,"ARM_L1D_CACHE_REFILL":388,"L2_TLB_MISS_DATA":642,"MMU_TABLE_WALK_DATA":658,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":19,"working_set_bytes":131072,"ghz":4.1834,"ns_per_access":0.997066,"FIXED_CYCLES":17495136,"FIXED_INSTRUCTIONS":12674761,"L1D_CACHE_MISS_LD_NONSPEC":18379,"ARM_L1D_CACHE_REFILL":18365,"L2_TLB_MISS_DATA":4095,"MMU_TABLE_WALK_DATA":4101,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":12582912,"block":0,"order":20,"working_set_bytes":100663296,"ghz":4.2786,"ns_per_access":123.801072,"FIXED_CYCLES":6665073792,"FIXED_INSTRUCTIONS":71905246,"L1D_CACHE_MISS_LD_NONSPEC":12576729,"ARM_L1D_CACHE_REFILL":12582997,"L2_TLB_MISS_DATA":6820830,"MMU_TABLE_WALK_DATA":6822971,"INST_LDST":12583042}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":21,"working_set_bytes":33554432,"ghz":4.2319,"ns_per_access":118.484974,"FIXED_CYCLES":2103083849,"FIXED_INSTRUCTIONS":25154880,"L1D_CACHE_MISS_LD_NONSPEC":4191824,"ARM_L1D_CACHE_REFILL":4194388,"L2_TLB_MISS_DATA":292730,"MMU_TABLE_WALK_DATA":293239,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":22,"working_set_bytes":12582912,"ghz":4.2344,"ns_per_access":76.004744,"FIXED_CYCLES":1349867693,"FIXED_INSTRUCTIONS":20948425,"L1D_CACHE_MISS_LD_NONSPEC":4192674,"ARM_L1D_CACHE_REFILL":4194359,"L2_TLB_MISS_DATA":92556,"MMU_TABLE_WALK_DATA":92791,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":23,"working_set_bytes":262144,"ghz":4.2522,"ns_per_access":6.411314,"FIXED_CYCLES":114346502,"FIXED_INSTRUCTIONS":13027498,"L1D_CACHE_MISS_LD_NONSPEC":4084536,"ARM_L1D_CACHE_REFILL":4084668,"L2_TLB_MISS_DATA":110,"MMU_TABLE_WALK_DATA":119,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":24,"working_set_bytes":1048576,"ghz":4.2592,"ns_per_access":6.558657,"FIXED_CYCLES":117167604,"FIXED_INSTRUCTIONS":13099093,"L1D_CACHE_MISS_LD_NONSPEC":4189677,"ARM_L1D_CACHE_REFILL":4189860,"L2_TLB_MISS_DATA":527,"MMU_TABLE_WALK_DATA":551,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":6291456,"block":0,"order":25,"working_set_bytes":50331648,"ghz":4.2494,"ns_per_access":118.323485,"FIXED_CYCLES":3163364459,"FIXED_INSTRUCTIONS":34998226,"L1D_CACHE_MISS_LD_NONSPEC":6288359,"ARM_L1D_CACHE_REFILL":6291549,"L2_TLB_MISS_DATA":696595,"MMU_TABLE_WALK_DATA":697245,"INST_LDST":6291586}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":0,"order":26,"working_set_bytes":24576,"ghz":4.1856,"ns_per_access":0.965118,"FIXED_CYCLES":16943486,"FIXED_INSTRUCTIONS":12639211,"L1D_CACHE_MISS_LD_NONSPEC":369,"ARM_L1D_CACHE_REFILL":388,"L2_TLB_MISS_DATA":5032,"MMU_TABLE_WALK_DATA":5039,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":0,"working_set_bytes":65536,"ghz":4.4767,"ns_per_access":0.894070,"FIXED_CYCLES":16787626,"FIXED_INSTRUCTIONS":12596566,"L1D_CACHE_MISS_LD_NONSPEC":29,"ARM_L1D_CACHE_REFILL":26,"L2_TLB_MISS_DATA":1028,"MMU_TABLE_WALK_DATA":1029,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":1,"working_set_bytes":393216,"ghz":4.2915,"ns_per_access":6.500721,"FIXED_CYCLES":117012213,"FIXED_INSTRUCTIONS":13065617,"L1D_CACHE_MISS_LD_NONSPEC":4163313,"ARM_L1D_CACHE_REFILL":4163282,"L2_TLB_MISS_DATA":1397,"MMU_TABLE_WALK_DATA":1423,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":2,"working_set_bytes":2097152,"ghz":4.1069,"ns_per_access":7.098675,"FIXED_CYCLES":122278479,"FIXED_INSTRUCTIONS":12900471,"L1D_CACHE_MISS_LD_NONSPEC":4193688,"ARM_L1D_CACHE_REFILL":4193730,"L2_TLB_MISS_DATA":1422,"MMU_TABLE_WALK_DATA":1439,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":3,"working_set_bytes":1572864,"ghz":4.1992,"ns_per_access":6.918430,"FIXED_CYCLES":121852628,"FIXED_INSTRUCTIONS":12982325,"L1D_CACHE_MISS_LD_NONSPEC":4192926,"ARM_L1D_CACHE_REFILL":4193060,"L2_TLB_MISS_DATA":692,"MMU_TABLE_WALK_DATA":703,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":8388608,"block":1,"order":4,"working_set_bytes":67108864,"ghz":4.2020,"ns_per_access":122.776508,"FIXED_CYCLES":4327698528,"FIXED_INSTRUCTIONS":43926718,"L1D_CACHE_MISS_LD_NONSPEC":8385492,"ARM_L1D_CACHE_REFILL":8388750,"L2_TLB_MISS_DATA":2618835,"MMU_TABLE_WALK_DATA":2620000,"INST_LDST":8388738}
{"event":"kpc_sweep","line_bytes":128,"steps":6291456,"block":1,"order":5,"working_set_bytes":50331648,"ghz":4.2218,"ns_per_access":121.625264,"FIXED_CYCLES":3230493670,"FIXED_INSTRUCTIONS":36994836,"L1D_CACHE_MISS_LD_NONSPEC":6288103,"ARM_L1D_CACHE_REFILL":6291573,"L2_TLB_MISS_DATA":789996,"MMU_TABLE_WALK_DATA":791015,"INST_LDST":6291586}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":6,"working_set_bytes":6291456,"ghz":4.2231,"ns_per_access":10.164022,"FIXED_CYCLES":180033405,"FIXED_INSTRUCTIONS":13288550,"L1D_CACHE_MISS_LD_NONSPEC":4190010,"ARM_L1D_CACHE_REFILL":4190196,"L2_TLB_MISS_DATA":2771,"MMU_TABLE_WALK_DATA":2795,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":7,"working_set_bytes":98304,"ghz":4.5090,"ns_per_access":0.941515,"FIXED_CYCLES":17806156,"FIXED_INSTRUCTIONS":12740038,"L1D_CACHE_MISS_LD_NONSPEC":832,"ARM_L1D_CACHE_REFILL":810,"L2_TLB_MISS_DATA":16,"MMU_TABLE_WALK_DATA":17,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":8,"working_set_bytes":8388608,"ghz":4.2424,"ns_per_access":16.413689,"FIXED_CYCLES":292067120,"FIXED_INSTRUCTIONS":14473071,"L1D_CACHE_MISS_LD_NONSPEC":4193838,"ARM_L1D_CACHE_REFILL":4194242,"L2_TLB_MISS_DATA":19148,"MMU_TABLE_WALK_DATA":19234,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":9,"working_set_bytes":524288,"ghz":4.1573,"ns_per_access":6.607771,"FIXED_CYCLES":115218459,"FIXED_INSTRUCTIONS":12879624,"L1D_CACHE_MISS_LD_NONSPEC":4173588,"ARM_L1D_CACHE_REFILL":4173658,"L2_TLB_MISS_DATA":755,"MMU_TABLE_WALK_DATA":798,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":10,"working_set_bytes":131072,"ghz":4.1435,"ns_per_access":0.996590,"FIXED_CYCLES":17319794,"FIXED_INSTRUCTIONS":12624563,"L1D_CACHE_MISS_LD_NONSPEC":15388,"ARM_L1D_CACHE_REFILL":15367,"L2_TLB_MISS_DATA":4080,"MMU_TABLE_WALK_DATA":4081,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":11,"working_set_bytes":786432,"ghz":4.2551,"ns_per_access":6.644249,"FIXED_CYCLES":118581699,"FIXED_INSTRUCTIONS":13425352,"L1D_CACHE_MISS_LD_NONSPEC":4187395,"ARM_L1D_CACHE_REFILL":4187687,"L2_TLB_MISS_DATA":1203,"MMU_TABLE_WALK_DATA":1251,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":12,"working_set_bytes":16384,"ghz":4.3147,"ns_per_access":0.971556,"FIXED_CYCLES":17582552,"FIXED_INSTRUCTIONS":12743159,"L1D_CACHE_MISS_LD_NONSPEC":251,"ARM_L1D_CACHE_REFILL":249,"L2_TLB_MISS_DATA":75,"MMU_TABLE_WALK_DATA":91,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":13,"working_set_bytes":12582912,"ghz":4.2167,"ns_per_access":79.474688,"FIXED_CYCLES":1405583119,"FIXED_INSTRUCTIONS":20123812,"L1D_CACHE_MISS_LD_NONSPEC":4192904,"ARM_L1D_CACHE_REFILL":4194348,"L2_TLB_MISS_DATA":82818,"MMU_TABLE_WALK_DATA":83075,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":12582912,"block":1,"order":14,"working_set_bytes":100663296,"ghz":4.2196,"ns_per_access":126.441797,"FIXED_CYCLES":6713334436,"FIXED_INSTRUCTIONS":75756311,"L1D_CACHE_MISS_LD_NONSPEC":12576138,"ARM_L1D_CACHE_REFILL":12583054,"L2_TLB_MISS_DATA":6953583,"MMU_TABLE_WALK_DATA":6956192,"INST_LDST":12583042}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":15,"working_set_bytes":32768,"ghz":4.2157,"ns_per_access":1.006365,"FIXED_CYCLES":17794366,"FIXED_INSTRUCTIONS":12827313,"L1D_CACHE_MISS_LD_NONSPEC":510,"ARM_L1D_CACHE_REFILL":502,"L2_TLB_MISS_DATA":80,"MMU_TABLE_WALK_DATA":99,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":16,"working_set_bytes":4194304,"ghz":4.3417,"ns_per_access":7.615566,"FIXED_CYCLES":138683667,"FIXED_INSTRUCTIONS":13038241,"L1D_CACHE_MISS_LD_NONSPEC":4167532,"ARM_L1D_CACHE_REFILL":4167679,"L2_TLB_MISS_DATA":3291,"MMU_TABLE_WALK_DATA":3327,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":17,"working_set_bytes":16777216,"ghz":4.2240,"ns_per_access":93.538761,"FIXED_CYCLES":1657194994,"FIXED_INSTRUCTIONS":22375137,"L1D_CACHE_MISS_LD_NONSPEC":4192372,"ARM_L1D_CACHE_REFILL":4194366,"L2_TLB_MISS_DATA":110589,"MMU_TABLE_WALK_DATA":110833,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":18,"working_set_bytes":1048576,"ghz":4.2202,"ns_per_access":6.566286,"FIXED_CYCLES":116228846,"FIXED_INSTRUCTIONS":13012330,"L1D_CACHE_MISS_LD_NONSPEC":4189797,"ARM_L1D_CACHE_REFILL":4189937,"L2_TLB_MISS_DATA":473,"MMU_TABLE_WALK_DATA":493,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":19,"working_set_bytes":49152,"ghz":4.2542,"ns_per_access":0.945091,"FIXED_CYCLES":16863692,"FIXED_INSTRUCTIONS":12613939,"L1D_CACHE_MISS_LD_NONSPEC":391,"ARM_L1D_CACHE_REFILL":384,"L2_TLB_MISS_DATA":178,"MMU_TABLE_WALK_DATA":183,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":20,"working_set_bytes":24576,"ghz":4.1080,"ns_per_access":0.984907,"FIXED_CYCLES":16970208,"FIXED_INSTRUCTIONS":12654669,"L1D_CACHE_MISS_LD_NONSPEC":557,"ARM_L1D_CACHE_REFILL":552,"L2_TLB_MISS_DATA":16265,"MMU_TABLE_WALK_DATA":16274,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":21,"working_set_bytes":262144,"ghz":4.2498,"ns_per_access":6.489515,"FIXED_CYCLES":115674634,"FIXED_INSTRUCTIONS":13167498,"L1D_CACHE_MISS_LD_NONSPEC":4084376,"ARM_L1D_CACHE_REFILL":4084617,"L2_TLB_MISS_DATA":287,"MMU_TABLE_WALK_DATA":323,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":22,"working_set_bytes":196608,"ghz":4.2017,"ns_per_access":5.966425,"FIXED_CYCLES":105148072,"FIXED_INSTRUCTIONS":13212320,"L1D_CACHE_MISS_LD_NONSPEC":3648051,"ARM_L1D_CACHE_REFILL":3645578,"L2_TLB_MISS_DATA":221,"MMU_TABLE_WALK_DATA":265,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":23,"working_set_bytes":25165824,"ghz":4.2507,"ns_per_access":95.908403,"FIXED_CYCLES":1709909197,"FIXED_INSTRUCTIONS":22178924,"L1D_CACHE_MISS_LD_NONSPEC":4192905,"ARM_L1D_CACHE_REFILL":4194453,"L2_TLB_MISS_DATA":177858,"MMU_TABLE_WALK_DATA":178231,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":16777216,"block":1,"order":24,"working_set_bytes":134217728,"ghz":4.2169,"ns_per_access":127.690971,"FIXED_CYCLES":9033853641,"FIXED_INSTRUCTIONS":98640595,"L1D_CACHE_MISS_LD_NONSPEC":16769033,"ARM_L1D_CACHE_REFILL":16777328,"L2_TLB_MISS_DATA":11287747,"MMU_TABLE_WALK_DATA":11293235,"INST_LDST":16777346}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":25,"working_set_bytes":33554432,"ghz":4.2447,"ns_per_access":115.273952,"FIXED_CYCLES":2052275408,"FIXED_INSTRUCTIONS":24235812,"L1D_CACHE_MISS_LD_NONSPEC":4192225,"ARM_L1D_CACHE_REFILL":4194415,"L2_TLB_MISS_DATA":277311,"MMU_TABLE_WALK_DATA":277879,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":1,"order":26,"working_set_bytes":3145728,"ghz":4.2404,"ns_per_access":7.054806,"FIXED_CYCLES":125474113,"FIXED_INSTRUCTIONS":13416564,"L1D_CACHE_MISS_LD_NONSPEC":4156350,"ARM_L1D_CACHE_REFILL":4156612,"L2_TLB_MISS_DATA":2242,"MMU_TABLE_WALK_DATA":2270,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":0,"working_set_bytes":262144,"ghz":4.2371,"ns_per_access":6.463528,"FIXED_CYCLES":114869016,"FIXED_INSTRUCTIONS":13153103,"L1D_CACHE_MISS_LD_NONSPEC":4084672,"ARM_L1D_CACHE_REFILL":4084874,"L2_TLB_MISS_DATA":252,"MMU_TABLE_WALK_DATA":276,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":1,"working_set_bytes":3145728,"ghz":4.3623,"ns_per_access":6.844282,"FIXED_CYCLES":125228112,"FIXED_INSTRUCTIONS":13218082,"L1D_CACHE_MISS_LD_NONSPEC":4147476,"ARM_L1D_CACHE_REFILL":4147675,"L2_TLB_MISS_DATA":2947,"MMU_TABLE_WALK_DATA":2980,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":2,"working_set_bytes":98304,"ghz":4.3161,"ns_per_access":0.957727,"FIXED_CYCLES":17337714,"FIXED_INSTRUCTIONS":12692086,"L1D_CACHE_MISS_LD_NONSPEC":1883,"ARM_L1D_CACHE_REFILL":1884,"L2_TLB_MISS_DATA":92,"MMU_TABLE_WALK_DATA":99,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":3,"working_set_bytes":131072,"ghz":4.2918,"ns_per_access":1.014948,"FIXED_CYCLES":18270216,"FIXED_INSTRUCTIONS":12793443,"L1D_CACHE_MISS_LD_NONSPEC":25929,"ARM_L1D_CACHE_REFILL":25929,"L2_TLB_MISS_DATA":4058,"MMU_TABLE_WALK_DATA":4070,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":4,"working_set_bytes":524288,"ghz":4.1851,"ns_per_access":6.640434,"FIXED_CYCLES":116563972,"FIXED_INSTRUCTIONS":13193752,"L1D_CACHE_MISS_LD_NONSPEC":4173894,"ARM_L1D_CACHE_REFILL":4174097,"L2_TLB_MISS_DATA":1278,"MMU_TABLE_WALK_DATA":1317,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":5,"working_set_bytes":2097152,"ghz":4.2582,"ns_per_access":6.577015,"FIXED_CYCLES":117466337,"FIXED_INSTRUCTIONS":13282951,"L1D_CACHE_MISS_LD_NONSPEC":4193415,"ARM_L1D_CACHE_REFILL":4193698,"L2_TLB_MISS_DATA":1494,"MMU_TABLE_WALK_DATA":1528,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":6,"working_set_bytes":16777216,"ghz":4.2414,"ns_per_access":88.601351,"FIXED_CYCLES":1576175870,"FIXED_INSTRUCTIONS":18611065,"L1D_CACHE_MISS_LD_NONSPEC":4193231,"ARM_L1D_CACHE_REFILL":4194350,"L2_TLB_MISS_DATA":115845,"MMU_TABLE_WALK_DATA":116116,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":7,"working_set_bytes":1048576,"ghz":4.1844,"ns_per_access":6.627560,"FIXED_CYCLES":116318253,"FIXED_INSTRUCTIONS":13226469,"L1D_CACHE_MISS_LD_NONSPEC":4189845,"ARM_L1D_CACHE_REFILL":4190030,"L2_TLB_MISS_DATA":1087,"MMU_TABLE_WALK_DATA":1123,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":8,"working_set_bytes":16384,"ghz":4.3299,"ns_per_access":0.926018,"FIXED_CYCLES":16817424,"FIXED_INSTRUCTIONS":12608686,"L1D_CACHE_MISS_LD_NONSPEC":26,"ARM_L1D_CACHE_REFILL":15,"L2_TLB_MISS_DATA":33,"MMU_TABLE_WALK_DATA":43,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":8388608,"block":2,"order":9,"working_set_bytes":67108864,"ghz":4.2125,"ns_per_access":123.912692,"FIXED_CYCLES":4378728596,"FIXED_INSTRUCTIONS":47607632,"L1D_CACHE_MISS_LD_NONSPEC":8384550,"ARM_L1D_CACHE_REFILL":8388738,"L2_TLB_MISS_DATA":2742341,"MMU_TABLE_WALK_DATA":2743907,"INST_LDST":8388738}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":10,"working_set_bytes":1572864,"ghz":4.1646,"ns_per_access":6.788492,"FIXED_CYCLES":118578283,"FIXED_INSTRUCTIONS":13480564,"L1D_CACHE_MISS_LD_NONSPEC":4192751,"ARM_L1D_CACHE_REFILL":4193065,"L2_TLB_MISS_DATA":1900,"MMU_TABLE_WALK_DATA":1944,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":11,"working_set_bytes":24576,"ghz":4.1315,"ns_per_access":1.049042,"FIXED_CYCLES":18178478,"FIXED_INSTRUCTIONS":12898160,"L1D_CACHE_MISS_LD_NONSPEC":777,"ARM_L1D_CACHE_REFILL":770,"L2_TLB_MISS_DATA":2322,"MMU_TABLE_WALK_DATA":2341,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":12,"working_set_bytes":49152,"ghz":4.1673,"ns_per_access":1.046181,"FIXED_CYCLES":18286095,"FIXED_INSTRUCTIONS":12856323,"L1D_CACHE_MISS_LD_NONSPEC":415,"ARM_L1D_CACHE_REFILL":413,"L2_TLB_MISS_DATA":66,"MMU_TABLE_WALK_DATA":70,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":12582912,"block":2,"order":13,"working_set_bytes":100663296,"ghz":4.2346,"ns_per_access":126.114766,"FIXED_CYCLES":6719881598,"FIXED_INSTRUCTIONS":76275128,"L1D_CACHE_MISS_LD_NONSPEC":12576645,"ARM_L1D_CACHE_REFILL":12583059,"L2_TLB_MISS_DATA":7076838,"MMU_TABLE_WALK_DATA":7080026,"INST_LDST":12583042}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":14,"working_set_bytes":393216,"ghz":4.3093,"ns_per_access":6.507874,"FIXED_CYCLES":117627229,"FIXED_INSTRUCTIONS":13311242,"L1D_CACHE_MISS_LD_NONSPEC":4164785,"ARM_L1D_CACHE_REFILL":4164792,"L2_TLB_MISS_DATA":1032,"MMU_TABLE_WALK_DATA":1061,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":15,"working_set_bytes":12582912,"ghz":4.2473,"ns_per_access":54.242134,"FIXED_CYCLES":966289871,"FIXED_INSTRUCTIONS":17627314,"L1D_CACHE_MISS_LD_NONSPEC":4193299,"ARM_L1D_CACHE_REFILL":4194330,"L2_TLB_MISS_DATA":51903,"MMU_TABLE_WALK_DATA":52068,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":16,"working_set_bytes":786432,"ghz":4.3071,"ns_per_access":6.488085,"FIXED_CYCLES":117208980,"FIXED_INSTRUCTIONS":13237761,"L1D_CACHE_MISS_LD_NONSPEC":4187404,"ARM_L1D_CACHE_REFILL":4187637,"L2_TLB_MISS_DATA":408,"MMU_TABLE_WALK_DATA":420,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":17,"working_set_bytes":65536,"ghz":4.3585,"ns_per_access":0.922441,"FIXED_CYCLES":16862861,"FIXED_INSTRUCTIONS":12620563,"L1D_CACHE_MISS_LD_NONSPEC":496,"ARM_L1D_CACHE_REFILL":495,"L2_TLB_MISS_DATA":5902,"MMU_TABLE_WALK_DATA":5918,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":18,"working_set_bytes":196608,"ghz":4.2196,"ns_per_access":5.974054,"FIXED_CYCLES":105731367,"FIXED_INSTRUCTIONS":13294320,"L1D_CACHE_MISS_LD_NONSPEC":3646876,"ARM_L1D_CACHE_REFILL":3645171,"L2_TLB_MISS_DATA":215,"MMU_TABLE_WALK_DATA":240,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":19,"working_set_bytes":8388608,"ghz":4.1902,"ns_per_access":15.791655,"FIXED_CYCLES":277537167,"FIXED_INSTRUCTIONS":14374102,"L1D_CACHE_MISS_LD_NONSPEC":4192500,"ARM_L1D_CACHE_REFILL":4192889,"L2_TLB_MISS_DATA":12253,"MMU_TABLE_WALK_DATA":12312,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":20,"working_set_bytes":25165824,"ghz":4.2146,"ns_per_access":113.608122,"FIXED_CYCLES":2008309565,"FIXED_INSTRUCTIONS":24102133,"L1D_CACHE_MISS_LD_NONSPEC":4192124,"ARM_L1D_CACHE_REFILL":4194383,"L2_TLB_MISS_DATA":217435,"MMU_TABLE_WALK_DATA":218063,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":6291456,"block":2,"order":21,"working_set_bytes":50331648,"ghz":4.2096,"ns_per_access":121.559779,"FIXED_CYCLES":3219415801,"FIXED_INSTRUCTIONS":36310381,"L1D_CACHE_MISS_LD_NONSPEC":6288241,"ARM_L1D_CACHE_REFILL":6291586,"L2_TLB_MISS_DATA":870448,"MMU_TABLE_WALK_DATA":871475,"INST_LDST":6291586}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":22,"working_set_bytes":4194304,"ghz":4.2047,"ns_per_access":8.052588,"FIXED_CYCLES":142012762,"FIXED_INSTRUCTIONS":13446028,"L1D_CACHE_MISS_LD_NONSPEC":4174062,"ARM_L1D_CACHE_REFILL":4174340,"L2_TLB_MISS_DATA":4402,"MMU_TABLE_WALK_DATA":4437,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":16777216,"block":2,"order":23,"working_set_bytes":134217728,"ghz":4.2390,"ns_per_access":127.840400,"FIXED_CYCLES":9091904152,"FIXED_INSTRUCTIONS":98718166,"L1D_CACHE_MISS_LD_NONSPEC":16769168,"ARM_L1D_CACHE_REFILL":16777356,"L2_TLB_MISS_DATA":11279713,"MMU_TABLE_WALK_DATA":11284084,"INST_LDST":16777346}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":24,"working_set_bytes":6291456,"ghz":4.2169,"ns_per_access":10.837793,"FIXED_CYCLES":191688770,"FIXED_INSTRUCTIONS":13587261,"L1D_CACHE_MISS_LD_NONSPEC":4192247,"ARM_L1D_CACHE_REFILL":4192514,"L2_TLB_MISS_DATA":5351,"MMU_TABLE_WALK_DATA":5374,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":25,"working_set_bytes":33554432,"ghz":4.1771,"ns_per_access":118.227720,"FIXED_CYCLES":2071333861,"FIXED_INSTRUCTIONS":23280880,"L1D_CACHE_MISS_LD_NONSPEC":4192485,"ARM_L1D_CACHE_REFILL":4194386,"L2_TLB_MISS_DATA":291601,"MMU_TABLE_WALK_DATA":292286,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":2,"order":26,"working_set_bytes":32768,"ghz":4.1699,"ns_per_access":0.967741,"FIXED_CYCLES":16925610,"FIXED_INSTRUCTIONS":12663382,"L1D_CACHE_MISS_LD_NONSPEC":484,"ARM_L1D_CACHE_REFILL":476,"L2_TLB_MISS_DATA":89,"MMU_TABLE_WALK_DATA":106,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":0,"working_set_bytes":786432,"ghz":4.2794,"ns_per_access":6.569862,"FIXED_CYCLES":117924222,"FIXED_INSTRUCTIONS":13198889,"L1D_CACHE_MISS_LD_NONSPEC":4187359,"ARM_L1D_CACHE_REFILL":4187578,"L2_TLB_MISS_DATA":1115,"MMU_TABLE_WALK_DATA":1142,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":1,"working_set_bytes":16777216,"ghz":4.2342,"ns_per_access":106.274605,"FIXED_CYCLES":1887387046,"FIXED_INSTRUCTIONS":22586774,"L1D_CACHE_MISS_LD_NONSPEC":4192417,"ARM_L1D_CACHE_REFILL":4194347,"L2_TLB_MISS_DATA":118993,"MMU_TABLE_WALK_DATA":119356,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":2,"working_set_bytes":16384,"ghz":4.1780,"ns_per_access":0.992537,"FIXED_CYCLES":17393159,"FIXED_INSTRUCTIONS":12714931,"L1D_CACHE_MISS_LD_NONSPEC":256,"ARM_L1D_CACHE_REFILL":255,"L2_TLB_MISS_DATA":10033,"MMU_TABLE_WALK_DATA":10039,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":3,"working_set_bytes":8388608,"ghz":4.2244,"ns_per_access":14.194489,"FIXED_CYCLES":251505573,"FIXED_INSTRUCTIONS":14123135,"L1D_CACHE_MISS_LD_NONSPEC":4191678,"ARM_L1D_CACHE_REFILL":4192005,"L2_TLB_MISS_DATA":14200,"MMU_TABLE_WALK_DATA":14256,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":4,"working_set_bytes":1572864,"ghz":4.3091,"ns_per_access":6.715298,"FIXED_CYCLES":121370471,"FIXED_INSTRUCTIONS":13341986,"L1D_CACHE_MISS_LD_NONSPEC":4192723,"ARM_L1D_CACHE_REFILL":4193001,"L2_TLB_MISS_DATA":914,"MMU_TABLE_WALK_DATA":928,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":5,"working_set_bytes":25165824,"ghz":4.2293,"ns_per_access":111.179829,"FIXED_CYCLES":1972203104,"FIXED_INSTRUCTIONS":23944028,"L1D_CACHE_MISS_LD_NONSPEC":4192292,"ARM_L1D_CACHE_REFILL":4194394,"L2_TLB_MISS_DATA":186195,"MMU_TABLE_WALK_DATA":186592,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":6,"working_set_bytes":262144,"ghz":4.3243,"ns_per_access":6.401539,"FIXED_CYCLES":116107936,"FIXED_INSTRUCTIONS":13324343,"L1D_CACHE_MISS_LD_NONSPEC":4083027,"ARM_L1D_CACHE_REFILL":4083302,"L2_TLB_MISS_DATA":229,"MMU_TABLE_WALK_DATA":244,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":6291456,"block":3,"order":7,"working_set_bytes":50331648,"ghz":4.2178,"ns_per_access":121.842702,"FIXED_CYCLES":3233198311,"FIXED_INSTRUCTIONS":38001305,"L1D_CACHE_MISS_LD_NONSPEC":6288074,"ARM_L1D_CACHE_REFILL":6291572,"L2_TLB_MISS_DATA":820474,"MMU_TABLE_WALK_DATA":821416,"INST_LDST":6291586}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":8,"working_set_bytes":131072,"ghz":4.3219,"ns_per_access":0.967503,"FIXED_CYCLES":17538401,"FIXED_INSTRUCTIONS":12666363,"L1D_CACHE_MISS_LD_NONSPEC":18467,"ARM_L1D_CACHE_REFILL":18447,"L2_TLB_MISS_DATA":4056,"MMU_TABLE_WALK_DATA":4057,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":9,"working_set_bytes":393216,"ghz":4.2525,"ns_per_access":6.557465,"FIXED_CYCLES":116960491,"FIXED_INSTRUCTIONS":13150534,"L1D_CACHE_MISS_LD_NONSPEC":4165619,"ARM_L1D_CACHE_REFILL":4165771,"L2_TLB_MISS_DATA":1050,"MMU_TABLE_WALK_DATA":1090,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":10,"working_set_bytes":98304,"ghz":4.2933,"ns_per_access":0.994921,"FIXED_CYCLES":17915883,"FIXED_INSTRUCTIONS":12765967,"L1D_CACHE_MISS_LD_NONSPEC":1491,"ARM_L1D_CACHE_REFILL":1488,"L2_TLB_MISS_DATA":44,"MMU_TABLE_WALK_DATA":49,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":11,"working_set_bytes":32768,"ghz":4.2253,"ns_per_access":1.016855,"FIXED_CYCLES":18021000,"FIXED_INSTRUCTIONS":12831994,"L1D_CACHE_MISS_LD_NONSPEC":522,"ARM_L1D_CACHE_REFILL":492,"L2_TLB_MISS_DATA":54,"MMU_TABLE_WALK_DATA":62,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":12,"working_set_bytes":24576,"ghz":4.1748,"ns_per_access":0.964642,"FIXED_CYCLES":16891443,"FIXED_INSTRUCTIONS":12667535,"L1D_CACHE_MISS_LD_NONSPEC":540,"ARM_L1D_CACHE_REFILL":536,"L2_TLB_MISS_DATA":12588,"MMU_TABLE_WALK_DATA":12595,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":13,"working_set_bytes":1048576,"ghz":4.2507,"ns_per_access":6.613493,"FIXED_CYCLES":117909810,"FIXED_INSTRUCTIONS":13337252,"L1D_CACHE_MISS_LD_NONSPEC":4189654,"ARM_L1D_CACHE_REFILL":4189896,"L2_TLB_MISS_DATA":1187,"MMU_TABLE_WALK_DATA":1223,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":14,"working_set_bytes":196608,"ghz":4.2838,"ns_per_access":5.853891,"FIXED_CYCLES":105179289,"FIXED_INSTRUCTIONS":13194957,"L1D_CACHE_MISS_LD_NONSPEC":3644510,"ARM_L1D_CACHE_REFILL":3642801,"L2_TLB_MISS_DATA":138,"MMU_TABLE_WALK_DATA":162,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":16777216,"block":3,"order":15,"working_set_bytes":134217728,"ghz":4.2206,"ns_per_access":126.355946,"FIXED_CYCLES":8947286244,"FIXED_INSTRUCTIONS":93875978,"L1D_CACHE_MISS_LD_NONSPEC":16769943,"ARM_L1D_CACHE_REFILL":16777374,"L2_TLB_MISS_DATA":11161742,"MMU_TABLE_WALK_DATA":11165851,"INST_LDST":16777346}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":16,"working_set_bytes":2097152,"ghz":4.2497,"ns_per_access":6.666183,"FIXED_CYCLES":118822159,"FIXED_INSTRUCTIONS":13299141,"L1D_CACHE_MISS_LD_NONSPEC":4193448,"ARM_L1D_CACHE_REFILL":4193691,"L2_TLB_MISS_DATA":1182,"MMU_TABLE_WALK_DATA":1202,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":17,"working_set_bytes":65536,"ghz":4.2513,"ns_per_access":0.941753,"FIXED_CYCLES":16792466,"FIXED_INSTRUCTIONS":12606052,"L1D_CACHE_MISS_LD_NONSPEC":23,"ARM_L1D_CACHE_REFILL":15,"L2_TLB_MISS_DATA":9536,"MMU_TABLE_WALK_DATA":9537,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":18,"working_set_bytes":524288,"ghz":4.2168,"ns_per_access":6.661177,"FIXED_CYCLES":117813916,"FIXED_INSTRUCTIONS":13472402,"L1D_CACHE_MISS_LD_NONSPEC":4173491,"ARM_L1D_CACHE_REFILL":4173766,"L2_TLB_MISS_DATA":794,"MMU_TABLE_WALK_DATA":838,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":19,"working_set_bytes":33554432,"ghz":4.2558,"ns_per_access":108.227491,"FIXED_CYCLES":1931883571,"FIXED_INSTRUCTIONS":22303117,"L1D_CACHE_MISS_LD_NONSPEC":4192564,"ARM_L1D_CACHE_REFILL":4194397,"L2_TLB_MISS_DATA":157795,"MMU_TABLE_WALK_DATA":158003,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":8388608,"block":3,"order":20,"working_set_bytes":67108864,"ghz":4.2716,"ns_per_access":120.637059,"FIXED_CYCLES":4322796922,"FIXED_INSTRUCTIONS":45044770,"L1D_CACHE_MISS_LD_NONSPEC":8384983,"ARM_L1D_CACHE_REFILL":8388699,"L2_TLB_MISS_DATA":2604890,"MMU_TABLE_WALK_DATA":2606063,"INST_LDST":8388738}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":21,"working_set_bytes":49152,"ghz":4.3578,"ns_per_access":0.973940,"FIXED_CYCLES":17801660,"FIXED_INSTRUCTIONS":12752918,"L1D_CACHE_MISS_LD_NONSPEC":40,"ARM_L1D_CACHE_REFILL":22,"L2_TLB_MISS_DATA":2632,"MMU_TABLE_WALK_DATA":2632,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":12582912,"block":3,"order":22,"working_set_bytes":100663296,"ghz":4.2477,"ns_per_access":126.076460,"FIXED_CYCLES":6738624648,"FIXED_INSTRUCTIONS":76512350,"L1D_CACHE_MISS_LD_NONSPEC":12576085,"ARM_L1D_CACHE_REFILL":12583042,"L2_TLB_MISS_DATA":6996694,"MMU_TABLE_WALK_DATA":6999454,"INST_LDST":12583042}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":23,"working_set_bytes":3145728,"ghz":4.2749,"ns_per_access":6.914616,"FIXED_CYCLES":123980507,"FIXED_INSTRUCTIONS":13144015,"L1D_CACHE_MISS_LD_NONSPEC":4150136,"ARM_L1D_CACHE_REFILL":4150279,"L2_TLB_MISS_DATA":2772,"MMU_TABLE_WALK_DATA":2799,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":24,"working_set_bytes":6291456,"ghz":4.2626,"ns_per_access":8.883953,"FIXED_CYCLES":158831140,"FIXED_INSTRUCTIONS":13299574,"L1D_CACHE_MISS_LD_NONSPEC":4169690,"ARM_L1D_CACHE_REFILL":4169910,"L2_TLB_MISS_DATA":4476,"MMU_TABLE_WALK_DATA":4494,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":25,"working_set_bytes":12582912,"ghz":4.2638,"ns_per_access":57.187796,"FIXED_CYCLES":1022731760,"FIXED_INSTRUCTIONS":18111729,"L1D_CACHE_MISS_LD_NONSPEC":4193172,"ARM_L1D_CACHE_REFILL":4194310,"L2_TLB_MISS_DATA":57978,"MMU_TABLE_WALK_DATA":58138,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":3,"order":26,"working_set_bytes":4194304,"ghz":4.2577,"ns_per_access":8.210897,"FIXED_CYCLES":146629687,"FIXED_INSTRUCTIONS":13620233,"L1D_CACHE_MISS_LD_NONSPEC":4159840,"ARM_L1D_CACHE_REFILL":4160117,"L2_TLB_MISS_DATA":2958,"MMU_TABLE_WALK_DATA":2984,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":0,"working_set_bytes":2097152,"ghz":4.2648,"ns_per_access":6.632328,"FIXED_CYCLES":118637705,"FIXED_INSTRUCTIONS":13291270,"L1D_CACHE_MISS_LD_NONSPEC":4193436,"ARM_L1D_CACHE_REFILL":4193687,"L2_TLB_MISS_DATA":1216,"MMU_TABLE_WALK_DATA":1242,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":1,"working_set_bytes":1572864,"ghz":4.2397,"ns_per_access":6.618977,"FIXED_CYCLES":117701745,"FIXED_INSTRUCTIONS":13220032,"L1D_CACHE_MISS_LD_NONSPEC":4192771,"ARM_L1D_CACHE_REFILL":4193011,"L2_TLB_MISS_DATA":1090,"MMU_TABLE_WALK_DATA":1120,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":2,"working_set_bytes":262144,"ghz":4.2958,"ns_per_access":6.413221,"FIXED_CYCLES":115554034,"FIXED_INSTRUCTIONS":14243441,"L1D_CACHE_MISS_LD_NONSPEC":4082451,"ARM_L1D_CACHE_REFILL":4082733,"L2_TLB_MISS_DATA":261,"MMU_TABLE_WALK_DATA":284,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":3,"working_set_bytes":6291456,"ghz":4.2601,"ns_per_access":8.670568,"FIXED_CYCLES":154928178,"FIXED_INSTRUCTIONS":13579330,"L1D_CACHE_MISS_LD_NONSPEC":4186292,"ARM_L1D_CACHE_REFILL":4186551,"L2_TLB_MISS_DATA":5684,"MMU_TABLE_WALK_DATA":5724,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":12582912,"block":4,"order":4,"working_set_bytes":100663296,"ghz":4.2130,"ns_per_access":125.316302,"FIXED_CYCLES":6643245264,"FIXED_INSTRUCTIONS":70809173,"L1D_CACHE_MISS_LD_NONSPEC":12576943,"ARM_L1D_CACHE_REFILL":12583000,"L2_TLB_MISS_DATA":6961837,"MMU_TABLE_WALK_DATA":6964159,"INST_LDST":12583042}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":5,"working_set_bytes":98304,"ghz":4.1724,"ns_per_access":0.997782,"FIXED_CYCLES":17461341,"FIXED_INSTRUCTIONS":12709761,"L1D_CACHE_MISS_LD_NONSPEC":1251,"ARM_L1D_CACHE_REFILL":1251,"L2_TLB_MISS_DATA":32,"MMU_TABLE_WALK_DATA":36,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":6,"working_set_bytes":25165824,"ghz":4.2657,"ns_per_access":110.489845,"FIXED_CYCLES":1976849050,"FIXED_INSTRUCTIONS":23005453,"L1D_CACHE_MISS_LD_NONSPEC":4192182,"ARM_L1D_CACHE_REFILL":4194357,"L2_TLB_MISS_DATA":116783,"MMU_TABLE_WALK_DATA":116965,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":7,"working_set_bytes":8388608,"ghz":4.2471,"ns_per_access":11.829853,"FIXED_CYCLES":210733714,"FIXED_INSTRUCTIONS":13662713,"L1D_CACHE_MISS_LD_NONSPEC":4188348,"ARM_L1D_CACHE_REFILL":4188611,"L2_TLB_MISS_DATA":9482,"MMU_TABLE_WALK_DATA":9525,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":8,"working_set_bytes":16384,"ghz":4.2531,"ns_per_access":0.964880,"FIXED_CYCLES":17212211,"FIXED_INSTRUCTIONS":12690776,"L1D_CACHE_MISS_LD_NONSPEC":44,"ARM_L1D_CACHE_REFILL":32,"L2_TLB_MISS_DATA":21188,"MMU_TABLE_WALK_DATA":21188,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":9,"working_set_bytes":393216,"ghz":4.2640,"ns_per_access":6.524801,"FIXED_CYCLES":116692062,"FIXED_INSTRUCTIONS":13238123,"L1D_CACHE_MISS_LD_NONSPEC":4165232,"ARM_L1D_CACHE_REFILL":4165336,"L2_TLB_MISS_DATA":991,"MMU_TABLE_WALK_DATA":1024,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":10,"working_set_bytes":3145728,"ghz":4.2747,"ns_per_access":7.091999,"FIXED_CYCLES":127156582,"FIXED_INSTRUCTIONS":13539403,"L1D_CACHE_MISS_LD_NONSPEC":4159537,"ARM_L1D_CACHE_REFILL":4159875,"L2_TLB_MISS_DATA":1903,"MMU_TABLE_WALK_DATA":1921,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":11,"working_set_bytes":131072,"ghz":4.2649,"ns_per_access":1.039028,"FIXED_CYCLES":18586427,"FIXED_INSTRUCTIONS":12792214,"L1D_CACHE_MISS_LD_NONSPEC":28954,"ARM_L1D_CACHE_REFILL":28958,"L2_TLB_MISS_DATA":3995,"MMU_TABLE_WALK_DATA":4003,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":12,"working_set_bytes":33554432,"ghz":4.2694,"ns_per_access":113.939524,"FIXED_CYCLES":2040356787,"FIXED_INSTRUCTIONS":22667685,"L1D_CACHE_MISS_LD_NONSPEC":4192354,"ARM_L1D_CACHE_REFILL":4194365,"L2_TLB_MISS_DATA":211088,"MMU_TABLE_WALK_DATA":211512,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":13,"working_set_bytes":12582912,"ghz":4.2393,"ns_per_access":39.577961,"FIXED_CYCLES":703734678,"FIXED_INSTRUCTIONS":14393117,"L1D_CACHE_MISS_LD_NONSPEC":4193945,"ARM_L1D_CACHE_REFILL":4194301,"L2_TLB_MISS_DATA":22248,"MMU_TABLE_WALK_DATA":22321,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":14,"working_set_bytes":32768,"ghz":4.2750,"ns_per_access":0.967264,"FIXED_CYCLES":17343670,"FIXED_INSTRUCTIONS":12682689,"L1D_CACHE_MISS_LD_NONSPEC":24,"ARM_L1D_CACHE_REFILL":20,"L2_TLB_MISS_DATA":6,"MMU_TABLE_WALK_DATA":7,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":15,"working_set_bytes":4194304,"ghz":4.2807,"ns_per_access":7.869244,"FIXED_CYCLES":141290288,"FIXED_INSTRUCTIONS":13486956,"L1D_CACHE_MISS_LD_NONSPEC":4155350,"ARM_L1D_CACHE_REFILL":4155614,"L2_TLB_MISS_DATA":1809,"MMU_TABLE_WALK_DATA":1823,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":16,"working_set_bytes":16777216,"ghz":4.2803,"ns_per_access":77.951670,"FIXED_CYCLES":1399466162,"FIXED_INSTRUCTIONS":20093490,"L1D_CACHE_MISS_LD_NONSPEC":4192848,"ARM_L1D_CACHE_REFILL":4194344,"L2_TLB_MISS_DATA":80550,"MMU_TABLE_WALK_DATA":80762,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":17,"working_set_bytes":49152,"ghz":4.2707,"ns_per_access":0.953913,"FIXED_CYCLES":17086985,"FIXED_INSTRUCTIONS":12644013,"L1D_CACHE_MISS_LD_NONSPEC":39,"ARM_L1D_CACHE_REFILL":22,"L2_TLB_MISS_DATA":17,"MMU_TABLE_WALK_DATA":18,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":18,"working_set_bytes":65536,"ghz":4.2663,"ns_per_access":0.946045,"FIXED_CYCLES":16928724,"FIXED_INSTRUCTIONS":12626580,"L1D_CACHE_MISS_LD_NONSPEC":38,"ARM_L1D_CACHE_REFILL":32,"L2_TLB_MISS_DATA":2374,"MMU_TABLE_WALK_DATA":2374,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":19,"working_set_bytes":786432,"ghz":4.2794,"ns_per_access":6.553173,"FIXED_CYCLES":117622287,"FIXED_INSTRUCTIONS":13296819,"L1D_CACHE_MISS_LD_NONSPEC":4187279,"ARM_L1D_CACHE_REFILL":4187517,"L2_TLB_MISS_DATA":938,"MMU_TABLE_WALK_DATA":957,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":6291456,"block":4,"order":20,"working_set_bytes":50331648,"ghz":4.2575,"ns_per_access":118.660609,"FIXED_CYCLES":3178407197,"FIXED_INSTRUCTIONS":38336387,"L1D_CACHE_MISS_LD_NONSPEC":6288054,"ARM_L1D_CACHE_REFILL":6291611,"L2_TLB_MISS_DATA":733524,"MMU_TABLE_WALK_DATA":734192,"INST_LDST":6291586}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":21,"working_set_bytes":524288,"ghz":4.2770,"ns_per_access":6.560564,"FIXED_CYCLES":117689962,"FIXED_INSTRUCTIONS":13208581,"L1D_CACHE_MISS_LD_NONSPEC":4173858,"ARM_L1D_CACHE_REFILL":4174097,"L2_TLB_MISS_DATA":118,"MMU_TABLE_WALK_DATA":123,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":22,"working_set_bytes":24576,"ghz":4.2926,"ns_per_access":0.937223,"FIXED_CYCLES":16874093,"FIXED_INSTRUCTIONS":12607606,"L1D_CACHE_MISS_LD_NONSPEC":28,"ARM_L1D_CACHE_REFILL":17,"L2_TLB_MISS_DATA":7252,"MMU_TABLE_WALK_DATA":7253,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":23,"working_set_bytes":1048576,"ghz":4.3053,"ns_per_access":6.474495,"FIXED_CYCLES":116915002,"FIXED_INSTRUCTIONS":13231029,"L1D_CACHE_MISS_LD_NONSPEC":4189633,"ARM_L1D_CACHE_REFILL":4189900,"L2_TLB_MISS_DATA":559,"MMU_TABLE_WALK_DATA":578,"INST_LDST":4194434}
{"event":"kpc_sweep","line_bytes":128,"steps":8388608,"block":4,"order":24,"working_set_bytes":67108864,"ghz":4.2570,"ns_per_access":121.057868,"FIXED_CYCLES":4323016418,"FIXED_INSTRUCTIONS":48344765,"L1D_CACHE_MISS_LD_NONSPEC":8384442,"ARM_L1D_CACHE_REFILL":8388702,"L2_TLB_MISS_DATA":2607809,"MMU_TABLE_WALK_DATA":2608851,"INST_LDST":8388738}
{"event":"kpc_sweep","line_bytes":128,"steps":16777216,"block":4,"order":25,"working_set_bytes":134217728,"ghz":4.2624,"ns_per_access":126.855135,"FIXED_CYCLES":9071620484,"FIXED_INSTRUCTIONS":97807108,"L1D_CACHE_MISS_LD_NONSPEC":16768736,"ARM_L1D_CACHE_REFILL":16777324,"L2_TLB_MISS_DATA":11219197,"MMU_TABLE_WALK_DATA":11222627,"INST_LDST":16777346}
{"event":"kpc_sweep","line_bytes":128,"steps":4194304,"block":4,"order":26,"working_set_bytes":196608,"ghz":4.2841,"ns_per_access":5.772829,"FIXED_CYCLES":103731879,"FIXED_INSTRUCTIONS":13009874,"L1D_CACHE_MISS_LD_NONSPEC":3642698,"ARM_L1D_CACHE_REFILL":3641092,"L2_TLB_MISS_DATA":140,"MMU_TABLE_WALK_DATA":163,"INST_LDST":4194434}


==> anc/results/raw/reference_babelstream.csv <==
phase,n_elements,sizeof,max_mbytes_per_sec,runtime
Init,50331648,8,57707.4,0.0209325
Read,50331648,8,40055.3,0.0301573
function,num_times,n_elements,sizeof,max_mbytes_per_sec,min_runtime,max_runtime,avg_runtime
Copy,20,50331648,8,219931,0.00366162,0.00509642,0.0042626
Mul,20,50331648,8,210393,0.00382762,0.00497537,0.00421511
Add,20,50331648,8,201923,0.00598229,0.00774292,0.00669932
Triad,20,50331648,8,199307,0.00606079,0.00820313,0.0066905
Dot,20,50331648,8,165153,0.00487613,0.00711438,0.00562676


==> anc/results/raw/reference_babelstream.txt <==
BabelStream
Version: 5.0
Implementation: OpenMP
Running kernels 20 times
Precision: double
Array size: 400.0 MB (=0.4 GB)
Total size: 1200.0 MB (=1.2 GB)


==> anc/results/raw/reference_stream.txt <==
-------------------------------------------------------------
STREAM version $Revision: 5.10 $
-------------------------------------------------------------
This system uses 8 bytes per array element.
-------------------------------------------------------------
Array size = 50000000 (elements), Offset = 0 (elements)
Memory per array = 381.5 MiB (= 0.4 GiB).
Total memory required = 1144.4 MiB (= 1.1 GiB).
Each kernel will be executed 20 times.
 The *best* time for each kernel (excluding the first iteration)
 will be used to compute the reported bandwidth.
-------------------------------------------------------------
Number of Threads requested = 10
Number of Threads counted = 10
-------------------------------------------------------------
Your clock granularity/precision appears to be 1 microseconds.
Each test below will take on the order of 5064 microseconds.
   (= 5064 clock ticks)
Increase the size of the arrays if this shows that
you are not getting at least 20 clock ticks per test.
-------------------------------------------------------------
WARNING -- The above is only a rough guideline.
For best results, please be sure you know the
precision of your system timer.
-------------------------------------------------------------
Function    Best Rate MB/s  Avg time     Min time     Max time
Copy:          206235.0     0.004402     0.003879     0.005165
Scale:         198265.4     0.004549     0.004035     0.005052
Add:           189067.5     0.006984     0.006347     0.007681
Triad:         184642.3     0.006974     0.006499     0.007687
-------------------------------------------------------------
Solution Validates: avg error less than 1.000000e-13 on all three arrays
-------------------------------------------------------------


==> anc/results/raw/slc_probe.jsonl <==
{"event":"slc_device","cpu_brand":"Apple M4 Pro","cache_line_bytes":128,"page_bytes":16384,"gpu_name":"Apple M4 Pro","has_unified_memory":true}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":512,"steps":4194304,"touched_bytes":65536,"address_span_bytes":4194304,"ns_per_line":7.359872,"min_ns_per_line":7.102231}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":1024,"steps":4194304,"touched_bytes":131072,"address_span_bytes":8388608,"ns_per_line":7.769684,"min_ns_per_line":7.177214}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":1536,"steps":4194304,"touched_bytes":196608,"address_span_bytes":12582912,"ns_per_line":12.217889,"min_ns_per_line":11.947115}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":2048,"steps":4194304,"touched_bytes":262144,"address_span_bytes":16777216,"ns_per_line":25.418232,"min_ns_per_line":24.873336}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":3072,"steps":4194304,"touched_bytes":393216,"address_span_bytes":25165824,"ns_per_line":38.682808,"min_ns_per_line":37.966589}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":4096,"steps":4194304,"touched_bytes":524288,"address_span_bytes":33554432,"ns_per_line":39.848248,"min_ns_per_line":39.211730}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":6144,"steps":4194304,"touched_bytes":786432,"address_span_bytes":50331648,"ns_per_line":40.531923,"min_ns_per_line":40.305028}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":8192,"steps":4194304,"touched_bytes":1048576,"address_span_bytes":67108864,"ns_per_line":44.168602,"min_ns_per_line":43.709457}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":12288,"steps":4194304,"touched_bytes":1572864,"address_span_bytes":100663296,"ns_per_line":49.701869,"min_ns_per_line":47.635148}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":16384,"steps":4194304,"touched_bytes":2097152,"address_span_bytes":134217728,"ns_per_line":54.528495,"min_ns_per_line":51.989009}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":24576,"steps":4194304,"touched_bytes":3145728,"address_span_bytes":201326592,"ns_per_line":64.198573,"min_ns_per_line":61.741441}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":32768,"steps":4194304,"touched_bytes":4194304,"address_span_bytes":268435456,"ns_per_line":77.562034,"min_ns_per_line":72.604517}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":49152,"steps":4194304,"touched_bytes":6291456,"address_span_bytes":402653184,"ns_per_line":108.478348,"min_ns_per_line":106.266508}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":65536,"steps":4194304,"touched_bytes":8388608,"address_span_bytes":536870912,"ns_per_line":124.070942,"min_ns_per_line":122.965902}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":98304,"steps":4194304,"touched_bytes":12582912,"address_span_bytes":805306368,"ns_per_line":125.517905,"min_ns_per_line":125.006845}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":131072,"steps":4194304,"touched_bytes":16777216,"address_span_bytes":1073741824,"ns_per_line":125.820826,"min_ns_per_line":125.454962}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":163840,"steps":4194304,"touched_bytes":20971520,"address_span_bytes":1342177280,"ns_per_line":126.200527,"min_ns_per_line":125.688891}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":196608,"steps":4194304,"touched_bytes":25165824,"address_span_bytes":1610612736,"ns_per_line":127.490649,"min_ns_per_line":126.715541}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":262144,"steps":4194304,"touched_bytes":33554432,"address_span_bytes":2147483648,"ns_per_line":128.835231,"min_ns_per_line":127.452721}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":393216,"steps":6291456,"touched_bytes":50331648,"address_span_bytes":3221225472,"ns_per_line":134.019580,"min_ns_per_line":133.000360}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":524288,"steps":8388608,"touched_bytes":67108864,"address_span_bytes":4294967296,"ns_per_line":143.182913,"min_ns_per_line":141.995410}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":786432,"steps":12582912,"touched_bytes":100663296,"address_span_bytes":6442450944,"ns_per_line":156.351510,"min_ns_per_line":155.513297}
{"event":"slc_capacity","pattern":"pointerchase_stride8192","method":"dependent_chase","line_bytes":128,"stride_bytes":8192,"entries":1048576,"steps":16777216,"touched_bytes":134217728,"address_span_bytes":8589934592,"ns_per_line":166.547266,"min_ns_per_line":164.137619}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":0,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.603676,"recovery_ns_per_line":0.632599}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":1,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.569031,"recovery_ns_per_line":0.561081}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":2,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.558220,"recovery_ns_per_line":0.575066}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":3,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.556625,"recovery_ns_per_line":0.549637}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":4,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.651047,"recovery_ns_per_line":0.647865}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":5,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.673294,"recovery_ns_per_line":0.674568}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":6,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.658989,"recovery_ns_per_line":0.645325}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":7,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.642464,"recovery_ns_per_line":0.644371}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":8,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.674889,"recovery_ns_per_line":4.401207}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":9,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":1.211800,"recovery_ns_per_line":0.690147}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":10,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.660263,"recovery_ns_per_line":0.698090}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":11,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.716522,"recovery_ns_per_line":0.621483}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":12,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.715569,"recovery_ns_per_line":0.723526}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":13,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.734009,"recovery_ns_per_line":0.611626}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":14,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.610672,"recovery_ns_per_line":0.651993}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":15,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.618935,"recovery_ns_per_line":0.600182}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":16,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.578880,"recovery_ns_per_line":0.624344}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":17,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.680923,"recovery_ns_per_line":0.724792}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":18,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.612892,"recovery_ns_per_line":0.683464}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":19,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.723518,"recovery_ns_per_line":0.697136}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":20,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.683151,"recovery_ns_per_line":0.755310}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":21,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.751808,"recovery_ns_per_line":0.681557}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":22,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.672981,"recovery_ns_per_line":0.752449}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":23,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.736237,"recovery_ns_per_line":0.655174}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":24,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":0.663437,"recovery_ns_per_line":0.715569}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":0,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.022292,"probe_ns_per_line":2.687775,"recovery_ns_per_line":0.915840}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":1,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.021625,"probe_ns_per_line":1.070343,"recovery_ns_per_line":0.672340}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":2,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.021208,"probe_ns_per_line":1.010254,"recovery_ns_per_line":0.700317}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":3,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.020042,"probe_ns_per_line":0.853539,"recovery_ns_per_line":0.661530}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":4,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.020375,"probe_ns_per_line":0.796318,"recovery_ns_per_line":0.646271}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":5,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.019750,"probe_ns_per_line":0.887238,"recovery_ns_per_line":0.840508}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":6,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.432000,"probe_ns_per_line":1.580872,"recovery_ns_per_line":0.770569}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":7,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.230000,"probe_ns_per_line":1.060799,"recovery_ns_per_line":0.597000}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":8,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.020417,"probe_ns_per_line":1.296997,"recovery_ns_per_line":0.970200}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":9,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.020500,"probe_ns_per_line":1.152992,"recovery_ns_per_line":0.618301}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":10,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.019625,"probe_ns_per_line":0.727020,"recovery_ns_per_line":0.548996}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":11,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.022375,"probe_ns_per_line":0.771843,"recovery_ns_per_line":0.571251}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":12,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.021500,"probe_ns_per_line":0.777565,"recovery_ns_per_line":0.543907}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":13,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.021167,"probe_ns_per_line":0.738464,"recovery_ns_per_line":0.674248}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":14,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.020125,"probe_ns_per_line":0.813484,"recovery_ns_per_line":0.662804}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":15,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.019875,"probe_ns_per_line":0.797272,"recovery_ns_per_line":0.653587}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":16,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.020042,"probe_ns_per_line":0.811256,"recovery_ns_per_line":0.628471}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":17,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.020333,"probe_ns_per_line":0.766434,"recovery_ns_per_line":0.634834}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":18,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.020292,"probe_ns_per_line":0.772476,"recovery_ns_per_line":0.621475}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":19,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.019292,"probe_ns_per_line":0.797272,"recovery_ns_per_line":0.634827}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":20,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.571875,"probe_ns_per_line":1.710892,"recovery_ns_per_line":0.939690}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":21,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.168917,"probe_ns_per_line":1.803398,"recovery_ns_per_line":1.454033}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":22,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.021167,"probe_ns_per_line":0.690460,"recovery_ns_per_line":0.539146}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":23,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.019750,"probe_ns_per_line":0.704132,"recovery_ns_per_line":0.615120}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":24,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":1048576,"gpu_ms":0.021500,"probe_ns_per_line":0.696182,"recovery_ns_per_line":0.528648}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":0,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.036000,"probe_ns_per_line":0.695869,"recovery_ns_per_line":0.525162}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":1,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.034875,"probe_ns_per_line":0.724159,"recovery_ns_per_line":0.522614}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":2,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.033375,"probe_ns_per_line":0.766113,"recovery_ns_per_line":0.602089}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":3,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.032750,"probe_ns_per_line":0.811264,"recovery_ns_per_line":0.613525}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":4,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.034292,"probe_ns_per_line":0.805542,"recovery_ns_per_line":0.609398}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":5,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.033708,"probe_ns_per_line":0.773750,"recovery_ns_per_line":0.612572}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":6,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.033750,"probe_ns_per_line":0.797905,"recovery_ns_per_line":0.619888}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":7,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.033250,"probe_ns_per_line":0.712395,"recovery_ns_per_line":0.622749}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":8,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.033458,"probe_ns_per_line":0.911079,"recovery_ns_per_line":0.804901}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":9,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.297500,"probe_ns_per_line":1.389816,"recovery_ns_per_line":1.047455}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":10,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.096125,"probe_ns_per_line":2.231285,"recovery_ns_per_line":0.803627}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":11,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.035750,"probe_ns_per_line":0.670433,"recovery_ns_per_line":0.543594}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":12,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.033208,"probe_ns_per_line":0.725746,"recovery_ns_per_line":0.536598}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":13,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.032625,"probe_ns_per_line":0.614799,"recovery_ns_per_line":0.540100}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":14,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.032875,"probe_ns_per_line":0.615120,"recovery_ns_per_line":0.534058}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":15,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.033583,"probe_ns_per_line":0.613533,"recovery_ns_per_line":0.535645}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":16,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.033250,"probe_ns_per_line":0.694588,"recovery_ns_per_line":0.747681}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":17,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.033250,"probe_ns_per_line":0.685059,"recovery_ns_per_line":0.637688}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":18,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.033292,"probe_ns_per_line":0.822388,"recovery_ns_per_line":0.612900}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":19,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.034208,"probe_ns_per_line":0.856720,"recovery_ns_per_line":0.660255}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":20,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.033917,"probe_ns_per_line":0.837006,"recovery_ns_per_line":0.617661}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":21,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.033417,"probe_ns_per_line":0.800133,"recovery_ns_per_line":0.641823}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":22,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.034125,"probe_ns_per_line":0.840820,"recovery_ns_per_line":0.630699}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":23,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.034000,"probe_ns_per_line":0.841774,"recovery_ns_per_line":0.787415}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":24,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":2097152,"gpu_ms":0.477500,"probe_ns_per_line":1.530334,"recovery_ns_per_line":0.605896}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":0,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.348083,"probe_ns_per_line":2.373695,"recovery_ns_per_line":1.130424}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":1,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.061208,"probe_ns_per_line":0.817299,"recovery_ns_per_line":0.538185}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":2,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058375,"probe_ns_per_line":0.636734,"recovery_ns_per_line":0.532150}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":3,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058625,"probe_ns_per_line":0.637054,"recovery_ns_per_line":0.537239}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":4,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058750,"probe_ns_per_line":0.718437,"recovery_ns_per_line":0.530556}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":5,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058875,"probe_ns_per_line":0.710808,"recovery_ns_per_line":0.529602}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":6,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058750,"probe_ns_per_line":0.747681,"recovery_ns_per_line":0.526108}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":7,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058625,"probe_ns_per_line":0.802040,"recovery_ns_per_line":0.614799}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":8,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.059208,"probe_ns_per_line":0.814751,"recovery_ns_per_line":0.625931}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":9,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058583,"probe_ns_per_line":0.878334,"recovery_ns_per_line":0.618614}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":10,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058500,"probe_ns_per_line":0.893280,"recovery_ns_per_line":0.631332}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":11,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058833,"probe_ns_per_line":0.829063,"recovery_ns_per_line":0.610352}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":12,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058500,"probe_ns_per_line":0.881516,"recovery_ns_per_line":0.832870}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":13,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":1.283625,"probe_ns_per_line":1.614250,"recovery_ns_per_line":0.814438}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":14,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.061042,"probe_ns_per_line":1.699127,"recovery_ns_per_line":0.796005}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":15,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.059500,"probe_ns_per_line":0.762939,"recovery_ns_per_line":0.540092}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":16,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058375,"probe_ns_per_line":0.702538,"recovery_ns_per_line":0.562668}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":17,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058375,"probe_ns_per_line":0.746407,"recovery_ns_per_line":0.536285}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":18,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058500,"probe_ns_per_line":0.733688,"recovery_ns_per_line":0.554085}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":19,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058250,"probe_ns_per_line":0.771523,"recovery_ns_per_line":0.616714}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":20,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058375,"probe_ns_per_line":0.869751,"recovery_ns_per_line":0.637375}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":21,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058750,"probe_ns_per_line":0.886597,"recovery_ns_per_line":0.624657}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":22,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058375,"probe_ns_per_line":0.863708,"recovery_ns_per_line":0.621475}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":23,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058792,"probe_ns_per_line":0.893272,"recovery_ns_per_line":0.636734}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":24,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":4194304,"gpu_ms":0.058625,"probe_ns_per_line":0.788368,"recovery_ns_per_line":0.657715}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":0,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.731000,"probe_ns_per_line":2.452217,"recovery_ns_per_line":1.730286}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":1,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.260333,"probe_ns_per_line":1.616165,"recovery_ns_per_line":0.714935}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":2,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.104667,"probe_ns_per_line":0.825569,"recovery_ns_per_line":0.549316}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":3,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.103125,"probe_ns_per_line":0.689819,"recovery_ns_per_line":0.548050}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":4,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.104250,"probe_ns_per_line":0.728607,"recovery_ns_per_line":0.585236}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":5,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.103125,"probe_ns_per_line":0.761032,"recovery_ns_per_line":0.533104}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":6,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.103500,"probe_ns_per_line":0.768982,"recovery_ns_per_line":0.586197}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":7,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032125,"probe_ns_per_line":0.871017,"recovery_ns_per_line":0.610352}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":8,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032333,"probe_ns_per_line":0.939682,"recovery_ns_per_line":0.625931}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":9,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032167,"probe_ns_per_line":0.928558,"recovery_ns_per_line":0.624977}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":10,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032833,"probe_ns_per_line":0.968292,"recovery_ns_per_line":0.627205}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":11,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032458,"probe_ns_per_line":0.928879,"recovery_ns_per_line":0.634193}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":12,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032500,"probe_ns_per_line":0.975296,"recovery_ns_per_line":0.626877}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":13,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032125,"probe_ns_per_line":0.911400,"recovery_ns_per_line":0.698723}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":14,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.161875,"probe_ns_per_line":1.295410,"recovery_ns_per_line":0.719070}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":15,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032958,"probe_ns_per_line":0.778831,"recovery_ns_per_line":0.522934}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":16,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032042,"probe_ns_per_line":0.713982,"recovery_ns_per_line":0.675842}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":17,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032917,"probe_ns_per_line":2.141640,"recovery_ns_per_line":1.029968}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":18,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.043000,"probe_ns_per_line":0.795998,"recovery_ns_per_line":0.570618}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":19,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032125,"probe_ns_per_line":0.696182,"recovery_ns_per_line":0.529922}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":20,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.031875,"probe_ns_per_line":0.745132,"recovery_ns_per_line":0.534058}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":21,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.031667,"probe_ns_per_line":0.693634,"recovery_ns_per_line":0.524841}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":22,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.031792,"probe_ns_per_line":0.687279,"recovery_ns_per_line":0.519753}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":23,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032042,"probe_ns_per_line":0.741325,"recovery_ns_per_line":0.534378}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":24,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":8388608,"gpu_ms":0.032250,"probe_ns_per_line":0.930153,"recovery_ns_per_line":0.560120}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":0,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.076250,"probe_ns_per_line":1.183189,"recovery_ns_per_line":0.626251}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":1,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.069208,"probe_ns_per_line":1.226425,"recovery_ns_per_line":0.620522}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":2,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.073375,"probe_ns_per_line":1.295403,"recovery_ns_per_line":0.715897}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":3,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.078375,"probe_ns_per_line":1.334824,"recovery_ns_per_line":0.671707}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":4,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.073625,"probe_ns_per_line":1.201950,"recovery_ns_per_line":1.000404}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":5,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.112625,"probe_ns_per_line":1.203850,"recovery_ns_per_line":0.679657}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":6,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.069167,"probe_ns_per_line":0.967659,"recovery_ns_per_line":0.548683}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":7,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.070375,"probe_ns_per_line":1.920387,"recovery_ns_per_line":1.969017}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":8,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.093875,"probe_ns_per_line":1.262978,"recovery_ns_per_line":0.641502}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":9,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.067292,"probe_ns_per_line":0.934921,"recovery_ns_per_line":0.569977}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":10,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.066458,"probe_ns_per_line":0.909492,"recovery_ns_per_line":0.569664}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":11,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.066500,"probe_ns_per_line":0.949860,"recovery_ns_per_line":0.549637}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":12,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.066500,"probe_ns_per_line":0.991821,"recovery_ns_per_line":0.555672}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":13,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.067167,"probe_ns_per_line":1.152039,"recovery_ns_per_line":0.689507}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":14,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.071708,"probe_ns_per_line":1.192413,"recovery_ns_per_line":0.660255}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":15,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.069625,"probe_ns_per_line":1.207985,"recovery_ns_per_line":0.682518}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":16,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.070250,"probe_ns_per_line":1.241043,"recovery_ns_per_line":0.677429}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":17,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.071875,"probe_ns_per_line":1.243591,"recovery_ns_per_line":0.657082}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":18,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.069500,"probe_ns_per_line":1.253761,"recovery_ns_per_line":1.097679}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":19,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.093208,"probe_ns_per_line":1.288414,"recovery_ns_per_line":0.654861}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":20,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.067750,"probe_ns_per_line":0.915207,"recovery_ns_per_line":0.640869}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":21,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.071167,"probe_ns_per_line":2.455711,"recovery_ns_per_line":1.402534}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":22,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.096000,"probe_ns_per_line":1.427330,"recovery_ns_per_line":0.847504}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":23,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.077583,"probe_ns_per_line":1.161263,"recovery_ns_per_line":0.670113}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":24,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":16777216,"gpu_ms":0.066083,"probe_ns_per_line":1.031876,"recovery_ns_per_line":0.578247}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":0,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.182167,"probe_ns_per_line":1.390457,"recovery_ns_per_line":0.689507}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":1,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.245375,"probe_ns_per_line":1.514755,"recovery_ns_per_line":0.672340}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":2,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.241333,"probe_ns_per_line":1.624107,"recovery_ns_per_line":0.856712}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":3,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.244000,"probe_ns_per_line":1.610435,"recovery_ns_per_line":0.798538}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":4,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.241875,"probe_ns_per_line":1.624420,"recovery_ns_per_line":0.784241}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":5,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.240500,"probe_ns_per_line":1.975060,"recovery_ns_per_line":2.225876}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":6,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.211583,"probe_ns_per_line":1.708031,"recovery_ns_per_line":0.876106}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":7,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.238625,"probe_ns_per_line":2.187729,"recovery_ns_per_line":1.024567}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":8,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.228125,"probe_ns_per_line":1.395859,"recovery_ns_per_line":0.674248}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":9,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.241250,"probe_ns_per_line":1.276649,"recovery_ns_per_line":0.698723}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":10,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.246250,"probe_ns_per_line":1.386009,"recovery_ns_per_line":0.698090}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":11,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.247375,"probe_ns_per_line":1.573883,"recovery_ns_per_line":0.871979}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":12,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.238000,"probe_ns_per_line":1.713440,"recovery_ns_per_line":0.891373}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":13,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.243375,"probe_ns_per_line":1.607895,"recovery_ns_per_line":0.884056}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":14,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.239958,"probe_ns_per_line":1.629829,"recovery_ns_per_line":0.875793}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":15,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.244250,"probe_ns_per_line":2.972282,"recovery_ns_per_line":1.108170}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":16,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.211625,"probe_ns_per_line":2.027832,"recovery_ns_per_line":1.688004}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":17,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.216417,"probe_ns_per_line":1.632378,"recovery_ns_per_line":0.872925}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":18,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.236667,"probe_ns_per_line":1.241043,"recovery_ns_per_line":0.681877}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":19,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.241917,"probe_ns_per_line":1.271568,"recovery_ns_per_line":0.644371}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":20,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.241458,"probe_ns_per_line":1.461983,"recovery_ns_per_line":0.841774}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":21,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.244000,"probe_ns_per_line":1.606308,"recovery_ns_per_line":0.801720}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":22,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.243750,"probe_ns_per_line":1.613304,"recovery_ns_per_line":0.811264}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":23,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.244792,"probe_ns_per_line":1.600586,"recovery_ns_per_line":0.823654}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":24,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":33554432,"gpu_ms":0.243375,"probe_ns_per_line":1.562439,"recovery_ns_per_line":1.215614}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":0,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.536000,"probe_ns_per_line":3.105797,"recovery_ns_per_line":1.338318}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":1,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.485625,"probe_ns_per_line":1.572289,"recovery_ns_per_line":0.768341}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":2,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.526458,"probe_ns_per_line":1.259804,"recovery_ns_per_line":0.644363}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":3,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.529875,"probe_ns_per_line":1.317024,"recovery_ns_per_line":0.716530}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":4,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.533625,"probe_ns_per_line":1.616798,"recovery_ns_per_line":0.818253}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":5,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.524167,"probe_ns_per_line":1.692139,"recovery_ns_per_line":0.829697}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":6,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.524875,"probe_ns_per_line":1.639366,"recovery_ns_per_line":0.851318}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":7,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.530375,"probe_ns_per_line":5.065598,"recovery_ns_per_line":1.559578}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":8,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.494417,"probe_ns_per_line":1.927696,"recovery_ns_per_line":0.668526}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":9,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.528292,"probe_ns_per_line":1.613930,"recovery_ns_per_line":1.076385}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":10,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.538667,"probe_ns_per_line":1.571022,"recovery_ns_per_line":1.172699}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":11,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.526125,"probe_ns_per_line":1.744270,"recovery_ns_per_line":1.189552}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":12,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.519625,"probe_ns_per_line":1.792267,"recovery_ns_per_line":1.050949}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":13,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.518250,"probe_ns_per_line":1.700722,"recovery_ns_per_line":1.205124}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":14,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.519542,"probe_ns_per_line":3.544807,"recovery_ns_per_line":1.344360}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":15,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.485583,"probe_ns_per_line":1.510933,"recovery_ns_per_line":0.678703}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":16,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.528167,"probe_ns_per_line":1.378059,"recovery_ns_per_line":0.691727}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":17,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.530417,"probe_ns_per_line":1.567841,"recovery_ns_per_line":0.857040}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":18,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.524917,"probe_ns_per_line":1.755081,"recovery_ns_per_line":0.927925}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":19,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.523292,"probe_ns_per_line":1.747452,"recovery_ns_per_line":0.926971}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":20,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.517875,"probe_ns_per_line":1.642868,"recovery_ns_per_line":1.491226}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":21,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.498292,"probe_ns_per_line":2.949394,"recovery_ns_per_line":1.571335}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":22,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.482792,"probe_ns_per_line":1.502357,"recovery_ns_per_line":0.789955}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":23,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.526833,"probe_ns_per_line":1.350716,"recovery_ns_per_line":0.725113}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":24,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":67108864,"gpu_ms":0.535750,"probe_ns_per_line":1.568474,"recovery_ns_per_line":0.778831}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":0,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.077500,"probe_ns_per_line":1.885735,"recovery_ns_per_line":0.898682}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":1,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.082875,"probe_ns_per_line":3.390625,"recovery_ns_per_line":2.744041}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":2,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.140958,"probe_ns_per_line":1.821518,"recovery_ns_per_line":0.894859}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":3,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.070875,"probe_ns_per_line":1.398727,"recovery_ns_per_line":0.670120}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":4,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.090500,"probe_ns_per_line":1.768112,"recovery_ns_per_line":0.895500}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":5,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.079583,"probe_ns_per_line":1.885094,"recovery_ns_per_line":0.971794}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":6,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.068125,"probe_ns_per_line":4.239403,"recovery_ns_per_line":1.401260}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":7,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.035667,"probe_ns_per_line":1.650490,"recovery_ns_per_line":0.850998}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":8,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.077625,"probe_ns_per_line":1.593590,"recovery_ns_per_line":0.849091}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":9,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.083292,"probe_ns_per_line":2.037689,"recovery_ns_per_line":1.001358}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":10,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.064875,"probe_ns_per_line":1.840591,"recovery_ns_per_line":0.941597}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":11,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.370875,"probe_ns_per_line":3.186226,"recovery_ns_per_line":1.189873}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":12,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.030083,"probe_ns_per_line":1.458168,"recovery_ns_per_line":0.875153}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":13,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.080500,"probe_ns_per_line":1.732513,"recovery_ns_per_line":0.855446}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":14,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.073958,"probe_ns_per_line":1.922928,"recovery_ns_per_line":1.024559}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":15,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.095542,"probe_ns_per_line":3.825821,"recovery_ns_per_line":1.649544}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":16,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.031583,"probe_ns_per_line":2.508484,"recovery_ns_per_line":0.949226}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":17,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.068667,"probe_ns_per_line":1.633011,"recovery_ns_per_line":0.893272}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":18,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.078375,"probe_ns_per_line":1.962982,"recovery_ns_per_line":1.055077}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":19,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.083250,"probe_ns_per_line":1.866341,"recovery_ns_per_line":0.966072}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":20,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.499875,"probe_ns_per_line":2.883911,"recovery_ns_per_line":1.106262}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":21,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.046792,"probe_ns_per_line":1.371071,"recovery_ns_per_line":0.737511}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":22,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.075000,"probe_ns_per_line":1.759842,"recovery_ns_per_line":0.878975}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":23,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.078625,"probe_ns_per_line":1.925468,"recovery_ns_per_line":0.985786}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":24,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":134217728,"gpu_ms":1.065583,"probe_ns_per_line":3.602341,"recovery_ns_per_line":2.344772}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":0,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.110125,"probe_ns_per_line":1.869522,"recovery_ns_per_line":0.950493}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":1,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.180208,"probe_ns_per_line":2.114929,"recovery_ns_per_line":1.045227}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":2,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.611250,"probe_ns_per_line":2.625465,"recovery_ns_per_line":0.974968}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":3,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.122458,"probe_ns_per_line":1.641907,"recovery_ns_per_line":0.830330}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":4,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.171917,"probe_ns_per_line":2.101265,"recovery_ns_per_line":1.046181}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":5,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.644458,"probe_ns_per_line":2.541862,"recovery_ns_per_line":0.890411}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":6,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.151375,"probe_ns_per_line":1.844086,"recovery_ns_per_line":0.894867}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":7,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.213292,"probe_ns_per_line":2.977684,"recovery_ns_per_line":1.647949}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":8,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.216750,"probe_ns_per_line":2.048172,"recovery_ns_per_line":0.942551}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":9,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.202500,"probe_ns_per_line":1.985229,"recovery_ns_per_line":1.004539}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":10,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.168917,"probe_ns_per_line":2.268791,"recovery_ns_per_line":3.590263}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":11,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.126917,"probe_ns_per_line":1.937866,"recovery_ns_per_line":1.068748}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":12,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.169167,"probe_ns_per_line":2.101898,"recovery_ns_per_line":1.082420}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":13,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.616250,"probe_ns_per_line":2.531693,"recovery_ns_per_line":1.009628}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":14,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.133833,"probe_ns_per_line":1.664795,"recovery_ns_per_line":0.868797}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":15,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.171583,"probe_ns_per_line":2.134003,"recovery_ns_per_line":1.065887}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":16,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.668875,"probe_ns_per_line":2.606705,"recovery_ns_per_line":0.905670}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":17,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.164750,"probe_ns_per_line":1.939453,"recovery_ns_per_line":0.997543}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":18,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.217917,"probe_ns_per_line":2.142593,"recovery_ns_per_line":1.044907}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":19,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.572750,"probe_ns_per_line":2.470650,"recovery_ns_per_line":0.929520}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":20,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.181917,"probe_ns_per_line":2.035454,"recovery_ns_per_line":1.028694}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":21,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.171125,"probe_ns_per_line":5.473137,"recovery_ns_per_line":2.020836}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":22,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.119792,"probe_ns_per_line":1.646355,"recovery_ns_per_line":0.864983}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":23,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.168500,"probe_ns_per_line":2.111115,"recovery_ns_per_line":1.050316}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":24,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":268435456,"gpu_ms":2.681125,"probe_ns_per_line":2.558395,"recovery_ns_per_line":0.945404}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":0,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.350917,"probe_ns_per_line":2.272919,"recovery_ns_per_line":1.111984}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":1,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.829417,"probe_ns_per_line":2.676010,"recovery_ns_per_line":1.023933}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":2,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.852250,"probe_ns_per_line":2.692223,"recovery_ns_per_line":0.997543}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":3,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.359292,"probe_ns_per_line":2.184235,"recovery_ns_per_line":1.091644}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":4,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.834958,"probe_ns_per_line":2.758980,"recovery_ns_per_line":1.071617}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":5,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.386000,"probe_ns_per_line":5.215012,"recovery_ns_per_line":1.389183}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":6,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.324417,"probe_ns_per_line":2.162300,"recovery_ns_per_line":1.086868}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":7,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.842000,"probe_ns_per_line":2.648354,"recovery_ns_per_line":0.993729}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":8,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.428375,"probe_ns_per_line":4.684448,"recovery_ns_per_line":2.291679}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":9,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.343708,"probe_ns_per_line":2.124786,"recovery_ns_per_line":1.084007}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":10,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.862625,"probe_ns_per_line":2.641678,"recovery_ns_per_line":0.999451}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":11,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.368250,"probe_ns_per_line":4.393578,"recovery_ns_per_line":1.267433}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":12,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.318125,"probe_ns_per_line":2.644852,"recovery_ns_per_line":1.010895}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":13,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.897792,"probe_ns_per_line":2.648666,"recovery_ns_per_line":1.650810}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":14,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.431042,"probe_ns_per_line":3.991760,"recovery_ns_per_line":2.871834}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":15,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.329375,"probe_ns_per_line":2.155937,"recovery_ns_per_line":1.047134}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":16,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.852500,"probe_ns_per_line":2.590179,"recovery_ns_per_line":0.941277}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":17,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.381708,"probe_ns_per_line":2.478287,"recovery_ns_per_line":1.231834}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":18,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.427542,"probe_ns_per_line":2.664886,"recovery_ns_per_line":1.095451}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":19,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.846750,"probe_ns_per_line":2.707481,"recovery_ns_per_line":0.920616}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":20,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.395500,"probe_ns_per_line":2.407707,"recovery_ns_per_line":1.042999}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":21,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.887667,"probe_ns_per_line":2.728783,"recovery_ns_per_line":1.076065}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":22,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.962917,"probe_ns_per_line":2.712250,"recovery_ns_per_line":0.990868}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":23,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.446792,"probe_ns_per_line":2.414070,"recovery_ns_per_line":1.070335}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"contiguous128_alternating","trial":24,"line_bytes":128,"stride_bytes":128,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":16777216,"gpu_victim_bytes":536870912,"gpu_ms":4.681500,"probe_ns_per_line":2.698265,"recovery_ns_per_line":1.081787}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.760567,"recovery_ns_per_line":2.717018}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.704300,"recovery_ns_per_line":2.699852}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.916023,"recovery_ns_per_line":3.108025}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.087364,"recovery_ns_per_line":3.120102}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.349617,"recovery_ns_per_line":3.245354}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.140762,"recovery_ns_per_line":3.056526}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":4.148163,"recovery_ns_per_line":3.589310}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.901718,"recovery_ns_per_line":2.800941}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.216431,"recovery_ns_per_line":3.091179}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.203079,"recovery_ns_per_line":3.216743}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.206573,"recovery_ns_per_line":3.362022}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.936134,"recovery_ns_per_line":3.196396}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.609970,"recovery_ns_per_line":4.189812}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.810478,"recovery_ns_per_line":2.947495}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.890907,"recovery_ns_per_line":2.883591}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.123924,"recovery_ns_per_line":3.158249}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.144264,"recovery_ns_per_line":3.197037}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.260925,"recovery_ns_per_line":3.696129}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.021240,"recovery_ns_per_line":3.167465}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.655113,"recovery_ns_per_line":2.901077}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.847351,"recovery_ns_per_line":2.834641}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.813652,"recovery_ns_per_line":3.183052}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.161430,"recovery_ns_per_line":3.154755}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.169060,"recovery_ns_per_line":3.330864}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.945351,"recovery_ns_per_line":3.206253}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.008500,"probe_ns_per_line":4.068054,"recovery_ns_per_line":3.932632}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.008000,"probe_ns_per_line":2.923645,"recovery_ns_per_line":2.713844}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.005875,"probe_ns_per_line":2.906479,"recovery_ns_per_line":3.342628}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.007458,"probe_ns_per_line":3.289223,"recovery_ns_per_line":3.160156}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.006375,"probe_ns_per_line":4.149437,"recovery_ns_per_line":3.575638}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.008000,"probe_ns_per_line":4.089355,"recovery_ns_per_line":3.916100}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.007875,"probe_ns_per_line":2.906487,"recovery_ns_per_line":2.950348}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.006000,"probe_ns_per_line":2.827965,"recovery_ns_per_line":2.774879}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.006875,"probe_ns_per_line":3.249809,"recovery_ns_per_line":3.101990}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.006250,"probe_ns_per_line":3.286682,"recovery_ns_per_line":3.167473}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.074250,"probe_ns_per_line":3.724731,"recovery_ns_per_line":3.094040}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.008167,"probe_ns_per_line":3.325783,"recovery_ns_per_line":2.752304}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.005667,"probe_ns_per_line":2.916977,"recovery_ns_per_line":2.876595}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.005917,"probe_ns_per_line":2.917610,"recovery_ns_per_line":3.104210}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.007625,"probe_ns_per_line":3.383636,"recovery_ns_per_line":3.212929}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.006583,"probe_ns_per_line":4.139900,"recovery_ns_per_line":3.653526}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.008125,"probe_ns_per_line":3.261887,"recovery_ns_per_line":2.861023}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.006542,"probe_ns_per_line":4.134178,"recovery_ns_per_line":3.008522}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.007958,"probe_ns_per_line":3.089584,"recovery_ns_per_line":2.789185}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.006500,"probe_ns_per_line":3.254257,"recovery_ns_per_line":3.177643}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.006875,"probe_ns_per_line":3.282547,"recovery_ns_per_line":3.266647}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.158958,"probe_ns_per_line":3.973328,"recovery_ns_per_line":2.853073}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.008000,"probe_ns_per_line":3.025055,"recovery_ns_per_line":3.833138}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.008083,"probe_ns_per_line":2.909981,"recovery_ns_per_line":2.691582}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.005792,"probe_ns_per_line":2.758659,"recovery_ns_per_line":2.692863}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.011750,"probe_ns_per_line":3.105804,"recovery_ns_per_line":2.792046}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.010708,"probe_ns_per_line":3.243767,"recovery_ns_per_line":3.119789}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.101542,"probe_ns_per_line":3.763832,"recovery_ns_per_line":2.892494}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.012542,"probe_ns_per_line":3.568008,"recovery_ns_per_line":2.736092}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.009708,"probe_ns_per_line":2.781235,"recovery_ns_per_line":2.694450}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.009750,"probe_ns_per_line":2.947174,"recovery_ns_per_line":2.965927}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.010250,"probe_ns_per_line":3.225327,"recovery_ns_per_line":3.131866}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.010750,"probe_ns_per_line":3.253937,"recovery_ns_per_line":3.116608}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.013000,"probe_ns_per_line":3.634132,"recovery_ns_per_line":2.957985}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.010000,"probe_ns_per_line":4.031181,"recovery_ns_per_line":3.864929}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.013875,"probe_ns_per_line":2.781868,"recovery_ns_per_line":2.660751}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.010000,"probe_ns_per_line":2.832726,"recovery_ns_per_line":2.950356}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.010208,"probe_ns_per_line":3.291763,"recovery_ns_per_line":3.193855}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.010583,"probe_ns_per_line":3.272697,"recovery_ns_per_line":3.896080}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.012958,"probe_ns_per_line":3.115967,"recovery_ns_per_line":3.047943}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.013250,"probe_ns_per_line":3.443398,"recovery_ns_per_line":2.739906}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.010125,"probe_ns_per_line":2.885818,"recovery_ns_per_line":2.756119}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.010292,"probe_ns_per_line":2.887726,"recovery_ns_per_line":3.133133}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.011000,"probe_ns_per_line":3.318466,"recovery_ns_per_line":3.215157}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.011125,"probe_ns_per_line":3.629684,"recovery_ns_per_line":3.940903}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.013000,"probe_ns_per_line":3.122330,"recovery_ns_per_line":2.896309}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.009833,"probe_ns_per_line":4.260384,"recovery_ns_per_line":3.395393}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.013500,"probe_ns_per_line":3.009796,"recovery_ns_per_line":2.796486}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.009958,"probe_ns_per_line":3.148712,"recovery_ns_per_line":2.937004}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.010542,"probe_ns_per_line":3.308929,"recovery_ns_per_line":3.248848}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.021250,"probe_ns_per_line":4.734352,"recovery_ns_per_line":4.161514}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.023667,"probe_ns_per_line":3.105484,"recovery_ns_per_line":3.344849}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.025333,"probe_ns_per_line":3.168419,"recovery_ns_per_line":2.811432}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.018375,"probe_ns_per_line":3.074013,"recovery_ns_per_line":2.748177}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.018042,"probe_ns_per_line":3.315926,"recovery_ns_per_line":3.112160}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.020250,"probe_ns_per_line":3.374100,"recovery_ns_per_line":3.183052}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.096708,"probe_ns_per_line":3.779411,"recovery_ns_per_line":2.889313}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.017833,"probe_ns_per_line":5.127586,"recovery_ns_per_line":3.071152}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.024625,"probe_ns_per_line":2.976418,"recovery_ns_per_line":2.813652}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.018042,"probe_ns_per_line":3.086090,"recovery_ns_per_line":3.078461}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.018500,"probe_ns_per_line":3.354393,"recovery_ns_per_line":3.209114}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.019125,"probe_ns_per_line":3.626503,"recovery_ns_per_line":4.139580}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.023625,"probe_ns_per_line":3.142670,"recovery_ns_per_line":2.885506}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.022208,"probe_ns_per_line":4.557289,"recovery_ns_per_line":3.017426}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.024042,"probe_ns_per_line":3.029503,"recovery_ns_per_line":2.773926}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.018000,"probe_ns_per_line":3.213882,"recovery_ns_per_line":3.155075}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.020583,"probe_ns_per_line":3.319107,"recovery_ns_per_line":3.184319}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.019250,"probe_ns_per_line":4.343987,"recovery_ns_per_line":3.645584}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.023125,"probe_ns_per_line":3.373146,"recovery_ns_per_line":4.165329}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.024375,"probe_ns_per_line":3.034592,"recovery_ns_per_line":2.885498}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.018375,"probe_ns_per_line":2.996132,"recovery_ns_per_line":3.124878}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.018292,"probe_ns_per_line":3.351212,"recovery_ns_per_line":3.199265}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.019250,"probe_ns_per_line":3.313385,"recovery_ns_per_line":3.769875}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.023333,"probe_ns_per_line":3.403664,"recovery_ns_per_line":2.751671}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.018458,"probe_ns_per_line":5.321503,"recovery_ns_per_line":3.287315}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.044375,"probe_ns_per_line":3.134415,"recovery_ns_per_line":2.721153}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.033708,"probe_ns_per_line":3.433548,"recovery_ns_per_line":3.266968}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.036458,"probe_ns_per_line":3.463745,"recovery_ns_per_line":3.194489}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.038250,"probe_ns_per_line":5.091034,"recovery_ns_per_line":3.556252}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.042125,"probe_ns_per_line":3.344215,"recovery_ns_per_line":4.713379}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.044500,"probe_ns_per_line":3.219604,"recovery_ns_per_line":2.740547}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.034333,"probe_ns_per_line":3.087997,"recovery_ns_per_line":3.078461}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.036125,"probe_ns_per_line":3.474556,"recovery_ns_per_line":3.216423}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.041250,"probe_ns_per_line":3.477409,"recovery_ns_per_line":3.806114}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.042625,"probe_ns_per_line":3.464378,"recovery_ns_per_line":2.981499}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.042292,"probe_ns_per_line":4.994713,"recovery_ns_per_line":3.830910}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.043042,"probe_ns_per_line":3.191628,"recovery_ns_per_line":2.761520}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.036625,"probe_ns_per_line":3.141083,"recovery_ns_per_line":2.865158}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.040208,"probe_ns_per_line":3.490448,"recovery_ns_per_line":3.221191}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.247917,"probe_ns_per_line":3.820099,"recovery_ns_per_line":3.368057}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.047167,"probe_ns_per_line":4.029915,"recovery_ns_per_line":3.181778}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.037375,"probe_ns_per_line":3.122643,"recovery_ns_per_line":2.744995}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.034000,"probe_ns_per_line":3.409386,"recovery_ns_per_line":3.169380}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.038208,"probe_ns_per_line":3.464699,"recovery_ns_per_line":3.216110}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.038333,"probe_ns_per_line":3.968872,"recovery_ns_per_line":4.264198}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.042042,"probe_ns_per_line":3.264107,"recovery_ns_per_line":4.852928}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.045167,"probe_ns_per_line":3.119148,"recovery_ns_per_line":2.688728}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.034458,"probe_ns_per_line":3.031410,"recovery_ns_per_line":3.397308}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.038208,"probe_ns_per_line":3.466606,"recovery_ns_per_line":3.207840}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.038250,"probe_ns_per_line":3.453896,"recovery_ns_per_line":3.868103}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.082750,"probe_ns_per_line":3.639221,"recovery_ns_per_line":2.777733}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.097333,"probe_ns_per_line":4.022278,"recovery_ns_per_line":2.752937}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.082750,"probe_ns_per_line":3.417336,"recovery_ns_per_line":2.712563}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.082625,"probe_ns_per_line":3.735542,"recovery_ns_per_line":2.815559}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.085792,"probe_ns_per_line":3.803886,"recovery_ns_per_line":2.887093}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.181125,"probe_ns_per_line":3.974594,"recovery_ns_per_line":2.915703}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.084375,"probe_ns_per_line":5.170502,"recovery_ns_per_line":3.393494}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.086208,"probe_ns_per_line":3.504753,"recovery_ns_per_line":2.742447}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.083875,"probe_ns_per_line":3.757156,"recovery_ns_per_line":3.186859}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.086292,"probe_ns_per_line":3.754295,"recovery_ns_per_line":3.241219}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.086167,"probe_ns_per_line":5.125046,"recovery_ns_per_line":3.305115}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.082750,"probe_ns_per_line":4.761375,"recovery_ns_per_line":3.888771}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.086208,"probe_ns_per_line":3.606796,"recovery_ns_per_line":2.805389}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.084250,"probe_ns_per_line":3.666878,"recovery_ns_per_line":2.950035}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.087667,"probe_ns_per_line":3.741905,"recovery_ns_per_line":3.155075}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.087250,"probe_ns_per_line":4.750572,"recovery_ns_per_line":3.480591}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.082583,"probe_ns_per_line":4.374825,"recovery_ns_per_line":3.982224}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.087750,"probe_ns_per_line":3.597260,"recovery_ns_per_line":2.797127}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.084583,"probe_ns_per_line":3.525734,"recovery_ns_per_line":3.193855}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.088500,"probe_ns_per_line":3.809288,"recovery_ns_per_line":3.167793}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.087250,"probe_ns_per_line":4.343987,"recovery_ns_per_line":4.367508}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.083125,"probe_ns_per_line":3.699944,"recovery_ns_per_line":3.111198}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.091625,"probe_ns_per_line":3.994308,"recovery_ns_per_line":2.742767}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.083833,"probe_ns_per_line":3.500618,"recovery_ns_per_line":3.079102}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.087500,"probe_ns_per_line":3.710747,"recovery_ns_per_line":3.138863}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.209417,"probe_ns_per_line":4.610695,"recovery_ns_per_line":3.766060}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.202625,"probe_ns_per_line":4.015289,"recovery_ns_per_line":5.233765}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.207750,"probe_ns_per_line":3.963470,"recovery_ns_per_line":2.831459}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.209958,"probe_ns_per_line":4.078865,"recovery_ns_per_line":3.221832}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.216000,"probe_ns_per_line":4.079498,"recovery_ns_per_line":3.266968}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.616125,"probe_ns_per_line":4.078552,"recovery_ns_per_line":3.013924}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.227792,"probe_ns_per_line":4.354164,"recovery_ns_per_line":2.995491}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.207375,"probe_ns_per_line":4.038177,"recovery_ns_per_line":3.092445}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.217125,"probe_ns_per_line":4.079819,"recovery_ns_per_line":3.246628}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.218625,"probe_ns_per_line":4.070595,"recovery_ns_per_line":3.547668}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.212333,"probe_ns_per_line":3.950760,"recovery_ns_per_line":3.805473}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.216000,"probe_ns_per_line":4.023865,"recovery_ns_per_line":2.946220}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.212833,"probe_ns_per_line":4.079498,"recovery_ns_per_line":3.039040}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.221875,"probe_ns_per_line":4.061699,"recovery_ns_per_line":3.287628}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.875375,"probe_ns_per_line":3.916740,"recovery_ns_per_line":3.145218}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.222000,"probe_ns_per_line":4.062340,"recovery_ns_per_line":3.012016}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.212458,"probe_ns_per_line":3.978416,"recovery_ns_per_line":3.168106}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.225958,"probe_ns_per_line":4.183456,"recovery_ns_per_line":3.181458}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.219083,"probe_ns_per_line":4.320465,"recovery_ns_per_line":3.763832}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.212875,"probe_ns_per_line":4.420280,"recovery_ns_per_line":3.670052}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.240583,"probe_ns_per_line":3.947578,"recovery_ns_per_line":2.747849}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.217125,"probe_ns_per_line":4.074097,"recovery_ns_per_line":3.211662}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.235333,"probe_ns_per_line":4.038490,"recovery_ns_per_line":3.171288}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":1.092500,"probe_ns_per_line":3.966972,"recovery_ns_per_line":3.093719}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.222250,"probe_ns_per_line":4.019104,"recovery_ns_per_line":2.825096}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.500875,"probe_ns_per_line":4.075684,"recovery_ns_per_line":3.189720}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.521958,"probe_ns_per_line":4.113197,"recovery_ns_per_line":3.184952}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.589542,"probe_ns_per_line":5.144440,"recovery_ns_per_line":3.578186}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.485125,"probe_ns_per_line":3.953934,"recovery_ns_per_line":2.745628}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.508375,"probe_ns_per_line":4.018463,"recovery_ns_per_line":3.142677}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.710500,"probe_ns_per_line":4.372276,"recovery_ns_per_line":3.851570}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.831417,"probe_ns_per_line":4.727997,"recovery_ns_per_line":2.994217}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.507333,"probe_ns_per_line":3.960289,"recovery_ns_per_line":3.029190}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.519000,"probe_ns_per_line":4.028641,"recovery_ns_per_line":3.162064}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":2.321917,"probe_ns_per_line":4.872955,"recovery_ns_per_line":3.069878}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.674875,"probe_ns_per_line":3.942490,"recovery_ns_per_line":3.003433}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.491583,"probe_ns_per_line":4.047394,"recovery_ns_per_line":3.122330}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.488000,"probe_ns_per_line":5.311646,"recovery_ns_per_line":3.484726}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.476917,"probe_ns_per_line":5.474091,"recovery_ns_per_line":3.100082}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.474750,"probe_ns_per_line":3.953934,"recovery_ns_per_line":3.089905}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.494583,"probe_ns_per_line":4.023239,"recovery_ns_per_line":3.138222}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.486375,"probe_ns_per_line":5.033813,"recovery_ns_per_line":3.574371}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.477667,"probe_ns_per_line":5.683899,"recovery_ns_per_line":2.998665}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.474750,"probe_ns_per_line":4.375458,"recovery_ns_per_line":3.260292}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.491375,"probe_ns_per_line":4.089043,"recovery_ns_per_line":3.279999}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.879875,"probe_ns_per_line":4.020691,"recovery_ns_per_line":2.845131}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.576708,"probe_ns_per_line":4.179321,"recovery_ns_per_line":2.762154}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.482875,"probe_ns_per_line":4.143082,"recovery_ns_per_line":3.213882}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.492625,"probe_ns_per_line":4.103973,"recovery_ns_per_line":3.301308}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.908375,"probe_ns_per_line":3.864288,"recovery_ns_per_line":2.935410}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.052792,"probe_ns_per_line":4.087128,"recovery_ns_per_line":2.843224}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.037000,"probe_ns_per_line":4.076004,"recovery_ns_per_line":3.205620}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.206042,"probe_ns_per_line":4.189178,"recovery_ns_per_line":2.848625}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.121458,"probe_ns_per_line":4.259109,"recovery_ns_per_line":2.812706}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.036292,"probe_ns_per_line":4.047073,"recovery_ns_per_line":3.148712}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.038167,"probe_ns_per_line":4.351295,"recovery_ns_per_line":4.122734}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.037875,"probe_ns_per_line":4.578911,"recovery_ns_per_line":2.951622}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.019750,"probe_ns_per_line":4.055977,"recovery_ns_per_line":3.148720}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.050875,"probe_ns_per_line":4.053116,"recovery_ns_per_line":3.921188}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.019875,"probe_ns_per_line":4.855476,"recovery_ns_per_line":3.197029}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.029125,"probe_ns_per_line":4.134491,"recovery_ns_per_line":3.231682}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.043708,"probe_ns_per_line":4.113831,"recovery_ns_per_line":2.908386}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.064875,"probe_ns_per_line":7.635757,"recovery_ns_per_line":3.627136}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.039167,"probe_ns_per_line":4.163101,"recovery_ns_per_line":3.204666}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.050292,"probe_ns_per_line":4.087135,"recovery_ns_per_line":3.162704}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.209042,"probe_ns_per_line":5.458511,"recovery_ns_per_line":3.314972}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.028958,"probe_ns_per_line":4.169144,"recovery_ns_per_line":3.352486}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.038500,"probe_ns_per_line":4.090942,"recovery_ns_per_line":3.190041}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.143833,"probe_ns_per_line":5.011559,"recovery_ns_per_line":4.395805}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.017458,"probe_ns_per_line":4.363373,"recovery_ns_per_line":2.916977}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.039000,"probe_ns_per_line":4.208244,"recovery_ns_per_line":3.172554}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.125125,"probe_ns_per_line":5.723953,"recovery_ns_per_line":3.122017}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.014500,"probe_ns_per_line":4.062653,"recovery_ns_per_line":2.965614}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.040917,"probe_ns_per_line":4.140854,"recovery_ns_per_line":3.275551}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.147708,"probe_ns_per_line":4.779816,"recovery_ns_per_line":2.950348}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.123833,"probe_ns_per_line":4.076324,"recovery_ns_per_line":3.201485}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.144875,"probe_ns_per_line":5.156204,"recovery_ns_per_line":3.391586}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.170875,"probe_ns_per_line":4.412971,"recovery_ns_per_line":3.099121}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.137167,"probe_ns_per_line":4.094124,"recovery_ns_per_line":4.336998}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.227250,"probe_ns_per_line":4.407242,"recovery_ns_per_line":2.800308}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.147000,"probe_ns_per_line":4.073143,"recovery_ns_per_line":3.161118}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.402250,"probe_ns_per_line":5.279861,"recovery_ns_per_line":2.853073}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.142958,"probe_ns_per_line":4.122414,"recovery_ns_per_line":3.281273}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.672625,"probe_ns_per_line":4.798256,"recovery_ns_per_line":2.820648}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.154375,"probe_ns_per_line":4.029274,"recovery_ns_per_line":3.120422}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.653667,"probe_ns_per_line":4.955292,"recovery_ns_per_line":2.751671}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.131875,"probe_ns_per_line":4.062340,"recovery_ns_per_line":3.124237}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.514875,"probe_ns_per_line":5.434990,"recovery_ns_per_line":3.237724}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.118500,"probe_ns_per_line":4.026733,"recovery_ns_per_line":3.170647}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.529750,"probe_ns_per_line":5.102478,"recovery_ns_per_line":3.023781}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.107542,"probe_ns_per_line":4.067101,"recovery_ns_per_line":3.133774}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.176333,"probe_ns_per_line":7.159874,"recovery_ns_per_line":3.538765}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.120792,"probe_ns_per_line":4.098259,"recovery_ns_per_line":3.090538}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.142833,"probe_ns_per_line":4.372917,"recovery_ns_per_line":5.993523}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.104167,"probe_ns_per_line":3.979996,"recovery_ns_per_line":3.022835}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.150167,"probe_ns_per_line":4.110970,"recovery_ns_per_line":3.287956}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.131333,"probe_ns_per_line":4.545845,"recovery_ns_per_line":2.807304}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.140667,"probe_ns_per_line":4.041672,"recovery_ns_per_line":3.166519}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.547750,"probe_ns_per_line":4.776321,"recovery_ns_per_line":2.811745}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.137625,"probe_ns_per_line":4.077599,"recovery_ns_per_line":3.203392}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.924000,"probe_ns_per_line":5.110420,"recovery_ns_per_line":3.949165}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.946000,"probe_ns_per_line":15.505470,"recovery_ns_per_line":3.313385}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.966708,"probe_ns_per_line":21.498680,"recovery_ns_per_line":4.219376}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.411833,"probe_ns_per_line":4.883766,"recovery_ns_per_line":3.198944}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.881792,"probe_ns_per_line":5.329765,"recovery_ns_per_line":2.831146}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.345750,"probe_ns_per_line":7.298782,"recovery_ns_per_line":4.253075}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.314333,"probe_ns_per_line":4.097618,"recovery_ns_per_line":3.223099}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.544625,"probe_ns_per_line":5.119324,"recovery_ns_per_line":3.120743}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.820125,"probe_ns_per_line":5.324677,"recovery_ns_per_line":2.753578}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.395208,"probe_ns_per_line":4.781410,"recovery_ns_per_line":4.991852}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.320125,"probe_ns_per_line":4.602432,"recovery_ns_per_line":3.196716}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.456875,"probe_ns_per_line":5.023323,"recovery_ns_per_line":3.196716}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.837583,"probe_ns_per_line":5.346619,"recovery_ns_per_line":2.817787}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.412542,"probe_ns_per_line":6.195068,"recovery_ns_per_line":4.903152}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.348875,"probe_ns_per_line":4.135452,"recovery_ns_per_line":3.197029}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.590875,"probe_ns_per_line":5.095482,"recovery_ns_per_line":3.198303}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.830542,"probe_ns_per_line":5.203247,"recovery_ns_per_line":2.902664}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.759375,"probe_ns_per_line":6.163597,"recovery_ns_per_line":2.875961}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.328125,"probe_ns_per_line":4.175186,"recovery_ns_per_line":3.866508}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.476042,"probe_ns_per_line":5.100571,"recovery_ns_per_line":3.197037}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.872792,"probe_ns_per_line":5.182899,"recovery_ns_per_line":3.277138}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.865375,"probe_ns_per_line":5.535759,"recovery_ns_per_line":2.909660}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.765792,"probe_ns_per_line":5.562149,"recovery_ns_per_line":2.837181}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.331500,"probe_ns_per_line":4.171059,"recovery_ns_per_line":4.702248}
{"event":"slc_gpu_displacement","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.420125,"probe_ns_per_line":4.957520,"recovery_ns_per_line":3.134407}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.198624,"recovery_ns_per_line":3.098175}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.247581,"recovery_ns_per_line":3.604568}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.164612,"recovery_ns_per_line":4.498795}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.726555,"recovery_ns_per_line":2.711296}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.701439,"recovery_ns_per_line":2.695717}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.708122,"recovery_ns_per_line":2.758980}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.740860,"recovery_ns_per_line":2.728142}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.314651,"recovery_ns_per_line":3.188454}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.573418,"recovery_ns_per_line":3.197357}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.448166,"recovery_ns_per_line":4.375771}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.857849,"recovery_ns_per_line":2.737045}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.727509,"recovery_ns_per_line":2.828598}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.101662,"recovery_ns_per_line":3.137589}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.094986,"recovery_ns_per_line":3.134415}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.223106,"recovery_ns_per_line":3.505074}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.819786,"recovery_ns_per_line":4.702248}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.888130,"recovery_ns_per_line":2.889633}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.752304,"recovery_ns_per_line":2.728783}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.132179,"recovery_ns_per_line":2.889633}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.119789,"recovery_ns_per_line":3.118828}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.152527,"recovery_ns_per_line":3.259026}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.451035,"recovery_ns_per_line":3.694847}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.241859,"recovery_ns_per_line":3.946938}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.696678,"recovery_ns_per_line":2.722740}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.648987,"recovery_ns_per_line":2.679825}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.209000,"probe_ns_per_line":3.750801,"recovery_ns_per_line":3.201797}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.207083,"probe_ns_per_line":3.981590,"recovery_ns_per_line":3.723465}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.116875,"probe_ns_per_line":3.705978,"recovery_ns_per_line":3.016785}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107208,"probe_ns_per_line":4.294395,"recovery_ns_per_line":2.805077}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.118167,"probe_ns_per_line":3.820099,"recovery_ns_per_line":3.028236}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.209625,"probe_ns_per_line":3.852211,"recovery_ns_per_line":3.281906}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.662542,"probe_ns_per_line":4.065193,"recovery_ns_per_line":3.813744}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.116667,"probe_ns_per_line":3.664017,"recovery_ns_per_line":2.763748}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.117000,"probe_ns_per_line":3.565788,"recovery_ns_per_line":2.736092}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.208750,"probe_ns_per_line":3.889717,"recovery_ns_per_line":3.178596}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.207667,"probe_ns_per_line":4.193306,"recovery_ns_per_line":3.334999}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.117333,"probe_ns_per_line":4.636124,"recovery_ns_per_line":2.959251}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.116542,"probe_ns_per_line":3.712654,"recovery_ns_per_line":2.811111}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.116875,"probe_ns_per_line":3.587090,"recovery_ns_per_line":3.248215}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.209292,"probe_ns_per_line":3.893532,"recovery_ns_per_line":3.256798}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.629208,"probe_ns_per_line":3.948532,"recovery_ns_per_line":4.064240}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.116667,"probe_ns_per_line":3.586128,"recovery_ns_per_line":2.808571}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.116500,"probe_ns_per_line":3.641129,"recovery_ns_per_line":3.148399}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.208250,"probe_ns_per_line":3.864609,"recovery_ns_per_line":2.914108}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.586125,"probe_ns_per_line":3.981590,"recovery_ns_per_line":3.951073}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.117625,"probe_ns_per_line":3.659561,"recovery_ns_per_line":2.945267}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.116542,"probe_ns_per_line":3.524467,"recovery_ns_per_line":3.001534}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.122625,"probe_ns_per_line":3.767014,"recovery_ns_per_line":3.172554}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.207500,"probe_ns_per_line":4.222549,"recovery_ns_per_line":3.349617}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.294042,"probe_ns_per_line":4.201256,"recovery_ns_per_line":4.857697}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.708625,"probe_ns_per_line":4.391357,"recovery_ns_per_line":2.759613}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.520542,"probe_ns_per_line":4.091896,"recovery_ns_per_line":3.162384}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.660792,"probe_ns_per_line":4.341125,"recovery_ns_per_line":3.337860}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.875792,"probe_ns_per_line":4.619286,"recovery_ns_per_line":3.132820}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.685250,"probe_ns_per_line":4.058205,"recovery_ns_per_line":3.151894}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.701250,"probe_ns_per_line":4.073456,"recovery_ns_per_line":3.231369}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":2.155875,"probe_ns_per_line":5.831398,"recovery_ns_per_line":3.213562}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.674625,"probe_ns_per_line":4.129410,"recovery_ns_per_line":3.250763}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.697083,"probe_ns_per_line":4.099846,"recovery_ns_per_line":3.229141}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":2.093833,"probe_ns_per_line":4.612610,"recovery_ns_per_line":3.565788}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.663625,"probe_ns_per_line":4.162788,"recovery_ns_per_line":3.705345}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.491750,"probe_ns_per_line":4.308380,"recovery_ns_per_line":3.334366}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.878292,"probe_ns_per_line":4.321419,"recovery_ns_per_line":4.387856}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.476542,"probe_ns_per_line":4.027367,"recovery_ns_per_line":3.232956}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.496625,"probe_ns_per_line":5.833946,"recovery_ns_per_line":3.296539}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.878375,"probe_ns_per_line":4.996933,"recovery_ns_per_line":3.364563}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.492250,"probe_ns_per_line":4.365288,"recovery_ns_per_line":3.068924}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.495208,"probe_ns_per_line":4.365601,"recovery_ns_per_line":3.486633}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.492792,"probe_ns_per_line":4.128769,"recovery_ns_per_line":3.234863}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.783375,"probe_ns_per_line":4.080460,"recovery_ns_per_line":4.439041}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.476292,"probe_ns_per_line":4.031815,"recovery_ns_per_line":3.095947}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.495500,"probe_ns_per_line":4.086494,"recovery_ns_per_line":3.387451}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.493500,"probe_ns_per_line":4.463516,"recovery_ns_per_line":3.793396}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.480125,"probe_ns_per_line":5.445160,"recovery_ns_per_line":4.300751}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.477958,"probe_ns_per_line":4.107475,"recovery_ns_per_line":3.560699}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.496458,"probe_ns_per_line":7.509552,"recovery_ns_per_line":4.093170}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.389250,"probe_ns_per_line":13.397217,"recovery_ns_per_line":6.179810}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.338417,"probe_ns_per_line":4.615150,"recovery_ns_per_line":3.478683}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.863250,"probe_ns_per_line":5.587257,"recovery_ns_per_line":3.279686}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.871833,"probe_ns_per_line":5.664825,"recovery_ns_per_line":3.299713}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.935667,"probe_ns_per_line":5.262688,"recovery_ns_per_line":2.855301}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.373875,"probe_ns_per_line":5.247749,"recovery_ns_per_line":4.583679}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.349000,"probe_ns_per_line":4.213966,"recovery_ns_per_line":3.189407}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.339750,"probe_ns_per_line":4.097939,"recovery_ns_per_line":3.393806}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.472875,"probe_ns_per_line":5.051613,"recovery_ns_per_line":3.284454}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.868542,"probe_ns_per_line":4.903152,"recovery_ns_per_line":3.208160}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.817583,"probe_ns_per_line":4.997574,"recovery_ns_per_line":2.809525}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.363625,"probe_ns_per_line":4.680946,"recovery_ns_per_line":5.647346}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.314333,"probe_ns_per_line":4.103027,"recovery_ns_per_line":3.233589}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.716375,"probe_ns_per_line":4.993439,"recovery_ns_per_line":3.127731}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.928833,"probe_ns_per_line":5.057968,"recovery_ns_per_line":2.865150}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.850875,"probe_ns_per_line":5.202927,"recovery_ns_per_line":2.928734}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.343125,"probe_ns_per_line":4.126236,"recovery_ns_per_line":4.387856}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.295250,"probe_ns_per_line":4.070915,"recovery_ns_per_line":3.209114}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.847708,"probe_ns_per_line":4.786171,"recovery_ns_per_line":3.079735}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.961125,"probe_ns_per_line":5.296074,"recovery_ns_per_line":17.105423}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.385917,"probe_ns_per_line":4.994713,"recovery_ns_per_line":3.254257}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.199125,"probe_ns_per_line":7.763222,"recovery_ns_per_line":3.161110}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.812500,"probe_ns_per_line":4.878365,"recovery_ns_per_line":3.013931}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.824625,"probe_ns_per_line":5.615868,"recovery_ns_per_line":2.867065}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.733864,"recovery_ns_per_line":3.309570}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.113747,"recovery_ns_per_line":3.155708}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.190681,"recovery_ns_per_line":3.282860}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":4.579544,"recovery_ns_per_line":3.998116}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.719559,"recovery_ns_per_line":2.667747}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.666786,"recovery_ns_per_line":2.657890}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.655029,"recovery_ns_per_line":2.764069}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.119469,"recovery_ns_per_line":3.078781}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.096901,"recovery_ns_per_line":3.134727}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.203079,"recovery_ns_per_line":3.147766}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":5.008698,"recovery_ns_per_line":3.751434}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.733231,"recovery_ns_per_line":3.047310}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.770424,"recovery_ns_per_line":2.818428}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.823509,"recovery_ns_per_line":3.079102}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.116920,"recovery_ns_per_line":3.127739}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.160797,"recovery_ns_per_line":3.142357}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.202751,"recovery_ns_per_line":3.057167}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.437363,"recovery_ns_per_line":4.707016}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.710976,"recovery_ns_per_line":2.773285}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.698898,"recovery_ns_per_line":2.858162}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.957977,"recovery_ns_per_line":3.061295}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.102615,"recovery_ns_per_line":3.106117}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.144585,"recovery_ns_per_line":3.036499}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.170334,"recovery_ns_per_line":3.555939}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":4.079178,"recovery_ns_per_line":3.819786}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.209542,"probe_ns_per_line":129.535042,"recovery_ns_per_line":3.825188}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.209083,"probe_ns_per_line":3.740631,"recovery_ns_per_line":3.192589}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.207208,"probe_ns_per_line":3.840134,"recovery_ns_per_line":3.107071}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.608958,"probe_ns_per_line":4.514694,"recovery_ns_per_line":2.768196}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.206458,"probe_ns_per_line":3.624596,"recovery_ns_per_line":2.914749}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.208542,"probe_ns_per_line":3.757477,"recovery_ns_per_line":3.130280}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.205750,"probe_ns_per_line":3.821053,"recovery_ns_per_line":3.231689}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.234417,"probe_ns_per_line":4.345573,"recovery_ns_per_line":3.837265}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.206750,"probe_ns_per_line":3.667519,"recovery_ns_per_line":2.756432}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.208375,"probe_ns_per_line":3.796577,"recovery_ns_per_line":3.119469}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.207667,"probe_ns_per_line":3.807388,"recovery_ns_per_line":3.372192}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.206125,"probe_ns_per_line":4.773140,"recovery_ns_per_line":3.446579}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.207250,"probe_ns_per_line":3.711388,"recovery_ns_per_line":2.804123}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.208292,"probe_ns_per_line":3.878273,"recovery_ns_per_line":3.117882}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.207375,"probe_ns_per_line":3.817871,"recovery_ns_per_line":3.425598}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.144167,"probe_ns_per_line":4.536308,"recovery_ns_per_line":3.674828}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.207792,"probe_ns_per_line":3.621101,"recovery_ns_per_line":2.792038}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.208625,"probe_ns_per_line":3.794350,"recovery_ns_per_line":3.122963}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.207875,"probe_ns_per_line":3.825508,"recovery_ns_per_line":3.218330}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.402500,"probe_ns_per_line":4.610062,"recovery_ns_per_line":3.831543}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.208250,"probe_ns_per_line":3.622688,"recovery_ns_per_line":2.797760}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.207125,"probe_ns_per_line":3.731728,"recovery_ns_per_line":3.153801}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.206875,"probe_ns_per_line":3.821373,"recovery_ns_per_line":3.182411}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.467125,"probe_ns_per_line":5.153015,"recovery_ns_per_line":3.529869}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.207583,"probe_ns_per_line":3.665924,"recovery_ns_per_line":2.766922}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.679875,"probe_ns_per_line":4.058525,"recovery_ns_per_line":3.229141}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.485917,"probe_ns_per_line":4.090942,"recovery_ns_per_line":4.435860}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.468042,"probe_ns_per_line":4.583359,"recovery_ns_per_line":3.860474}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.474208,"probe_ns_per_line":3.989220,"recovery_ns_per_line":2.811745}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.488958,"probe_ns_per_line":4.051842,"recovery_ns_per_line":3.204979}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.486458,"probe_ns_per_line":4.051208,"recovery_ns_per_line":4.073143}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.473417,"probe_ns_per_line":4.864059,"recovery_ns_per_line":3.727913}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.472125,"probe_ns_per_line":3.957428,"recovery_ns_per_line":2.744354}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.481792,"probe_ns_per_line":4.192032,"recovery_ns_per_line":3.133141}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.485875,"probe_ns_per_line":4.045486,"recovery_ns_per_line":4.388809}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.476958,"probe_ns_per_line":5.283676,"recovery_ns_per_line":3.429413}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.476375,"probe_ns_per_line":3.967918,"recovery_ns_per_line":2.787903}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.481958,"probe_ns_per_line":4.056297,"recovery_ns_per_line":3.159523}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.494250,"probe_ns_per_line":4.069649,"recovery_ns_per_line":4.036583}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.477250,"probe_ns_per_line":4.838623,"recovery_ns_per_line":3.703430}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.479167,"probe_ns_per_line":4.268005,"recovery_ns_per_line":2.854980}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.484792,"probe_ns_per_line":4.042946,"recovery_ns_per_line":3.160156}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.492375,"probe_ns_per_line":4.019737,"recovery_ns_per_line":4.070595}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.469500,"probe_ns_per_line":6.002747,"recovery_ns_per_line":3.447845}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.472125,"probe_ns_per_line":4.204750,"recovery_ns_per_line":2.898529}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.493833,"probe_ns_per_line":4.109703,"recovery_ns_per_line":3.158882}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.488000,"probe_ns_per_line":5.363464,"recovery_ns_per_line":3.471375}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.477375,"probe_ns_per_line":4.494347,"recovery_ns_per_line":2.801262}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.474958,"probe_ns_per_line":4.176773,"recovery_ns_per_line":2.853714}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.496125,"probe_ns_per_line":4.224777,"recovery_ns_per_line":3.163658}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.744333,"probe_ns_per_line":4.859283,"recovery_ns_per_line":3.247581}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.588625,"probe_ns_per_line":5.906105,"recovery_ns_per_line":3.018379}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.345583,"probe_ns_per_line":4.121780,"recovery_ns_per_line":3.527328}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.339958,"probe_ns_per_line":5.033813,"recovery_ns_per_line":3.220238}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.735000,"probe_ns_per_line":4.860878,"recovery_ns_per_line":3.153481}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.753208,"probe_ns_per_line":5.218826,"recovery_ns_per_line":2.754211}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.384750,"probe_ns_per_line":4.276588,"recovery_ns_per_line":4.029274}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.341583,"probe_ns_per_line":4.652977,"recovery_ns_per_line":3.191635}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.734875,"probe_ns_per_line":4.834175,"recovery_ns_per_line":3.215157}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.815750,"probe_ns_per_line":5.224541,"recovery_ns_per_line":2.800941}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.630667,"probe_ns_per_line":4.248932,"recovery_ns_per_line":4.522324}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.315042,"probe_ns_per_line":4.793488,"recovery_ns_per_line":3.310524}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.832833,"probe_ns_per_line":4.881226,"recovery_ns_per_line":3.229774}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.833000,"probe_ns_per_line":5.110428,"recovery_ns_per_line":3.003120}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.382000,"probe_ns_per_line":6.393433,"recovery_ns_per_line":3.081001}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.361583,"probe_ns_per_line":4.364014,"recovery_ns_per_line":3.204659}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.504125,"probe_ns_per_line":5.397797,"recovery_ns_per_line":3.236137}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.940500,"probe_ns_per_line":5.690887,"recovery_ns_per_line":3.329910}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.911500,"probe_ns_per_line":5.462326,"recovery_ns_per_line":2.933189}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.404875,"probe_ns_per_line":5.716003,"recovery_ns_per_line":4.118607}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.335125,"probe_ns_per_line":5.984619,"recovery_ns_per_line":3.172241}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.512625,"probe_ns_per_line":4.482903,"recovery_ns_per_line":3.132507}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.925875,"probe_ns_per_line":5.048752,"recovery_ns_per_line":2.743088}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.368417,"probe_ns_per_line":5.804382,"recovery_ns_per_line":3.343262}
{"event":"slc_gpu_resource_mode","victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.318875,"probe_ns_per_line":5.348518,"recovery_ns_per_line":3.057480}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.179871,"recovery_ns_per_line":3.258385}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.387131,"recovery_ns_per_line":3.253937}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.318153,"recovery_ns_per_line":3.736496}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.233597,"recovery_ns_per_line":2.794579}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.727821,"recovery_ns_per_line":2.723694}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.115654,"recovery_ns_per_line":2.888046}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.126457,"recovery_ns_per_line":3.167793}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.140129,"recovery_ns_per_line":3.225014}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.108025,"recovery_ns_per_line":3.123604}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.674507,"recovery_ns_per_line":4.174545}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.698265,"recovery_ns_per_line":2.739906}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.715111,"recovery_ns_per_line":2.671875}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.938271,"recovery_ns_per_line":3.009155}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.806351,"recovery_ns_per_line":2.918243}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.075912,"recovery_ns_per_line":3.203072}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.148392,"recovery_ns_per_line":3.264748}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.756844,"recovery_ns_per_line":3.708519}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.749763,"recovery_ns_per_line":3.040314}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":11.012711,"recovery_ns_per_line":4.023552}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.893852,"recovery_ns_per_line":3.252350}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.221832,"recovery_ns_per_line":3.235817}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.336906,"recovery_ns_per_line":3.954575}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.916016,"recovery_ns_per_line":2.724960}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.701126,"recovery_ns_per_line":2.702713}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.137276,"recovery_ns_per_line":2.958618}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.859875,"probe_ns_per_line":6.072357,"recovery_ns_per_line":3.868736}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.332333,"probe_ns_per_line":3.648125,"recovery_ns_per_line":2.790451}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.332750,"probe_ns_per_line":3.843628,"recovery_ns_per_line":3.143944}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.332250,"probe_ns_per_line":4.119873,"recovery_ns_per_line":3.328644}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.743917,"probe_ns_per_line":4.529320,"recovery_ns_per_line":4.027046}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.332667,"probe_ns_per_line":3.722511,"recovery_ns_per_line":2.790764}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.334125,"probe_ns_per_line":3.816925,"recovery_ns_per_line":3.197670}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.332500,"probe_ns_per_line":4.196800,"recovery_ns_per_line":3.255844}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.698000,"probe_ns_per_line":4.089676,"recovery_ns_per_line":2.745308}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.335875,"probe_ns_per_line":3.559433,"recovery_ns_per_line":2.807297}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.336542,"probe_ns_per_line":3.712334,"recovery_ns_per_line":3.115021}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.333958,"probe_ns_per_line":3.789902,"recovery_ns_per_line":3.246941}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.277625,"probe_ns_per_line":5.122185,"recovery_ns_per_line":3.488228}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.331750,"probe_ns_per_line":3.623962,"recovery_ns_per_line":2.734818}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.335500,"probe_ns_per_line":3.790855,"recovery_ns_per_line":3.185272}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.331917,"probe_ns_per_line":3.836632,"recovery_ns_per_line":3.505707}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.928250,"probe_ns_per_line":4.484177,"recovery_ns_per_line":4.148163}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.333208,"probe_ns_per_line":3.590904,"recovery_ns_per_line":2.767883}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.335125,"probe_ns_per_line":3.767967,"recovery_ns_per_line":3.208794}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.333250,"probe_ns_per_line":3.837273,"recovery_ns_per_line":3.363922}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.161750,"probe_ns_per_line":5.078316,"recovery_ns_per_line":3.381096}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.335083,"probe_ns_per_line":3.677681,"recovery_ns_per_line":2.769157}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.105375,"probe_ns_per_line":3.804207,"recovery_ns_per_line":3.183365}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.105958,"probe_ns_per_line":3.777191,"recovery_ns_per_line":3.194168}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.105250,"probe_ns_per_line":3.844574,"recovery_ns_per_line":2.740547}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.520250,"probe_ns_per_line":4.080772,"recovery_ns_per_line":2.810158}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.497958,"probe_ns_per_line":4.098892,"recovery_ns_per_line":3.025696}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.506750,"probe_ns_per_line":4.144348,"recovery_ns_per_line":3.206573}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.497625,"probe_ns_per_line":3.998756,"recovery_ns_per_line":2.962433}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.501125,"probe_ns_per_line":4.024506,"recovery_ns_per_line":2.753258}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.496292,"probe_ns_per_line":4.007973,"recovery_ns_per_line":3.203079}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.085875,"probe_ns_per_line":4.716240,"recovery_ns_per_line":3.562607}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.260667,"probe_ns_per_line":4.057884,"recovery_ns_per_line":2.755486}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.059750,"probe_ns_per_line":4.241623,"recovery_ns_per_line":3.227234}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.090500,"probe_ns_per_line":4.316330,"recovery_ns_per_line":3.403023}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.602208,"probe_ns_per_line":4.104301,"recovery_ns_per_line":2.893127}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.075417,"probe_ns_per_line":4.057564,"recovery_ns_per_line":3.161751}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504292,"probe_ns_per_line":4.079506,"recovery_ns_per_line":3.130913}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.501917,"probe_ns_per_line":4.018463,"recovery_ns_per_line":3.553711}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.495375,"probe_ns_per_line":3.965378,"recovery_ns_per_line":2.813660}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.503167,"probe_ns_per_line":4.037857,"recovery_ns_per_line":3.210701}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504250,"probe_ns_per_line":4.078545,"recovery_ns_per_line":3.593445}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.495750,"probe_ns_per_line":4.058838,"recovery_ns_per_line":4.124001}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.495250,"probe_ns_per_line":3.964424,"recovery_ns_per_line":2.954803}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504458,"probe_ns_per_line":4.100800,"recovery_ns_per_line":3.194176}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.502333,"probe_ns_per_line":4.084274,"recovery_ns_per_line":3.930725}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.497583,"probe_ns_per_line":4.035950,"recovery_ns_per_line":4.335403}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.496042,"probe_ns_per_line":3.990173,"recovery_ns_per_line":2.805077}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504875,"probe_ns_per_line":4.234947,"recovery_ns_per_line":3.200531}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.514292,"probe_ns_per_line":4.131638,"recovery_ns_per_line":4.147217}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.535500,"probe_ns_per_line":4.487350,"recovery_ns_per_line":3.150627}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.909458,"probe_ns_per_line":5.419418,"recovery_ns_per_line":2.854347}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.806125,"probe_ns_per_line":5.537987,"recovery_ns_per_line":3.000259}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.400792,"probe_ns_per_line":4.133537,"recovery_ns_per_line":3.889084}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.486792,"probe_ns_per_line":4.847847,"recovery_ns_per_line":3.129959}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.952708,"probe_ns_per_line":4.841484,"recovery_ns_per_line":3.013611}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.902250,"probe_ns_per_line":5.167961,"recovery_ns_per_line":2.807617}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.425625,"probe_ns_per_line":4.214607,"recovery_ns_per_line":4.541710}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.432958,"probe_ns_per_line":4.716553,"recovery_ns_per_line":3.233589}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.867000,"probe_ns_per_line":5.120590,"recovery_ns_per_line":3.131866}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.964375,"probe_ns_per_line":5.277946,"recovery_ns_per_line":2.938271}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.414750,"probe_ns_per_line":4.693985,"recovery_ns_per_line":5.720459}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.393708,"probe_ns_per_line":4.129089,"recovery_ns_per_line":3.185913}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.558250,"probe_ns_per_line":5.236305,"recovery_ns_per_line":3.180824}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.870000,"probe_ns_per_line":5.170502,"recovery_ns_per_line":3.007256}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.870125,"probe_ns_per_line":5.645432,"recovery_ns_per_line":3.017426}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.466375,"probe_ns_per_line":4.891083,"recovery_ns_per_line":3.200211}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.489458,"probe_ns_per_line":5.160332,"recovery_ns_per_line":3.229141}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.864375,"probe_ns_per_line":5.235985,"recovery_ns_per_line":3.383003}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.885625,"probe_ns_per_line":4.753113,"recovery_ns_per_line":3.067970}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.945917,"probe_ns_per_line":5.158745,"recovery_ns_per_line":2.825737}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.417458,"probe_ns_per_line":4.921913,"recovery_ns_per_line":4.321739}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.381875,"probe_ns_per_line":4.359245,"recovery_ns_per_line":3.241539}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.873375,"probe_ns_per_line":4.850067,"recovery_ns_per_line":3.192902}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.869250,"probe_ns_per_line":4.950844,"recovery_ns_per_line":2.776146}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.709709,"recovery_ns_per_line":2.773605}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.708435,"recovery_ns_per_line":3.110565}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":7.238388,"recovery_ns_per_line":3.198624}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.418922,"recovery_ns_per_line":3.671646}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.184319,"recovery_ns_per_line":2.944313}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.665924,"recovery_ns_per_line":3.495216}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.819061,"recovery_ns_per_line":2.794266}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.787910,"recovery_ns_per_line":3.147438}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.215157,"recovery_ns_per_line":3.169060}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.192581,"recovery_ns_per_line":3.217697}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.470734,"recovery_ns_per_line":3.586136}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.972687,"recovery_ns_per_line":5.998932}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.839729,"recovery_ns_per_line":2.771057}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.707481,"recovery_ns_per_line":2.697632}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.944305,"recovery_ns_per_line":3.154121}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.089905,"recovery_ns_per_line":3.114700}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.116928,"recovery_ns_per_line":3.345802}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.956482,"recovery_ns_per_line":3.461838}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":4.427277,"recovery_ns_per_line":3.257431}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.713524,"recovery_ns_per_line":2.706528}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.754211,"recovery_ns_per_line":3.195442}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.107704,"recovery_ns_per_line":3.101028}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.131866,"recovery_ns_per_line":3.089905}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.587090,"recovery_ns_per_line":3.563240}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":7.912315,"recovery_ns_per_line":3.633812}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.333583,"probe_ns_per_line":5.801201,"recovery_ns_per_line":3.151260}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.647167,"probe_ns_per_line":3.891945,"recovery_ns_per_line":3.771461}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.195125,"probe_ns_per_line":3.688179,"recovery_ns_per_line":2.785049}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.196250,"probe_ns_per_line":4.067421,"recovery_ns_per_line":3.194809}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.332042,"probe_ns_per_line":3.817879,"recovery_ns_per_line":3.374100}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.464750,"probe_ns_per_line":4.495934,"recovery_ns_per_line":2.752304}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.196250,"probe_ns_per_line":3.582001,"recovery_ns_per_line":2.951942}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.333917,"probe_ns_per_line":3.724098,"recovery_ns_per_line":3.189087}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.333750,"probe_ns_per_line":3.781639,"recovery_ns_per_line":3.509842}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.166708,"probe_ns_per_line":5.348839,"recovery_ns_per_line":3.077507}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.196917,"probe_ns_per_line":3.646530,"recovery_ns_per_line":3.142044}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.332542,"probe_ns_per_line":3.883995,"recovery_ns_per_line":3.240273}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.865583,"probe_ns_per_line":4.768051,"recovery_ns_per_line":3.934540}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.333625,"probe_ns_per_line":3.807388,"recovery_ns_per_line":2.825737}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106375,"probe_ns_per_line":3.759064,"recovery_ns_per_line":3.188774}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106375,"probe_ns_per_line":3.829956,"recovery_ns_per_line":3.130280}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.105583,"probe_ns_per_line":3.950752,"recovery_ns_per_line":2.807297}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107583,"probe_ns_per_line":4.169464,"recovery_ns_per_line":2.790138}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106500,"probe_ns_per_line":3.499672,"recovery_ns_per_line":2.780914}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106583,"probe_ns_per_line":3.887810,"recovery_ns_per_line":3.145851}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106125,"probe_ns_per_line":3.717743,"recovery_ns_per_line":3.154442}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106250,"probe_ns_per_line":3.876999,"recovery_ns_per_line":2.740547}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106500,"probe_ns_per_line":4.754700,"recovery_ns_per_line":2.857841}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.105917,"probe_ns_per_line":3.588043,"recovery_ns_per_line":3.048897}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.169333,"probe_ns_per_line":3.754616,"recovery_ns_per_line":3.137589}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.093708,"probe_ns_per_line":4.542992,"recovery_ns_per_line":3.306076}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.066875,"probe_ns_per_line":4.684448,"recovery_ns_per_line":2.799034}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.103792,"probe_ns_per_line":4.104294,"recovery_ns_per_line":3.194489}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.132625,"probe_ns_per_line":4.386589,"recovery_ns_per_line":3.510788}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.287042,"probe_ns_per_line":4.180588,"recovery_ns_per_line":2.849899}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.082542,"probe_ns_per_line":4.049301,"recovery_ns_per_line":3.218018}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.111875,"probe_ns_per_line":4.750572,"recovery_ns_per_line":3.469147}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.103875,"probe_ns_per_line":4.137993,"recovery_ns_per_line":2.798393}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.067375,"probe_ns_per_line":4.059471,"recovery_ns_per_line":3.200851}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.072750,"probe_ns_per_line":4.651390,"recovery_ns_per_line":3.574371}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.316625,"probe_ns_per_line":4.131004,"recovery_ns_per_line":2.905525}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.112833,"probe_ns_per_line":4.172325,"recovery_ns_per_line":3.288589}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.507667,"probe_ns_per_line":4.080772,"recovery_ns_per_line":3.394127}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.500625,"probe_ns_per_line":4.016243,"recovery_ns_per_line":3.504753}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.506667,"probe_ns_per_line":3.966644,"recovery_ns_per_line":2.801895}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.509542,"probe_ns_per_line":4.135765,"recovery_ns_per_line":3.220558}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.510167,"probe_ns_per_line":4.121780,"recovery_ns_per_line":3.628731}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.510875,"probe_ns_per_line":4.199028,"recovery_ns_per_line":4.377052}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.510750,"probe_ns_per_line":18.656090,"recovery_ns_per_line":43.678284}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504583,"probe_ns_per_line":4.064880,"recovery_ns_per_line":2.970375}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.510833,"probe_ns_per_line":4.073463,"recovery_ns_per_line":3.199265}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.632167,"probe_ns_per_line":24.910927,"recovery_ns_per_line":3.133461}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.553375,"probe_ns_per_line":4.034363,"recovery_ns_per_line":3.128685}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.119250,"probe_ns_per_line":4.424095,"recovery_ns_per_line":3.437996}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.258500,"probe_ns_per_line":4.130363,"recovery_ns_per_line":2.713203}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":9.336833,"probe_ns_per_line":5.301155,"recovery_ns_per_line":3.122971}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.810333,"probe_ns_per_line":5.205475,"recovery_ns_per_line":2.743088}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.419333,"probe_ns_per_line":5.548477,"recovery_ns_per_line":5.458191}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.389917,"probe_ns_per_line":4.109383,"recovery_ns_per_line":3.124237}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.588625,"probe_ns_per_line":4.840530,"recovery_ns_per_line":3.132507}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.921708,"probe_ns_per_line":5.155563,"recovery_ns_per_line":2.816200}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.433417,"probe_ns_per_line":6.768860,"recovery_ns_per_line":3.660202}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.394417,"probe_ns_per_line":4.190132,"recovery_ns_per_line":3.180817}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.443042,"probe_ns_per_line":4.450798,"recovery_ns_per_line":3.169693}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.862000,"probe_ns_per_line":5.120598,"recovery_ns_per_line":2.900757}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.015375,"probe_ns_per_line":6.206833,"recovery_ns_per_line":2.856255}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.432250,"probe_ns_per_line":5.194984,"recovery_ns_per_line":4.279137}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.463833,"probe_ns_per_line":4.145302,"recovery_ns_per_line":3.218018}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.560125,"probe_ns_per_line":5.746521,"recovery_ns_per_line":3.127731}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.964875,"probe_ns_per_line":5.815506,"recovery_ns_per_line":3.080688}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.913833,"probe_ns_per_line":5.939163,"recovery_ns_per_line":2.952576}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.427958,"probe_ns_per_line":4.380547,"recovery_ns_per_line":5.196884}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.384375,"probe_ns_per_line":4.368149,"recovery_ns_per_line":3.243759}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.783708,"probe_ns_per_line":5.067192,"recovery_ns_per_line":3.243767}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.879875,"probe_ns_per_line":5.369186,"recovery_ns_per_line":3.071785}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.890708,"probe_ns_per_line":5.727135,"recovery_ns_per_line":2.935410}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.415958,"probe_ns_per_line":4.183769,"recovery_ns_per_line":4.282639}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.483917,"probe_ns_per_line":4.949890,"recovery_ns_per_line":3.164612}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.874000,"probe_ns_per_line":5.019829,"recovery_ns_per_line":3.146484}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.890542,"probe_ns_per_line":5.298294,"recovery_ns_per_line":2.806030}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.684280,"recovery_ns_per_line":2.876595}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.890266,"recovery_ns_per_line":2.768837}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.122650,"recovery_ns_per_line":3.205940}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.303841,"recovery_ns_per_line":3.991768}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.111519,"recovery_ns_per_line":4.817322}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.868019,"recovery_ns_per_line":3.005028}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.787590,"recovery_ns_per_line":2.775192}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.096260,"recovery_ns_per_line":3.548622}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.201485,"recovery_ns_per_line":3.199898}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.182732,"recovery_ns_per_line":3.327049}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.727913,"recovery_ns_per_line":2.772972}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":4.613876,"recovery_ns_per_line":3.480911}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.818108,"recovery_ns_per_line":2.779320}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.950035,"recovery_ns_per_line":3.160156}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.211655,"recovery_ns_per_line":3.186546}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.204666,"recovery_ns_per_line":3.231682}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.133133,"recovery_ns_per_line":4.029594}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.065742,"recovery_ns_per_line":5.046211}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.732590,"recovery_ns_per_line":2.977051}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.703346,"recovery_ns_per_line":2.703354}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.180824,"recovery_ns_per_line":3.390312}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.303528,"recovery_ns_per_line":3.124870}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.126144,"recovery_ns_per_line":3.115654}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.920876,"recovery_ns_per_line":3.556564}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":4.554428,"recovery_ns_per_line":4.017830}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.115083,"probe_ns_per_line":5.885765,"recovery_ns_per_line":3.394440}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.114542,"probe_ns_per_line":3.937408,"recovery_ns_per_line":4.259743}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.113125,"probe_ns_per_line":3.828049,"recovery_ns_per_line":5.067505}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.113708,"probe_ns_per_line":3.624596,"recovery_ns_per_line":2.754211}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.123167,"probe_ns_per_line":3.755569,"recovery_ns_per_line":2.867065}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.124500,"probe_ns_per_line":3.878906,"recovery_ns_per_line":2.905846}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.165000,"probe_ns_per_line":3.998116,"recovery_ns_per_line":2.761520}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.116042,"probe_ns_per_line":4.844666,"recovery_ns_per_line":2.980232}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.114875,"probe_ns_per_line":3.737450,"recovery_ns_per_line":2.751030}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.125333,"probe_ns_per_line":3.866516,"recovery_ns_per_line":3.196404}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.123750,"probe_ns_per_line":4.656792,"recovery_ns_per_line":4.097939}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.123833,"probe_ns_per_line":3.860794,"recovery_ns_per_line":3.894485}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.113333,"probe_ns_per_line":3.638908,"recovery_ns_per_line":3.042534}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.115625,"probe_ns_per_line":3.686272,"recovery_ns_per_line":2.809204}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.122750,"probe_ns_per_line":3.750801,"recovery_ns_per_line":3.171921}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.546625,"probe_ns_per_line":3.996849,"recovery_ns_per_line":2.785683}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.125083,"probe_ns_per_line":4.698753,"recovery_ns_per_line":2.993263}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.123125,"probe_ns_per_line":3.667511,"recovery_ns_per_line":2.746582}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.139458,"probe_ns_per_line":3.803253,"recovery_ns_per_line":3.129959}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.137625,"probe_ns_per_line":3.805473,"recovery_ns_per_line":3.791809}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.123625,"probe_ns_per_line":3.688492,"recovery_ns_per_line":2.953842}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.125125,"probe_ns_per_line":4.204750,"recovery_ns_per_line":2.804756}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.123458,"probe_ns_per_line":3.627777,"recovery_ns_per_line":3.143631}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.138375,"probe_ns_per_line":3.850937,"recovery_ns_per_line":3.238365}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.728500,"probe_ns_per_line":3.870651,"recovery_ns_per_line":2.851486}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.569125,"probe_ns_per_line":4.704788,"recovery_ns_per_line":2.909981}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.527458,"probe_ns_per_line":3.963158,"recovery_ns_per_line":3.028557}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.547500,"probe_ns_per_line":4.067741,"recovery_ns_per_line":3.241219}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.153000,"probe_ns_per_line":3.994942,"recovery_ns_per_line":3.008530}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.568875,"probe_ns_per_line":4.116058,"recovery_ns_per_line":2.929047}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.565417,"probe_ns_per_line":4.071869,"recovery_ns_per_line":3.143631}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.638208,"probe_ns_per_line":4.084274,"recovery_ns_per_line":3.257751}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.721917,"probe_ns_per_line":4.950836,"recovery_ns_per_line":2.951942}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.569375,"probe_ns_per_line":3.986679,"recovery_ns_per_line":2.775826}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.601167,"probe_ns_per_line":4.062653,"recovery_ns_per_line":3.138542}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.631250,"probe_ns_per_line":4.100159,"recovery_ns_per_line":3.508888}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.628417,"probe_ns_per_line":5.643532,"recovery_ns_per_line":3.757164}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.639625,"probe_ns_per_line":3.964104,"recovery_ns_per_line":2.881371}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.517667,"probe_ns_per_line":4.071869,"recovery_ns_per_line":3.221199}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.511750,"probe_ns_per_line":5.274773,"recovery_ns_per_line":3.665924}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.510625,"probe_ns_per_line":5.375229,"recovery_ns_per_line":3.142998}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504708,"probe_ns_per_line":4.001297,"recovery_ns_per_line":3.151894}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.516500,"probe_ns_per_line":4.066467,"recovery_ns_per_line":3.220558}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.677375,"probe_ns_per_line":4.294395,"recovery_ns_per_line":3.033951}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.522042,"probe_ns_per_line":4.660286,"recovery_ns_per_line":2.948128}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.503250,"probe_ns_per_line":4.091896,"recovery_ns_per_line":3.195442}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.514292,"probe_ns_per_line":4.069641,"recovery_ns_per_line":3.247902}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.894708,"probe_ns_per_line":4.091896,"recovery_ns_per_line":2.836548}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.534625,"probe_ns_per_line":4.070282,"recovery_ns_per_line":2.852127}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.510417,"probe_ns_per_line":4.090950,"recovery_ns_per_line":3.281593}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.817750,"probe_ns_per_line":5.910233,"recovery_ns_per_line":2.813660}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.412667,"probe_ns_per_line":4.382446,"recovery_ns_per_line":4.603386}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.397625,"probe_ns_per_line":4.423141,"recovery_ns_per_line":3.172874}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.968458,"probe_ns_per_line":5.597115,"recovery_ns_per_line":3.232323}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.872125,"probe_ns_per_line":4.854836,"recovery_ns_per_line":3.123283}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.403292,"probe_ns_per_line":4.409470,"recovery_ns_per_line":3.392860}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.524333,"probe_ns_per_line":5.409561,"recovery_ns_per_line":4.364014}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.913625,"probe_ns_per_line":6.182671,"recovery_ns_per_line":3.170013}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.779333,"probe_ns_per_line":14.091171,"recovery_ns_per_line":3.027596}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.075750,"probe_ns_per_line":5.313240,"recovery_ns_per_line":3.256798}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.724750,"probe_ns_per_line":115.437828,"recovery_ns_per_line":3.269196}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":6.435708,"probe_ns_per_line":5.331360,"recovery_ns_per_line":3.593124}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":6.322292,"probe_ns_per_line":5.176224,"recovery_ns_per_line":2.907433}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.400625,"probe_ns_per_line":5.694069,"recovery_ns_per_line":3.941856}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.671833,"probe_ns_per_line":5.277634,"recovery_ns_per_line":4.863419}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.809667,"probe_ns_per_line":4.498795,"recovery_ns_per_line":3.596626}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.949375,"probe_ns_per_line":5.187035,"recovery_ns_per_line":3.157295}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.670583,"probe_ns_per_line":5.240761,"recovery_ns_per_line":3.207527}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.387667,"probe_ns_per_line":5.269684,"recovery_ns_per_line":3.205940}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.506375,"probe_ns_per_line":5.216286,"recovery_ns_per_line":2.850533}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.550458,"probe_ns_per_line":5.508102,"recovery_ns_per_line":3.033958}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.676583,"probe_ns_per_line":4.523911,"recovery_ns_per_line":5.407654}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.532750,"probe_ns_per_line":4.150070,"recovery_ns_per_line":3.183685}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.252500,"probe_ns_per_line":5.227722,"recovery_ns_per_line":3.139816}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.054750,"probe_ns_per_line":5.432449,"recovery_ns_per_line":3.009476}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.172562,"recovery_ns_per_line":3.172234}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.202759,"recovery_ns_per_line":3.361382}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.778458,"recovery_ns_per_line":3.063202}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":4.402481,"recovery_ns_per_line":3.292725}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.733864,"recovery_ns_per_line":2.722107}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.703354,"recovery_ns_per_line":2.823509}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.173828,"recovery_ns_per_line":3.104843}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.093079,"recovery_ns_per_line":3.209435}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.341362,"recovery_ns_per_line":3.765106}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.078140,"recovery_ns_per_line":3.521919}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.100075,"recovery_ns_per_line":2.816200}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.789497,"recovery_ns_per_line":2.828598}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.114700,"recovery_ns_per_line":2.939857}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.174782,"recovery_ns_per_line":3.181778}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.257751,"recovery_ns_per_line":3.263474}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.730774,"recovery_ns_per_line":3.534950}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":4.883133,"recovery_ns_per_line":3.764793}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.858795,"recovery_ns_per_line":2.703667}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.705894,"recovery_ns_per_line":2.696037}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.163658,"recovery_ns_per_line":3.106117}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.104843,"recovery_ns_per_line":3.150940}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":4.384041,"recovery_ns_per_line":4.567780}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.397621,"recovery_ns_per_line":3.069878}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.029823,"recovery_ns_per_line":2.785049}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.832733,"recovery_ns_per_line":2.802849}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.200250,"probe_ns_per_line":5.499840,"recovery_ns_per_line":2.869293}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.160750,"probe_ns_per_line":3.575325,"recovery_ns_per_line":2.900444}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.195625,"probe_ns_per_line":3.804520,"recovery_ns_per_line":3.144585}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.195417,"probe_ns_per_line":4.151665,"recovery_ns_per_line":3.767334}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.196167,"probe_ns_per_line":3.842674,"recovery_ns_per_line":4.776001}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.195500,"probe_ns_per_line":3.635086,"recovery_ns_per_line":2.893768}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.172125,"probe_ns_per_line":3.681183,"recovery_ns_per_line":3.142990}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.195750,"probe_ns_per_line":3.760658,"recovery_ns_per_line":3.149666}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.726500,"probe_ns_per_line":3.939941,"recovery_ns_per_line":3.089272}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.196667,"probe_ns_per_line":3.854439,"recovery_ns_per_line":2.803162}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.198125,"probe_ns_per_line":3.652573,"recovery_ns_per_line":3.116295}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.335125,"probe_ns_per_line":3.859200,"recovery_ns_per_line":3.319420}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.685625,"probe_ns_per_line":4.973412,"recovery_ns_per_line":3.887497}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.196250,"probe_ns_per_line":3.687218,"recovery_ns_per_line":2.954483}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.197125,"probe_ns_per_line":3.826141,"recovery_ns_per_line":3.718376}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.332250,"probe_ns_per_line":4.223503,"recovery_ns_per_line":2.935722}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.363125,"probe_ns_per_line":4.317284,"recovery_ns_per_line":4.226051}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.197792,"probe_ns_per_line":3.990173,"recovery_ns_per_line":2.692856}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.198042,"probe_ns_per_line":3.901482,"recovery_ns_per_line":2.894081}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.334875,"probe_ns_per_line":4.218742,"recovery_ns_per_line":2.833687}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.561500,"probe_ns_per_line":4.273094,"recovery_ns_per_line":2.698257}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.196875,"probe_ns_per_line":3.870010,"recovery_ns_per_line":2.749130}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.375250,"probe_ns_per_line":3.781319,"recovery_ns_per_line":3.014252}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.330625,"probe_ns_per_line":3.769234,"recovery_ns_per_line":2.800621}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.465625,"probe_ns_per_line":4.575417,"recovery_ns_per_line":2.783775}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.021500,"probe_ns_per_line":4.400894,"recovery_ns_per_line":3.019966}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.509667,"probe_ns_per_line":4.479088,"recovery_ns_per_line":3.205612}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.907833,"probe_ns_per_line":4.195213,"recovery_ns_per_line":2.750397}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.529333,"probe_ns_per_line":4.136719,"recovery_ns_per_line":2.763115}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504375,"probe_ns_per_line":4.274681,"recovery_ns_per_line":2.883598}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.509375,"probe_ns_per_line":4.447937,"recovery_ns_per_line":2.982452}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.706167,"probe_ns_per_line":4.189812,"recovery_ns_per_line":3.123283}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.500583,"probe_ns_per_line":4.017197,"recovery_ns_per_line":2.774559}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.502875,"probe_ns_per_line":4.217148,"recovery_ns_per_line":2.814293}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.509542,"probe_ns_per_line":4.522011,"recovery_ns_per_line":2.870247}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.501125,"probe_ns_per_line":3.971100,"recovery_ns_per_line":4.300751}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.497792,"probe_ns_per_line":3.988266,"recovery_ns_per_line":2.754532}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.502125,"probe_ns_per_line":4.004799,"recovery_ns_per_line":2.873100}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.508125,"probe_ns_per_line":4.042938,"recovery_ns_per_line":3.251709}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.507250,"probe_ns_per_line":3.974915,"recovery_ns_per_line":3.044128}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.500250,"probe_ns_per_line":4.088402,"recovery_ns_per_line":2.783775}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.505292,"probe_ns_per_line":4.249886,"recovery_ns_per_line":2.875969}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.508875,"probe_ns_per_line":4.210472,"recovery_ns_per_line":3.802299}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.509583,"probe_ns_per_line":4.039452,"recovery_ns_per_line":4.048668}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.503125,"probe_ns_per_line":4.171684,"recovery_ns_per_line":2.720833}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.507625,"probe_ns_per_line":4.029587,"recovery_ns_per_line":2.808891}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504167,"probe_ns_per_line":4.204750,"recovery_ns_per_line":2.779961}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.509250,"probe_ns_per_line":3.977463,"recovery_ns_per_line":5.045258}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.499750,"probe_ns_per_line":4.208885,"recovery_ns_per_line":2.711609}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.508583,"probe_ns_per_line":4.166290,"recovery_ns_per_line":2.755798}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.492542,"probe_ns_per_line":6.135941,"recovery_ns_per_line":3.181770}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.392500,"probe_ns_per_line":4.308380,"recovery_ns_per_line":3.699303}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.376792,"probe_ns_per_line":4.713692,"recovery_ns_per_line":3.051437}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.921750,"probe_ns_per_line":4.709564,"recovery_ns_per_line":2.828598}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.872625,"probe_ns_per_line":4.692398,"recovery_ns_per_line":2.722740}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.400542,"probe_ns_per_line":4.169785,"recovery_ns_per_line":5.314507}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.400083,"probe_ns_per_line":4.202209,"recovery_ns_per_line":3.029182}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.764708,"probe_ns_per_line":4.712105,"recovery_ns_per_line":2.888992}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.896250,"probe_ns_per_line":5.117737,"recovery_ns_per_line":2.813019}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.481375,"probe_ns_per_line":5.487755,"recovery_ns_per_line":5.048431}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.393500,"probe_ns_per_line":4.159615,"recovery_ns_per_line":3.019333}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.561000,"probe_ns_per_line":4.557930,"recovery_ns_per_line":3.169693}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.900500,"probe_ns_per_line":5.365372,"recovery_ns_per_line":2.710663}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.520917,"probe_ns_per_line":6.007195,"recovery_ns_per_line":4.375778}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.388375,"probe_ns_per_line":4.184723,"recovery_ns_per_line":2.812706}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.453208,"probe_ns_per_line":4.548386,"recovery_ns_per_line":2.833687}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.814375,"probe_ns_per_line":4.826859,"recovery_ns_per_line":2.751984}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.438000,"probe_ns_per_line":5.557373,"recovery_ns_per_line":3.682777}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.402542,"probe_ns_per_line":4.262604,"recovery_ns_per_line":2.854980}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.435708,"probe_ns_per_line":4.631996,"recovery_ns_per_line":2.839722}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.808792,"probe_ns_per_line":4.717194,"recovery_ns_per_line":2.730370}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.405000,"probe_ns_per_line":5.206108,"recovery_ns_per_line":5.585358}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.390208,"probe_ns_per_line":4.118919,"recovery_ns_per_line":2.928413}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.504167,"probe_ns_per_line":4.526772,"recovery_ns_per_line":2.833366}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.873458,"probe_ns_per_line":4.721642,"recovery_ns_per_line":2.779327}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.686905,"recovery_ns_per_line":3.180504}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.765656,"recovery_ns_per_line":3.945351}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.753258,"recovery_ns_per_line":2.813972}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.689362,"recovery_ns_per_line":2.697945}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.904572,"recovery_ns_per_line":2.867065}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.892494,"recovery_ns_per_line":4.495300}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.845131,"recovery_ns_per_line":2.912521}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.570236,"recovery_ns_per_line":4.118599}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":5.212151,"recovery_ns_per_line":3.554031}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.791084,"recovery_ns_per_line":2.777100}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.172562,"recovery_ns_per_line":2.843224}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.914116,"recovery_ns_per_line":3.241852}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.749214,"recovery_ns_per_line":3.053665}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.040001,"recovery_ns_per_line":3.966011}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.058434,"recovery_ns_per_line":3.437042}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.924599,"recovery_ns_per_line":2.688408}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.717651,"recovery_ns_per_line":2.679825}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.720192,"recovery_ns_per_line":2.932869}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.839088,"recovery_ns_per_line":2.834961}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.056847,"recovery_ns_per_line":2.812386}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.027916,"recovery_ns_per_line":3.564835}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.006935,"recovery_ns_per_line":2.906479}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.048584,"recovery_ns_per_line":2.733231}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.710663,"recovery_ns_per_line":2.712250}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.681732,"recovery_ns_per_line":2.910614}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.210125,"probe_ns_per_line":6.540932,"recovery_ns_per_line":3.677048}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.198125,"probe_ns_per_line":4.216515,"recovery_ns_per_line":2.851807}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.250500,"probe_ns_per_line":4.173599,"recovery_ns_per_line":4.642166}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.332250,"probe_ns_per_line":4.721642,"recovery_ns_per_line":3.303841}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.364083,"probe_ns_per_line":5.165733,"recovery_ns_per_line":3.362656}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.200708,"probe_ns_per_line":4.020691,"recovery_ns_per_line":2.767242}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.333083,"probe_ns_per_line":3.947891,"recovery_ns_per_line":3.517471}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.331958,"probe_ns_per_line":5.693115,"recovery_ns_per_line":3.346123}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.603250,"probe_ns_per_line":4.375458,"recovery_ns_per_line":3.290176}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.330625,"probe_ns_per_line":4.602753,"recovery_ns_per_line":2.858795}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.335625,"probe_ns_per_line":4.289307,"recovery_ns_per_line":2.912842}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.333125,"probe_ns_per_line":4.252754,"recovery_ns_per_line":3.286362}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.596042,"probe_ns_per_line":5.019188,"recovery_ns_per_line":3.598534}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.331750,"probe_ns_per_line":4.317917,"recovery_ns_per_line":2.744995}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.336375,"probe_ns_per_line":3.978729,"recovery_ns_per_line":2.937317}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.336750,"probe_ns_per_line":4.361153,"recovery_ns_per_line":3.304482}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.517333,"probe_ns_per_line":5.724266,"recovery_ns_per_line":4.216515}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.329333,"probe_ns_per_line":4.372597,"recovery_ns_per_line":2.761528}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.487500,"probe_ns_per_line":4.584312,"recovery_ns_per_line":2.832092}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.334208,"probe_ns_per_line":14.435768,"recovery_ns_per_line":5.108513}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.779000,"probe_ns_per_line":3.950439,"recovery_ns_per_line":2.866425}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.330250,"probe_ns_per_line":3.809608,"recovery_ns_per_line":2.934456}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.331250,"probe_ns_per_line":3.911018,"recovery_ns_per_line":3.215790}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.271917,"probe_ns_per_line":4.441574,"recovery_ns_per_line":2.755806}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.332250,"probe_ns_per_line":4.434906,"recovery_ns_per_line":2.856255}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.987625,"probe_ns_per_line":4.355751,"recovery_ns_per_line":2.811752}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.358875,"probe_ns_per_line":5.455971,"recovery_ns_per_line":3.319420}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":2.794792,"probe_ns_per_line":4.314743,"recovery_ns_per_line":2.929367}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.158833,"probe_ns_per_line":4.392624,"recovery_ns_per_line":2.827644}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.232667,"probe_ns_per_line":4.601791,"recovery_ns_per_line":2.964973}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.373542,"probe_ns_per_line":4.385628,"recovery_ns_per_line":2.837814}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.510375,"probe_ns_per_line":4.170738,"recovery_ns_per_line":2.835907}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.512583,"probe_ns_per_line":4.179001,"recovery_ns_per_line":3.812469}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.681167,"probe_ns_per_line":4.788078,"recovery_ns_per_line":2.865158}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.507292,"probe_ns_per_line":4.111290,"recovery_ns_per_line":2.960846}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.523625,"probe_ns_per_line":4.820824,"recovery_ns_per_line":3.990173}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.508708,"probe_ns_per_line":4.666008,"recovery_ns_per_line":3.993988}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.506958,"probe_ns_per_line":4.194901,"recovery_ns_per_line":2.766609}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.511292,"probe_ns_per_line":4.264832,"recovery_ns_per_line":2.897263}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.512125,"probe_ns_per_line":5.168915,"recovery_ns_per_line":3.590584}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.507875,"probe_ns_per_line":4.880264,"recovery_ns_per_line":3.510162}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504000,"probe_ns_per_line":4.229233,"recovery_ns_per_line":2.793312}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.513167,"probe_ns_per_line":4.106209,"recovery_ns_per_line":2.916656}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.511542,"probe_ns_per_line":5.133629,"recovery_ns_per_line":3.332138}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.505000,"probe_ns_per_line":4.776634,"recovery_ns_per_line":3.017426}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.505500,"probe_ns_per_line":5.311325,"recovery_ns_per_line":3.020607}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.516958,"probe_ns_per_line":4.253387,"recovery_ns_per_line":2.913162}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.568708,"probe_ns_per_line":4.204437,"recovery_ns_per_line":2.759933}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.580333,"probe_ns_per_line":4.194893,"recovery_ns_per_line":2.876915}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.506458,"probe_ns_per_line":4.195526,"recovery_ns_per_line":2.853073}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.497125,"probe_ns_per_line":4.936859,"recovery_ns_per_line":3.799751}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.432792,"probe_ns_per_line":4.312836,"recovery_ns_per_line":3.111206}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.527250,"probe_ns_per_line":4.734039,"recovery_ns_per_line":2.832100}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.883250,"probe_ns_per_line":4.747070,"recovery_ns_per_line":2.911255}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.948583,"probe_ns_per_line":5.191803,"recovery_ns_per_line":2.964973}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.461875,"probe_ns_per_line":4.106842,"recovery_ns_per_line":3.479637}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.413708,"probe_ns_per_line":4.643440,"recovery_ns_per_line":3.030144}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.895625,"probe_ns_per_line":4.372910,"recovery_ns_per_line":2.900444}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.890917,"probe_ns_per_line":4.516289,"recovery_ns_per_line":2.802528}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.460125,"probe_ns_per_line":4.007973,"recovery_ns_per_line":4.080139}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.426375,"probe_ns_per_line":4.159294,"recovery_ns_per_line":3.109612}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.915875,"probe_ns_per_line":5.273819,"recovery_ns_per_line":2.848625}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.903250,"probe_ns_per_line":5.139351,"recovery_ns_per_line":2.712891}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.517208,"probe_ns_per_line":5.503342,"recovery_ns_per_line":3.310516}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.486167,"probe_ns_per_line":4.376099,"recovery_ns_per_line":3.039047}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.432625,"probe_ns_per_line":4.467651,"recovery_ns_per_line":2.832726}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.921833,"probe_ns_per_line":4.955612,"recovery_ns_per_line":3.028229}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.887708,"probe_ns_per_line":5.483627,"recovery_ns_per_line":2.758667}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.403667,"probe_ns_per_line":5.947113,"recovery_ns_per_line":4.293442}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.460333,"probe_ns_per_line":4.263878,"recovery_ns_per_line":3.076553}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.941792,"probe_ns_per_line":4.600845,"recovery_ns_per_line":2.858795}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.896833,"probe_ns_per_line":4.679359,"recovery_ns_per_line":2.743721}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.410125,"probe_ns_per_line":4.524231,"recovery_ns_per_line":5.716644}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.388708,"probe_ns_per_line":4.552528,"recovery_ns_per_line":2.946213}
{"event":"slc_gpu_resource_mode","victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.582250,"probe_ns_per_line":4.626907,"recovery_ns_per_line":2.830185}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.679825,"recovery_ns_per_line":2.728462}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.683006,"recovery_ns_per_line":2.898849}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.776779,"recovery_ns_per_line":2.864517}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.893127,"recovery_ns_per_line":3.008522}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.204659,"recovery_ns_per_line":3.168739}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.461205,"recovery_ns_per_line":3.331497}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.580093,"recovery_ns_per_line":2.907433}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.728142,"recovery_ns_per_line":2.779007}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.866745,"recovery_ns_per_line":2.987541}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.842903,"recovery_ns_per_line":2.862930}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.119789,"recovery_ns_per_line":2.843216}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.165886,"recovery_ns_per_line":3.636047}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.729500,"recovery_ns_per_line":3.862381}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.765976,"recovery_ns_per_line":2.703346}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.753258,"recovery_ns_per_line":2.689362}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.951622,"recovery_ns_per_line":2.757385}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.805710,"recovery_ns_per_line":2.896309}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.963387,"recovery_ns_per_line":3.238991}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.588997,"recovery_ns_per_line":3.905930}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.629364,"recovery_ns_per_line":2.828278}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":7.998466,"recovery_ns_per_line":2.978012}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.782188,"recovery_ns_per_line":3.034592}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.892815,"recovery_ns_per_line":2.939545}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.877235,"recovery_ns_per_line":2.866104}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.002167,"recovery_ns_per_line":3.228500}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.020667,"probe_ns_per_line":23.745537,"recovery_ns_per_line":2.982460}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.035500,"probe_ns_per_line":4.163742,"recovery_ns_per_line":3.897667}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.028375,"probe_ns_per_line":4.289627,"recovery_ns_per_line":3.343903}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.019750,"probe_ns_per_line":3.375366,"recovery_ns_per_line":3.049530}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.019958,"probe_ns_per_line":3.414787,"recovery_ns_per_line":3.045715}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.035208,"probe_ns_per_line":3.069557,"recovery_ns_per_line":3.027596}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.033000,"probe_ns_per_line":3.279686,"recovery_ns_per_line":3.268555}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.148375,"probe_ns_per_line":4.876770,"recovery_ns_per_line":3.169693}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.019625,"probe_ns_per_line":3.325783,"recovery_ns_per_line":2.952888}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.020625,"probe_ns_per_line":4.435539,"recovery_ns_per_line":3.520012}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.035042,"probe_ns_per_line":3.746353,"recovery_ns_per_line":3.226280}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.033333,"probe_ns_per_line":3.430687,"recovery_ns_per_line":3.229774}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.275125,"probe_ns_per_line":5.201340,"recovery_ns_per_line":11.719704}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.019875,"probe_ns_per_line":3.643669,"recovery_ns_per_line":3.546715}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.034750,"probe_ns_per_line":3.373787,"recovery_ns_per_line":3.021553}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.033250,"probe_ns_per_line":3.295258,"recovery_ns_per_line":3.389046}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.177292,"probe_ns_per_line":4.809700,"recovery_ns_per_line":4.952751}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.034000,"probe_ns_per_line":3.356613,"recovery_ns_per_line":2.781555}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.019208,"probe_ns_per_line":3.271423,"recovery_ns_per_line":3.126778}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.033375,"probe_ns_per_line":3.604889,"recovery_ns_per_line":3.125191}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.032917,"probe_ns_per_line":3.068283,"recovery_ns_per_line":3.155075}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.147500,"probe_ns_per_line":6.009422,"recovery_ns_per_line":6.236710}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.044000,"probe_ns_per_line":4.121460,"recovery_ns_per_line":3.014565}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.033750,"probe_ns_per_line":3.592178,"recovery_ns_per_line":3.119781}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":1048576,"gpu_ms":0.033083,"probe_ns_per_line":3.418602,"recovery_ns_per_line":3.281593}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.057417,"probe_ns_per_line":3.414787,"recovery_ns_per_line":3.395401}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.971750,"probe_ns_per_line":6.205879,"recovery_ns_per_line":3.666557}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.057917,"probe_ns_per_line":3.711700,"recovery_ns_per_line":3.745712}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.057792,"probe_ns_per_line":3.217384,"recovery_ns_per_line":3.596626}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.057417,"probe_ns_per_line":4.819870,"recovery_ns_per_line":3.109299}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":1.383375,"probe_ns_per_line":5.334854,"recovery_ns_per_line":3.410339}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.058083,"probe_ns_per_line":3.873825,"recovery_ns_per_line":3.837906}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.059125,"probe_ns_per_line":3.681183,"recovery_ns_per_line":3.475822}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.058250,"probe_ns_per_line":3.671326,"recovery_ns_per_line":2.910614}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":1.297083,"probe_ns_per_line":4.870415,"recovery_ns_per_line":3.361069}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.058000,"probe_ns_per_line":3.197990,"recovery_ns_per_line":2.936043}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.056917,"probe_ns_per_line":3.062248,"recovery_ns_per_line":2.861664}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.057250,"probe_ns_per_line":3.099762,"recovery_ns_per_line":2.854347}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.057500,"probe_ns_per_line":3.119789,"recovery_ns_per_line":3.129005}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.783917,"probe_ns_per_line":4.907921,"recovery_ns_per_line":3.717422}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.057500,"probe_ns_per_line":2.955750,"recovery_ns_per_line":2.741493}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.057667,"probe_ns_per_line":3.182411,"recovery_ns_per_line":2.833679}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.056917,"probe_ns_per_line":3.088318,"recovery_ns_per_line":2.774559}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.057250,"probe_ns_per_line":2.972603,"recovery_ns_per_line":3.126778}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.861000,"probe_ns_per_line":4.742622,"recovery_ns_per_line":3.742851}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.057167,"probe_ns_per_line":2.857208,"recovery_ns_per_line":2.668701}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.056875,"probe_ns_per_line":2.986908,"recovery_ns_per_line":2.951942}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.057500,"probe_ns_per_line":3.065109,"recovery_ns_per_line":2.796494}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.056708,"probe_ns_per_line":3.228508,"recovery_ns_per_line":3.214836}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":2097152,"gpu_ms":0.788292,"probe_ns_per_line":4.356384,"recovery_ns_per_line":4.025780}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.102750,"probe_ns_per_line":3.536545,"recovery_ns_per_line":2.803802}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.101875,"probe_ns_per_line":3.355026,"recovery_ns_per_line":2.983093}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.102250,"probe_ns_per_line":3.225327,"recovery_ns_per_line":2.865150}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.102792,"probe_ns_per_line":3.575966,"recovery_ns_per_line":3.317513}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.466625,"probe_ns_per_line":3.641129,"recovery_ns_per_line":3.807388}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.103875,"probe_ns_per_line":3.093407,"recovery_ns_per_line":2.752617}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.101750,"probe_ns_per_line":3.325462,"recovery_ns_per_line":3.014565}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.103000,"probe_ns_per_line":3.149033,"recovery_ns_per_line":2.835587}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.102542,"probe_ns_per_line":3.479637,"recovery_ns_per_line":3.225647}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.572542,"probe_ns_per_line":3.928505,"recovery_ns_per_line":3.534317}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.105375,"probe_ns_per_line":3.298759,"recovery_ns_per_line":2.763435}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.102167,"probe_ns_per_line":3.297173,"recovery_ns_per_line":2.742126}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.101250,"probe_ns_per_line":3.205620,"recovery_ns_per_line":2.828598}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.102167,"probe_ns_per_line":3.204025,"recovery_ns_per_line":2.986908}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":1.188500,"probe_ns_per_line":3.734589,"recovery_ns_per_line":4.092216}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.103500,"probe_ns_per_line":3.070198,"recovery_ns_per_line":2.798714}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.103333,"probe_ns_per_line":3.349945,"recovery_ns_per_line":2.951622}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.102500,"probe_ns_per_line":3.255844,"recovery_ns_per_line":2.871193}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.101375,"probe_ns_per_line":3.605843,"recovery_ns_per_line":3.289864}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.402750,"probe_ns_per_line":3.735542,"recovery_ns_per_line":3.197983}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.103875,"probe_ns_per_line":3.400490,"recovery_ns_per_line":2.832413}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.102792,"probe_ns_per_line":3.353439,"recovery_ns_per_line":2.759293}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.103375,"probe_ns_per_line":3.178596,"recovery_ns_per_line":2.817787}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":0.102417,"probe_ns_per_line":3.285728,"recovery_ns_per_line":3.008842}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":4194304,"gpu_ms":1.227792,"probe_ns_per_line":5.094528,"recovery_ns_per_line":3.242493}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.184250,"probe_ns_per_line":3.594078,"recovery_ns_per_line":2.704620}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.186250,"probe_ns_per_line":3.635094,"recovery_ns_per_line":2.801895}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.185042,"probe_ns_per_line":3.783546,"recovery_ns_per_line":2.739265}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.186500,"probe_ns_per_line":3.672600,"recovery_ns_per_line":2.809525}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.185583,"probe_ns_per_line":3.731094,"recovery_ns_per_line":3.937080}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":1.673917,"probe_ns_per_line":4.110657,"recovery_ns_per_line":2.885498}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.187458,"probe_ns_per_line":3.364563,"recovery_ns_per_line":2.917923}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.185375,"probe_ns_per_line":3.701843,"recovery_ns_per_line":3.019333}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.378000,"probe_ns_per_line":4.132904,"recovery_ns_per_line":3.938675}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.187583,"probe_ns_per_line":3.754936,"recovery_ns_per_line":2.743721}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.184750,"probe_ns_per_line":3.666557,"recovery_ns_per_line":2.873421}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.186250,"probe_ns_per_line":3.529869,"recovery_ns_per_line":3.134094}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":1.741000,"probe_ns_per_line":5.117416,"recovery_ns_per_line":3.966972}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.185125,"probe_ns_per_line":3.879868,"recovery_ns_per_line":2.798714}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.184625,"probe_ns_per_line":3.755569,"recovery_ns_per_line":2.750710}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.185333,"probe_ns_per_line":3.744125,"recovery_ns_per_line":2.782181}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.185000,"probe_ns_per_line":3.691986,"recovery_ns_per_line":2.781235}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.184875,"probe_ns_per_line":4.327454,"recovery_ns_per_line":4.239403}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.402750,"probe_ns_per_line":5.330086,"recovery_ns_per_line":2.695404}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.185750,"probe_ns_per_line":3.817245,"recovery_ns_per_line":2.739586}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.184250,"probe_ns_per_line":3.684998,"recovery_ns_per_line":2.708115}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.184750,"probe_ns_per_line":3.624283,"recovery_ns_per_line":3.005341}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":1.783000,"probe_ns_per_line":4.059158,"recovery_ns_per_line":2.712883}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.186750,"probe_ns_per_line":3.332138,"recovery_ns_per_line":2.816513}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":8388608,"gpu_ms":0.184958,"probe_ns_per_line":3.537178,"recovery_ns_per_line":2.943993}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":2.115667,"probe_ns_per_line":12.338638,"recovery_ns_per_line":7.694244}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.354125,"probe_ns_per_line":4.720688,"recovery_ns_per_line":3.591858}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.351917,"probe_ns_per_line":5.091034,"recovery_ns_per_line":4.402481}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.424708,"probe_ns_per_line":4.758522,"recovery_ns_per_line":3.685951}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.349792,"probe_ns_per_line":4.213654,"recovery_ns_per_line":3.663704}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.350208,"probe_ns_per_line":5.032852,"recovery_ns_per_line":4.049622}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.189167,"probe_ns_per_line":6.907463,"recovery_ns_per_line":3.634773}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.349250,"probe_ns_per_line":4.446663,"recovery_ns_per_line":3.515564}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.351500,"probe_ns_per_line":4.825912,"recovery_ns_per_line":4.573822}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.354750,"probe_ns_per_line":4.681587,"recovery_ns_per_line":3.468826}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":1.210000,"probe_ns_per_line":4.441582,"recovery_ns_per_line":3.791176}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.179875,"probe_ns_per_line":4.147530,"recovery_ns_per_line":3.766380}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.752375,"probe_ns_per_line":5.205788,"recovery_ns_per_line":3.770828}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.153000,"probe_ns_per_line":3.974281,"recovery_ns_per_line":2.694130}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.159042,"probe_ns_per_line":3.629051,"recovery_ns_per_line":2.901390}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.161625,"probe_ns_per_line":3.664017,"recovery_ns_per_line":2.888680}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.171375,"probe_ns_per_line":3.780045,"recovery_ns_per_line":3.162064}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.161125,"probe_ns_per_line":3.637627,"recovery_ns_per_line":3.012978}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.158583,"probe_ns_per_line":3.755890,"recovery_ns_per_line":2.757393}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.157375,"probe_ns_per_line":3.714882,"recovery_ns_per_line":2.729736}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.154792,"probe_ns_per_line":3.645264,"recovery_ns_per_line":2.827644}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.156250,"probe_ns_per_line":3.717110,"recovery_ns_per_line":2.812698}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.230750,"probe_ns_per_line":3.691994,"recovery_ns_per_line":2.726555}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.158542,"probe_ns_per_line":3.811516,"recovery_ns_per_line":2.696350}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.157000,"probe_ns_per_line":3.647171,"recovery_ns_per_line":2.697624}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.366375,"probe_ns_per_line":4.151665,"recovery_ns_per_line":2.864525}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.306000,"probe_ns_per_line":3.785767,"recovery_ns_per_line":3.115654}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.319542,"probe_ns_per_line":3.807388,"recovery_ns_per_line":3.205940}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.328625,"probe_ns_per_line":3.830589,"recovery_ns_per_line":2.755165}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.322000,"probe_ns_per_line":3.685318,"recovery_ns_per_line":2.863884}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.369000,"probe_ns_per_line":4.035950,"recovery_ns_per_line":3.113106}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.903042,"probe_ns_per_line":4.245125,"recovery_ns_per_line":4.046761}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.336833,"probe_ns_per_line":3.825188,"recovery_ns_per_line":2.714157}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.328000,"probe_ns_per_line":13.180733,"recovery_ns_per_line":9.570755}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.587250,"probe_ns_per_line":3.997803,"recovery_ns_per_line":3.148720}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.756375,"probe_ns_per_line":4.615463,"recovery_ns_per_line":2.941452}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.336958,"probe_ns_per_line":3.718689,"recovery_ns_per_line":2.904579}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.311250,"probe_ns_per_line":3.700890,"recovery_ns_per_line":2.809525}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.306333,"probe_ns_per_line":4.035637,"recovery_ns_per_line":3.884315}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.334875,"probe_ns_per_line":4.477180,"recovery_ns_per_line":3.719017}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.393125,"probe_ns_per_line":3.823921,"recovery_ns_per_line":2.763107}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.359875,"probe_ns_per_line":3.671967,"recovery_ns_per_line":2.922691}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.325792,"probe_ns_per_line":3.852844,"recovery_ns_per_line":2.952255}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.462750,"probe_ns_per_line":4.537903,"recovery_ns_per_line":3.952660}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.336000,"probe_ns_per_line":3.778770,"recovery_ns_per_line":2.696678}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.329875,"probe_ns_per_line":3.643356,"recovery_ns_per_line":3.049850}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.311750,"probe_ns_per_line":3.736496,"recovery_ns_per_line":2.859436}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.312958,"probe_ns_per_line":4.223503,"recovery_ns_per_line":3.713295}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.382125,"probe_ns_per_line":3.771782,"recovery_ns_per_line":4.024506}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":33554432,"gpu_ms":0.338250,"probe_ns_per_line":3.678963,"recovery_ns_per_line":2.698586}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.712625,"probe_ns_per_line":3.885590,"recovery_ns_per_line":2.758026}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.791375,"probe_ns_per_line":4.090950,"recovery_ns_per_line":2.897575}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.656958,"probe_ns_per_line":5.454697,"recovery_ns_per_line":3.554985}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.823417,"probe_ns_per_line":4.817329,"recovery_ns_per_line":2.787903}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.014292,"probe_ns_per_line":4.025146,"recovery_ns_per_line":2.744041}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.645375,"probe_ns_per_line":4.361473,"recovery_ns_per_line":3.033638}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.667375,"probe_ns_per_line":4.562691,"recovery_ns_per_line":2.761841}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.713750,"probe_ns_per_line":3.919914,"recovery_ns_per_line":2.872154}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.606875,"probe_ns_per_line":4.041039,"recovery_ns_per_line":2.997078}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.721792,"probe_ns_per_line":3.776863,"recovery_ns_per_line":4.111610}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.588792,"probe_ns_per_line":3.854752,"recovery_ns_per_line":2.696678}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.595750,"probe_ns_per_line":3.943764,"recovery_ns_per_line":2.871513}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.599292,"probe_ns_per_line":4.229225,"recovery_ns_per_line":3.767967}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.588625,"probe_ns_per_line":4.765198,"recovery_ns_per_line":3.635719}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.586875,"probe_ns_per_line":3.837265,"recovery_ns_per_line":2.755798}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.595792,"probe_ns_per_line":4.119232,"recovery_ns_per_line":2.838135}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.613292,"probe_ns_per_line":4.690170,"recovery_ns_per_line":3.635406}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.615792,"probe_ns_per_line":3.877319,"recovery_ns_per_line":2.856575}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.593625,"probe_ns_per_line":3.657028,"recovery_ns_per_line":2.751663}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.598208,"probe_ns_per_line":3.791489,"recovery_ns_per_line":2.841637}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.597500,"probe_ns_per_line":4.547752,"recovery_ns_per_line":3.552757}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.604792,"probe_ns_per_line":3.798164,"recovery_ns_per_line":2.797440}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.588417,"probe_ns_per_line":3.849342,"recovery_ns_per_line":2.700806}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.596000,"probe_ns_per_line":3.876999,"recovery_ns_per_line":2.846405}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.601167,"probe_ns_per_line":4.454933,"recovery_ns_per_line":3.972687}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.264458,"probe_ns_per_line":4.018784,"recovery_ns_per_line":2.705894}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.205250,"probe_ns_per_line":3.787682,"recovery_ns_per_line":2.845444}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.211167,"probe_ns_per_line":3.916420,"recovery_ns_per_line":3.849030}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.225750,"probe_ns_per_line":4.205063,"recovery_ns_per_line":2.735138}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.214875,"probe_ns_per_line":3.972687,"recovery_ns_per_line":2.777733}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.224500,"probe_ns_per_line":3.973007,"recovery_ns_per_line":2.807617}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.299792,"probe_ns_per_line":5.483948,"recovery_ns_per_line":3.351845}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.227333,"probe_ns_per_line":3.834412,"recovery_ns_per_line":3.024734}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.217167,"probe_ns_per_line":4.280411,"recovery_ns_per_line":3.995255}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.210583,"probe_ns_per_line":4.311241,"recovery_ns_per_line":2.739586}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.211000,"probe_ns_per_line":3.952667,"recovery_ns_per_line":2.841309}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.217500,"probe_ns_per_line":4.282639,"recovery_ns_per_line":4.540756}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.195917,"probe_ns_per_line":4.140854,"recovery_ns_per_line":2.752304}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.197250,"probe_ns_per_line":3.989853,"recovery_ns_per_line":2.871193}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.209708,"probe_ns_per_line":4.346527,"recovery_ns_per_line":4.082047}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.274833,"probe_ns_per_line":3.995895,"recovery_ns_per_line":2.766609}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.199375,"probe_ns_per_line":4.024818,"recovery_ns_per_line":2.866112}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.227917,"probe_ns_per_line":4.335403,"recovery_ns_per_line":3.969513}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.277167,"probe_ns_per_line":4.070923,"recovery_ns_per_line":2.800301}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.200875,"probe_ns_per_line":4.036903,"recovery_ns_per_line":3.013611}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.207250,"probe_ns_per_line":4.349709,"recovery_ns_per_line":3.969833}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.256958,"probe_ns_per_line":4.075050,"recovery_ns_per_line":2.786003}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.195500,"probe_ns_per_line":3.910385,"recovery_ns_per_line":2.811111}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.207250,"probe_ns_per_line":3.905930,"recovery_ns_per_line":3.955208}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":134217728,"gpu_ms":1.210000,"probe_ns_per_line":4.117653,"recovery_ns_per_line":2.739265}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.434333,"probe_ns_per_line":3.813110,"recovery_ns_per_line":2.823509}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.876708,"probe_ns_per_line":4.568420,"recovery_ns_per_line":3.098808}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.418708,"probe_ns_per_line":3.961250,"recovery_ns_per_line":2.894722}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.906375,"probe_ns_per_line":4.538223,"recovery_ns_per_line":2.904892}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.418292,"probe_ns_per_line":3.879547,"recovery_ns_per_line":2.848625}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.840917,"probe_ns_per_line":4.518188,"recovery_ns_per_line":2.927460}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.412833,"probe_ns_per_line":3.963783,"recovery_ns_per_line":2.891861}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.917042,"probe_ns_per_line":4.488312,"recovery_ns_per_line":2.744987}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.414167,"probe_ns_per_line":4.013695,"recovery_ns_per_line":2.837822}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.862167,"probe_ns_per_line":4.636765,"recovery_ns_per_line":3.206253}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.441083,"probe_ns_per_line":3.968239,"recovery_ns_per_line":2.904259}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.900000,"probe_ns_per_line":4.537895,"recovery_ns_per_line":2.968788}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.428083,"probe_ns_per_line":3.957428,"recovery_ns_per_line":2.837814}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.940208,"probe_ns_per_line":4.117966,"recovery_ns_per_line":2.780914}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.411000,"probe_ns_per_line":3.989853,"recovery_ns_per_line":2.836548}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.929792,"probe_ns_per_line":4.635490,"recovery_ns_per_line":2.981819}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.415125,"probe_ns_per_line":3.973320,"recovery_ns_per_line":2.969429}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.855042,"probe_ns_per_line":5.471863,"recovery_ns_per_line":2.990402}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.417625,"probe_ns_per_line":3.975227,"recovery_ns_per_line":2.843544}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.995708,"probe_ns_per_line":4.781410,"recovery_ns_per_line":2.852127}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.419667,"probe_ns_per_line":3.926277,"recovery_ns_per_line":2.836548}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.855125,"probe_ns_per_line":4.659653,"recovery_ns_per_line":2.981819}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.430625,"probe_ns_per_line":3.889084,"recovery_ns_per_line":2.819382}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.832542,"probe_ns_per_line":4.556343,"recovery_ns_per_line":3.081322}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":268435456,"gpu_ms":2.420125,"probe_ns_per_line":3.934540,"recovery_ns_per_line":2.900444}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":0,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.418833,"probe_ns_per_line":4.573502,"recovery_ns_per_line":3.008530}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":1,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.506125,"probe_ns_per_line":4.862785,"recovery_ns_per_line":3.913239}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":2,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.052250,"probe_ns_per_line":5.425766,"recovery_ns_per_line":3.436089}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":3,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.903917,"probe_ns_per_line":4.150078,"recovery_ns_per_line":6.300285}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":4,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.079458,"probe_ns_per_line":4.042946,"recovery_ns_per_line":3.067650}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":5,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.120250,"probe_ns_per_line":4.628502,"recovery_ns_per_line":2.837814}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":6,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.461250,"probe_ns_per_line":4.989944,"recovery_ns_per_line":2.847672}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":7,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.396625,"probe_ns_per_line":4.944481,"recovery_ns_per_line":2.714790}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":8,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.954875,"probe_ns_per_line":5.688667,"recovery_ns_per_line":4.505791}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":9,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.892000,"probe_ns_per_line":4.072189,"recovery_ns_per_line":2.885818}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":10,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.034833,"probe_ns_per_line":4.574142,"recovery_ns_per_line":2.851173}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":11,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.495875,"probe_ns_per_line":4.274368,"recovery_ns_per_line":2.892174}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":12,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.386000,"probe_ns_per_line":4.882179,"recovery_ns_per_line":2.777100}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":13,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.920000,"probe_ns_per_line":5.745575,"recovery_ns_per_line":3.278412}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":14,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.903417,"probe_ns_per_line":4.038170,"recovery_ns_per_line":3.854431}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":15,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.977667,"probe_ns_per_line":4.281677,"recovery_ns_per_line":3.163338}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":16,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.446542,"probe_ns_per_line":4.430771,"recovery_ns_per_line":2.849258}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":17,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.395875,"probe_ns_per_line":4.447304,"recovery_ns_per_line":2.986267}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":18,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.421750,"probe_ns_per_line":4.851341,"recovery_ns_per_line":2.895042}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":19,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.935250,"probe_ns_per_line":4.245125,"recovery_ns_per_line":5.550697}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":20,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.923750,"probe_ns_per_line":4.040085,"recovery_ns_per_line":3.038406}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":21,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.074292,"probe_ns_per_line":4.201256,"recovery_ns_per_line":2.861656}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":22,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.394958,"probe_ns_per_line":4.588448,"recovery_ns_per_line":2.918556}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":23,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.433833,"probe_ns_per_line":4.722916,"recovery_ns_per_line":2.710976}
{"event":"slc_gpu_displacement","victim_kind":"stencil","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","trial":24,"line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.918208,"probe_ns_per_line":6.188080,"recovery_ns_per_line":3.834724}
{"event":"slc_fabric_transition","status":"ok","trial":0,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":433480,"cpu_probe_dram_traffic":452939,"probe_ns_per_line":6.206200}
{"event":"slc_fabric_transition","status":"ok","trial":1,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":397757,"cpu_probe_dram_traffic":444689,"probe_ns_per_line":6.046295}
{"event":"slc_fabric_transition","status":"ok","trial":2,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":451591,"cpu_probe_dram_traffic":466030,"probe_ns_per_line":5.654022}
{"event":"slc_fabric_transition","status":"ok","trial":3,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":433894,"cpu_probe_dram_traffic":399619,"probe_ns_per_line":5.408607}
{"event":"slc_fabric_transition","status":"ok","trial":4,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":439198,"cpu_probe_dram_traffic":445659,"probe_ns_per_line":7.182755}
{"event":"slc_fabric_transition","status":"ok","trial":5,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":464426,"cpu_probe_dram_traffic":486542,"probe_ns_per_line":5.622864}
{"event":"slc_fabric_transition","status":"ok","trial":6,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":442407,"cpu_probe_dram_traffic":410758,"probe_ns_per_line":5.683899}
{"event":"slc_fabric_transition","status":"ok","trial":7,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":452138,"cpu_probe_dram_traffic":462424,"probe_ns_per_line":5.482674}
{"event":"slc_fabric_transition","status":"ok","trial":8,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":427565,"cpu_probe_dram_traffic":421459,"probe_ns_per_line":5.282082}
{"event":"slc_fabric_transition","status":"ok","trial":9,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":410330,"cpu_probe_dram_traffic":390252,"probe_ns_per_line":5.171776}
{"event":"slc_fabric_transition","status":"ok","trial":10,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":364901,"cpu_probe_dram_traffic":416172,"probe_ns_per_line":5.357422}
{"event":"slc_fabric_transition","status":"ok","trial":11,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":407570,"cpu_probe_dram_traffic":492609,"probe_ns_per_line":22.323288}
{"event":"slc_fabric_transition","status":"ok","trial":12,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":424771,"cpu_probe_dram_traffic":431356,"probe_ns_per_line":5.863190}
{"event":"slc_fabric_transition","status":"ok","trial":13,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":453434,"cpu_probe_dram_traffic":434486,"probe_ns_per_line":5.393982}
{"event":"slc_fabric_transition","status":"ok","trial":14,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":445779,"cpu_probe_dram_traffic":437768,"probe_ns_per_line":5.494118}
{"event":"slc_fabric_transition","status":"ok","trial":15,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":448271,"cpu_probe_dram_traffic":466226,"probe_ns_per_line":5.522095}
{"event":"slc_fabric_transition","status":"ok","trial":16,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":425666,"cpu_probe_dram_traffic":470229,"probe_ns_per_line":5.312920}
{"event":"slc_fabric_transition","status":"ok","trial":17,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":432757,"cpu_probe_dram_traffic":435161,"probe_ns_per_line":5.907692}
{"event":"slc_fabric_transition","status":"ok","trial":18,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":453946,"cpu_probe_dram_traffic":478040,"probe_ns_per_line":5.660057}
{"event":"slc_fabric_transition","status":"ok","trial":19,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":453016,"cpu_probe_dram_traffic":435137,"probe_ns_per_line":5.522728}
{"event":"slc_fabric_transition","status":"ok","trial":20,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":428648,"cpu_probe_dram_traffic":449593,"probe_ns_per_line":5.504608}
{"event":"slc_fabric_transition","status":"ok","trial":21,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":442561,"cpu_probe_dram_traffic":461598,"probe_ns_per_line":5.939804}
{"event":"slc_fabric_transition","status":"ok","trial":22,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":452721,"cpu_probe_dram_traffic":479186,"probe_ns_per_line":7.061646}
{"event":"slc_fabric_transition","status":"ok","trial":23,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":451878,"cpu_probe_dram_traffic":417101,"probe_ns_per_line":5.299248}
{"event":"slc_fabric_transition","status":"ok","trial":24,"gpu_victim_bytes":0,"gpu_ms":0.000000,"gpu_phase_dram_traffic":417642,"cpu_probe_dram_traffic":403739,"probe_ns_per_line":5.714737}
{"event":"slc_fabric_transition","status":"ok","trial":0,"gpu_victim_bytes":1048576,"gpu_ms":0.023417,"gpu_phase_dram_traffic":550265,"cpu_probe_dram_traffic":478152,"probe_ns_per_line":5.483315}
{"event":"slc_fabric_transition","status":"ok","trial":1,"gpu_victim_bytes":1048576,"gpu_ms":0.027000,"gpu_phase_dram_traffic":454665,"cpu_probe_dram_traffic":479821,"probe_ns_per_line":5.783394}
{"event":"slc_fabric_transition","status":"ok","trial":2,"gpu_victim_bytes":1048576,"gpu_ms":0.022667,"gpu_phase_dram_traffic":456019,"cpu_probe_dram_traffic":458599,"probe_ns_per_line":5.308472}
{"event":"slc_fabric_transition","status":"ok","trial":3,"gpu_victim_bytes":1048576,"gpu_ms":0.022750,"gpu_phase_dram_traffic":478394,"cpu_probe_dram_traffic":486387,"probe_ns_per_line":6.634392}
{"event":"slc_fabric_transition","status":"ok","trial":4,"gpu_victim_bytes":1048576,"gpu_ms":0.022500,"gpu_phase_dram_traffic":448488,"cpu_probe_dram_traffic":461622,"probe_ns_per_line":5.321815}
{"event":"slc_fabric_transition","status":"ok","trial":5,"gpu_victim_bytes":1048576,"gpu_ms":0.650792,"gpu_phase_dram_traffic":423273,"cpu_probe_dram_traffic":438917,"probe_ns_per_line":5.311012}
{"event":"slc_fabric_transition","status":"ok","trial":6,"gpu_victim_bytes":1048576,"gpu_ms":0.023625,"gpu_phase_dram_traffic":445612,"cpu_probe_dram_traffic":469752,"probe_ns_per_line":5.364418}
{"event":"slc_fabric_transition","status":"ok","trial":7,"gpu_victim_bytes":1048576,"gpu_ms":0.022542,"gpu_phase_dram_traffic":418486,"cpu_probe_dram_traffic":470240,"probe_ns_per_line":5.348846}
{"event":"slc_fabric_transition","status":"ok","trial":8,"gpu_victim_bytes":1048576,"gpu_ms":0.022333,"gpu_phase_dram_traffic":436680,"cpu_probe_dram_traffic":464454,"probe_ns_per_line":5.289078}
{"event":"slc_fabric_transition","status":"ok","trial":9,"gpu_victim_bytes":1048576,"gpu_ms":0.329250,"gpu_phase_dram_traffic":441814,"cpu_probe_dram_traffic":440306,"probe_ns_per_line":5.321823}
{"event":"slc_fabric_transition","status":"ok","trial":10,"gpu_victim_bytes":1048576,"gpu_ms":0.025000,"gpu_phase_dram_traffic":436918,"cpu_probe_dram_traffic":388773,"probe_ns_per_line":4.855469}
{"event":"slc_fabric_transition","status":"ok","trial":11,"gpu_victim_bytes":1048576,"gpu_ms":0.022250,"gpu_phase_dram_traffic":379369,"cpu_probe_dram_traffic":412945,"probe_ns_per_line":5.439438}
{"event":"slc_fabric_transition","status":"ok","trial":12,"gpu_victim_bytes":1048576,"gpu_ms":0.026125,"gpu_phase_dram_traffic":426105,"cpu_probe_dram_traffic":403173,"probe_ns_per_line":5.428001}
{"event":"slc_fabric_transition","status":"ok","trial":13,"gpu_victim_bytes":1048576,"gpu_ms":0.044542,"gpu_phase_dram_traffic":375929,"cpu_probe_dram_traffic":405363,"probe_ns_per_line":4.842758}
{"event":"slc_fabric_transition","status":"ok","trial":14,"gpu_victim_bytes":1048576,"gpu_ms":0.024042,"gpu_phase_dram_traffic":389830,"cpu_probe_dram_traffic":441320,"probe_ns_per_line":5.358055}
{"event":"slc_fabric_transition","status":"ok","trial":15,"gpu_victim_bytes":1048576,"gpu_ms":0.719250,"gpu_phase_dram_traffic":478470,"cpu_probe_dram_traffic":443301,"probe_ns_per_line":5.282082}
{"event":"slc_fabric_transition","status":"ok","trial":16,"gpu_victim_bytes":1048576,"gpu_ms":0.857750,"gpu_phase_dram_traffic":434493,"cpu_probe_dram_traffic":480402,"probe_ns_per_line":5.723633}
{"event":"slc_fabric_transition","status":"ok","trial":17,"gpu_victim_bytes":1048576,"gpu_ms":0.022417,"gpu_phase_dram_traffic":479813,"cpu_probe_dram_traffic":464198,"probe_ns_per_line":5.669594}
{"event":"slc_fabric_transition","status":"ok","trial":18,"gpu_victim_bytes":1048576,"gpu_ms":0.022458,"gpu_phase_dram_traffic":471383,"cpu_probe_dram_traffic":458636,"probe_ns_per_line":5.331993}
{"event":"slc_fabric_transition","status":"ok","trial":19,"gpu_victim_bytes":1048576,"gpu_ms":0.022125,"gpu_phase_dram_traffic":396818,"cpu_probe_dram_traffic":472995,"probe_ns_per_line":5.321823}
{"event":"slc_fabric_transition","status":"ok","trial":20,"gpu_victim_bytes":1048576,"gpu_ms":0.032208,"gpu_phase_dram_traffic":462865,"cpu_probe_dram_traffic":466147,"probe_ns_per_line":5.394623}
{"event":"slc_fabric_transition","status":"ok","trial":21,"gpu_victim_bytes":1048576,"gpu_ms":0.025750,"gpu_phase_dram_traffic":444708,"cpu_probe_dram_traffic":449416,"probe_ns_per_line":5.293846}
{"event":"slc_fabric_transition","status":"ok","trial":22,"gpu_victim_bytes":1048576,"gpu_ms":0.023458,"gpu_phase_dram_traffic":464248,"cpu_probe_dram_traffic":460103,"probe_ns_per_line":5.270317}
{"event":"slc_fabric_transition","status":"ok","trial":23,"gpu_victim_bytes":1048576,"gpu_ms":0.024833,"gpu_phase_dram_traffic":439318,"cpu_probe_dram_traffic":412487,"probe_ns_per_line":5.314194}
{"event":"slc_fabric_transition","status":"ok","trial":24,"gpu_victim_bytes":1048576,"gpu_ms":0.022250,"gpu_phase_dram_traffic":401418,"cpu_probe_dram_traffic":467828,"probe_ns_per_line":5.251884}
{"event":"slc_fabric_transition","status":"ok","trial":0,"gpu_victim_bytes":2097152,"gpu_ms":0.036750,"gpu_phase_dram_traffic":470336,"cpu_probe_dram_traffic":398135,"probe_ns_per_line":5.377129}
{"event":"slc_fabric_transition","status":"ok","trial":1,"gpu_victim_bytes":2097152,"gpu_ms":0.037000,"gpu_phase_dram_traffic":452581,"cpu_probe_dram_traffic":457558,"probe_ns_per_line":5.419418}
{"event":"slc_fabric_transition","status":"ok","trial":2,"gpu_victim_bytes":2097152,"gpu_ms":0.036500,"gpu_phase_dram_traffic":471425,"cpu_probe_dram_traffic":466551,"probe_ns_per_line":5.283356}
{"event":"slc_fabric_transition","status":"ok","trial":3,"gpu_victim_bytes":2097152,"gpu_ms":0.037250,"gpu_phase_dram_traffic":456797,"cpu_probe_dram_traffic":406086,"probe_ns_per_line":5.650200}
{"event":"slc_fabric_transition","status":"ok","trial":4,"gpu_victim_bytes":2097152,"gpu_ms":0.036708,"gpu_phase_dram_traffic":470892,"cpu_probe_dram_traffic":475398,"probe_ns_per_line":5.836807}
{"event":"slc_fabric_transition","status":"ok","trial":5,"gpu_victim_bytes":2097152,"gpu_ms":0.037000,"gpu_phase_dram_traffic":467135,"cpu_probe_dram_traffic":442828,"probe_ns_per_line":5.362823}
{"event":"slc_fabric_transition","status":"ok","trial":6,"gpu_victim_bytes":2097152,"gpu_ms":0.036958,"gpu_phase_dram_traffic":443427,"cpu_probe_dram_traffic":460660,"probe_ns_per_line":5.394936}
{"event":"slc_fabric_transition","status":"ok","trial":7,"gpu_victim_bytes":2097152,"gpu_ms":0.051917,"gpu_phase_dram_traffic":440298,"cpu_probe_dram_traffic":471577,"probe_ns_per_line":5.501114}
{"event":"slc_fabric_transition","status":"ok","trial":8,"gpu_victim_bytes":2097152,"gpu_ms":0.267583,"gpu_phase_dram_traffic":416262,"cpu_probe_dram_traffic":423168,"probe_ns_per_line":5.372681}
{"event":"slc_fabric_transition","status":"ok","trial":9,"gpu_victim_bytes":2097152,"gpu_ms":0.041417,"gpu_phase_dram_traffic":429533,"cpu_probe_dram_traffic":440744,"probe_ns_per_line":5.462646}
{"event":"slc_fabric_transition","status":"ok","trial":10,"gpu_victim_bytes":2097152,"gpu_ms":0.036583,"gpu_phase_dram_traffic":424834,"cpu_probe_dram_traffic":455537,"probe_ns_per_line":5.324997}
{"event":"slc_fabric_transition","status":"ok","trial":11,"gpu_victim_bytes":2097152,"gpu_ms":0.041875,"gpu_phase_dram_traffic":438607,"cpu_probe_dram_traffic":408745,"probe_ns_per_line":5.395889}
{"event":"slc_fabric_transition","status":"ok","trial":12,"gpu_victim_bytes":2097152,"gpu_ms":0.040917,"gpu_phase_dram_traffic":459020,"cpu_probe_dram_traffic":476503,"probe_ns_per_line":5.958237}
{"event":"slc_fabric_transition","status":"ok","trial":13,"gpu_victim_bytes":2097152,"gpu_ms":0.041500,"gpu_phase_dram_traffic":454159,"cpu_probe_dram_traffic":468797,"probe_ns_per_line":5.397163}
{"event":"slc_fabric_transition","status":"ok","trial":14,"gpu_victim_bytes":2097152,"gpu_ms":0.043250,"gpu_phase_dram_traffic":441063,"cpu_probe_dram_traffic":469534,"probe_ns_per_line":5.557701}
{"event":"slc_fabric_transition","status":"ok","trial":15,"gpu_victim_bytes":2097152,"gpu_ms":0.037250,"gpu_phase_dram_traffic":478997,"cpu_probe_dram_traffic":470581,"probe_ns_per_line":5.501427}
{"event":"slc_fabric_transition","status":"ok","trial":16,"gpu_victim_bytes":2097152,"gpu_ms":0.037000,"gpu_phase_dram_traffic":443767,"cpu_probe_dram_traffic":435406,"probe_ns_per_line":5.334534}
{"event":"slc_fabric_transition","status":"ok","trial":17,"gpu_victim_bytes":2097152,"gpu_ms":0.037083,"gpu_phase_dram_traffic":409009,"cpu_probe_dram_traffic":478324,"probe_ns_per_line":5.925812}
{"event":"slc_fabric_transition","status":"ok","trial":18,"gpu_victim_bytes":2097152,"gpu_ms":0.036333,"gpu_phase_dram_traffic":480955,"cpu_probe_dram_traffic":456085,"probe_ns_per_line":5.470596}
{"event":"slc_fabric_transition","status":"ok","trial":19,"gpu_victim_bytes":2097152,"gpu_ms":0.036917,"gpu_phase_dram_traffic":449787,"cpu_probe_dram_traffic":445866,"probe_ns_per_line":5.704567}
{"event":"slc_fabric_transition","status":"ok","trial":20,"gpu_victim_bytes":2097152,"gpu_ms":0.474917,"gpu_phase_dram_traffic":463203,"cpu_probe_dram_traffic":479923,"probe_ns_per_line":6.061554}
{"event":"slc_fabric_transition","status":"ok","trial":21,"gpu_victim_bytes":2097152,"gpu_ms":0.036250,"gpu_phase_dram_traffic":448250,"cpu_probe_dram_traffic":494636,"probe_ns_per_line":6.139435}
{"event":"slc_fabric_transition","status":"ok","trial":22,"gpu_victim_bytes":2097152,"gpu_ms":0.036417,"gpu_phase_dram_traffic":480366,"cpu_probe_dram_traffic":487235,"probe_ns_per_line":5.306564}
{"event":"slc_fabric_transition","status":"ok","trial":23,"gpu_victim_bytes":2097152,"gpu_ms":0.036917,"gpu_phase_dram_traffic":459440,"cpu_probe_dram_traffic":428034,"probe_ns_per_line":5.354881}
{"event":"slc_fabric_transition","status":"ok","trial":24,"gpu_victim_bytes":2097152,"gpu_ms":0.464208,"gpu_phase_dram_traffic":417361,"cpu_probe_dram_traffic":451938,"probe_ns_per_line":5.379677}
{"event":"slc_fabric_transition","status":"ok","trial":0,"gpu_victim_bytes":4194304,"gpu_ms":0.070042,"gpu_phase_dram_traffic":445335,"cpu_probe_dram_traffic":485365,"probe_ns_per_line":5.539261}
{"event":"slc_fabric_transition","status":"ok","trial":1,"gpu_victim_bytes":4194304,"gpu_ms":0.300500,"gpu_phase_dram_traffic":436050,"cpu_probe_dram_traffic":471279,"probe_ns_per_line":5.291626}
{"event":"slc_fabric_transition","status":"ok","trial":2,"gpu_victim_bytes":4194304,"gpu_ms":0.061292,"gpu_phase_dram_traffic":460276,"cpu_probe_dram_traffic":472553,"probe_ns_per_line":5.517006}
{"event":"slc_fabric_transition","status":"ok","trial":3,"gpu_victim_bytes":4194304,"gpu_ms":0.360125,"gpu_phase_dram_traffic":442247,"cpu_probe_dram_traffic":441433,"probe_ns_per_line":5.345345}
{"event":"slc_fabric_transition","status":"ok","trial":4,"gpu_victim_bytes":4194304,"gpu_ms":0.064375,"gpu_phase_dram_traffic":403771,"cpu_probe_dram_traffic":452062,"probe_ns_per_line":5.545616}
{"event":"slc_fabric_transition","status":"ok","trial":5,"gpu_victim_bytes":4194304,"gpu_ms":1.084542,"gpu_phase_dram_traffic":476172,"cpu_probe_dram_traffic":409176,"probe_ns_per_line":5.316101}
{"event":"slc_fabric_transition","status":"ok","trial":6,"gpu_victim_bytes":4194304,"gpu_ms":0.062625,"gpu_phase_dram_traffic":464978,"cpu_probe_dram_traffic":480199,"probe_ns_per_line":5.583130}
{"event":"slc_fabric_transition","status":"ok","trial":7,"gpu_victim_bytes":4194304,"gpu_ms":0.063625,"gpu_phase_dram_traffic":472948,"cpu_probe_dram_traffic":451686,"probe_ns_per_line":5.464241}
{"event":"slc_fabric_transition","status":"ok","trial":8,"gpu_victim_bytes":4194304,"gpu_ms":0.062250,"gpu_phase_dram_traffic":464974,"cpu_probe_dram_traffic":472923,"probe_ns_per_line":5.960777}
{"event":"slc_fabric_transition","status":"ok","trial":9,"gpu_victim_bytes":4194304,"gpu_ms":0.062333,"gpu_phase_dram_traffic":420442,"cpu_probe_dram_traffic":459146,"probe_ns_per_line":5.314194}
{"event":"slc_fabric_transition","status":"ok","trial":10,"gpu_victim_bytes":4194304,"gpu_ms":0.072292,"gpu_phase_dram_traffic":468594,"cpu_probe_dram_traffic":422820,"probe_ns_per_line":5.426407}
{"event":"slc_fabric_transition","status":"ok","trial":11,"gpu_victim_bytes":4194304,"gpu_ms":0.081375,"gpu_phase_dram_traffic":447116,"cpu_probe_dram_traffic":463541,"probe_ns_per_line":5.865730}
{"event":"slc_fabric_transition","status":"ok","trial":12,"gpu_victim_bytes":4194304,"gpu_ms":0.061500,"gpu_phase_dram_traffic":455094,"cpu_probe_dram_traffic":447630,"probe_ns_per_line":5.345985}
{"event":"slc_fabric_transition","status":"ok","trial":13,"gpu_victim_bytes":4194304,"gpu_ms":0.062292,"gpu_phase_dram_traffic":431051,"cpu_probe_dram_traffic":475567,"probe_ns_per_line":5.284950}
{"event":"slc_fabric_transition","status":"ok","trial":14,"gpu_victim_bytes":4194304,"gpu_ms":0.062625,"gpu_phase_dram_traffic":468988,"cpu_probe_dram_traffic":454222,"probe_ns_per_line":5.565010}
{"event":"slc_fabric_transition","status":"ok","trial":15,"gpu_victim_bytes":4194304,"gpu_ms":0.062875,"gpu_phase_dram_traffic":476280,"cpu_probe_dram_traffic":427999,"probe_ns_per_line":5.375862}
{"event":"slc_fabric_transition","status":"ok","trial":16,"gpu_victim_bytes":4194304,"gpu_ms":0.072000,"gpu_phase_dram_traffic":446957,"cpu_probe_dram_traffic":465793,"probe_ns_per_line":5.311325}
{"event":"slc_fabric_transition","status":"ok","trial":17,"gpu_victim_bytes":4194304,"gpu_ms":0.090625,"gpu_phase_dram_traffic":380716,"cpu_probe_dram_traffic":475192,"probe_ns_per_line":5.845390}
{"event":"slc_fabric_transition","status":"ok","trial":18,"gpu_victim_bytes":4194304,"gpu_ms":0.061500,"gpu_phase_dram_traffic":454315,"cpu_probe_dram_traffic":407520,"probe_ns_per_line":5.375862}
{"event":"slc_fabric_transition","status":"ok","trial":19,"gpu_victim_bytes":4194304,"gpu_ms":0.068833,"gpu_phase_dram_traffic":446344,"cpu_probe_dram_traffic":462555,"probe_ns_per_line":5.366959}
{"event":"slc_fabric_transition","status":"ok","trial":20,"gpu_victim_bytes":4194304,"gpu_ms":0.078250,"gpu_phase_dram_traffic":460527,"cpu_probe_dram_traffic":453396,"probe_ns_per_line":5.254112}
{"event":"slc_fabric_transition","status":"ok","trial":21,"gpu_victim_bytes":4194304,"gpu_ms":0.062417,"gpu_phase_dram_traffic":450130,"cpu_probe_dram_traffic":457125,"probe_ns_per_line":5.407333}
{"event":"slc_fabric_transition","status":"ok","trial":22,"gpu_victim_bytes":4194304,"gpu_ms":0.069250,"gpu_phase_dram_traffic":441203,"cpu_probe_dram_traffic":450885,"probe_ns_per_line":6.158829}
{"event":"slc_fabric_transition","status":"ok","trial":23,"gpu_victim_bytes":4194304,"gpu_ms":0.061458,"gpu_phase_dram_traffic":408567,"cpu_probe_dram_traffic":425803,"probe_ns_per_line":5.520500}
{"event":"slc_fabric_transition","status":"ok","trial":24,"gpu_victim_bytes":4194304,"gpu_ms":0.071125,"gpu_phase_dram_traffic":444810,"cpu_probe_dram_traffic":465244,"probe_ns_per_line":5.608871}
{"event":"slc_fabric_transition","status":"ok","trial":0,"gpu_victim_bytes":8388608,"gpu_ms":1.772625,"gpu_phase_dram_traffic":438673,"cpu_probe_dram_traffic":438065,"probe_ns_per_line":5.325951}
{"event":"slc_fabric_transition","status":"ok","trial":1,"gpu_victim_bytes":8388608,"gpu_ms":0.127250,"gpu_phase_dram_traffic":447093,"cpu_probe_dram_traffic":434999,"probe_ns_per_line":5.524002}
{"event":"slc_fabric_transition","status":"ok","trial":2,"gpu_victim_bytes":8388608,"gpu_ms":0.725542,"gpu_phase_dram_traffic":438561,"cpu_probe_dram_traffic":489299,"probe_ns_per_line":5.573906}
{"event":"slc_fabric_transition","status":"ok","trial":3,"gpu_victim_bytes":8388608,"gpu_ms":0.125750,"gpu_phase_dram_traffic":446135,"cpu_probe_dram_traffic":455447,"probe_ns_per_line":5.929634}
{"event":"slc_fabric_transition","status":"ok","trial":4,"gpu_victim_bytes":8388608,"gpu_ms":0.638042,"gpu_phase_dram_traffic":494981,"cpu_probe_dram_traffic":440936,"probe_ns_per_line":5.938210}
{"event":"slc_fabric_transition","status":"ok","trial":5,"gpu_victim_bytes":8388608,"gpu_ms":0.107500,"gpu_phase_dram_traffic":459496,"cpu_probe_dram_traffic":408842,"probe_ns_per_line":5.552933}
{"event":"slc_fabric_transition","status":"ok","trial":6,"gpu_victim_bytes":8388608,"gpu_ms":0.444750,"gpu_phase_dram_traffic":428363,"cpu_probe_dram_traffic":475965,"probe_ns_per_line":5.287170}
{"event":"slc_fabric_transition","status":"ok","trial":7,"gpu_victim_bytes":8388608,"gpu_ms":0.122958,"gpu_phase_dram_traffic":408765,"cpu_probe_dram_traffic":465793,"probe_ns_per_line":5.300522}
{"event":"slc_fabric_transition","status":"ok","trial":8,"gpu_victim_bytes":8388608,"gpu_ms":0.881000,"gpu_phase_dram_traffic":472877,"cpu_probe_dram_traffic":421107,"probe_ns_per_line":5.289078}
{"event":"slc_fabric_transition","status":"ok","trial":9,"gpu_victim_bytes":8388608,"gpu_ms":0.232250,"gpu_phase_dram_traffic":409805,"cpu_probe_dram_traffic":459885,"probe_ns_per_line":5.607918}
{"event":"slc_fabric_transition","status":"ok","trial":10,"gpu_victim_bytes":8388608,"gpu_ms":0.106500,"gpu_phase_dram_traffic":477013,"cpu_probe_dram_traffic":421667,"probe_ns_per_line":5.307198}
{"event":"slc_fabric_transition","status":"ok","trial":11,"gpu_victim_bytes":8388608,"gpu_ms":0.107708,"gpu_phase_dram_traffic":430519,"cpu_probe_dram_traffic":471431,"probe_ns_per_line":5.755424}
{"event":"slc_fabric_transition","status":"ok","trial":12,"gpu_victim_bytes":8388608,"gpu_ms":0.107208,"gpu_phase_dram_traffic":470134,"cpu_probe_dram_traffic":441691,"probe_ns_per_line":5.346619}
{"event":"slc_fabric_transition","status":"ok","trial":13,"gpu_victim_bytes":8388608,"gpu_ms":0.139792,"gpu_phase_dram_traffic":451206,"cpu_probe_dram_traffic":453665,"probe_ns_per_line":5.298294}
{"event":"slc_fabric_transition","status":"ok","trial":14,"gpu_victim_bytes":8388608,"gpu_ms":0.178917,"gpu_phase_dram_traffic":438380,"cpu_probe_dram_traffic":442322,"probe_ns_per_line":6.082855}
{"event":"slc_fabric_transition","status":"ok","trial":15,"gpu_victim_bytes":8388608,"gpu_ms":0.106250,"gpu_phase_dram_traffic":432374,"cpu_probe_dram_traffic":438022,"probe_ns_per_line":5.524002}
{"event":"slc_fabric_transition","status":"ok","trial":16,"gpu_victim_bytes":8388608,"gpu_ms":0.107875,"gpu_phase_dram_traffic":457680,"cpu_probe_dram_traffic":440824,"probe_ns_per_line":5.575180}
{"event":"slc_fabric_transition","status":"ok","trial":17,"gpu_victim_bytes":8388608,"gpu_ms":0.106250,"gpu_phase_dram_traffic":450658,"cpu_probe_dram_traffic":455588,"probe_ns_per_line":5.347252}
{"event":"slc_fabric_transition","status":"ok","trial":18,"gpu_victim_bytes":8388608,"gpu_ms":0.286875,"gpu_phase_dram_traffic":423630,"cpu_probe_dram_traffic":433663,"probe_ns_per_line":5.654335}
{"event":"slc_fabric_transition","status":"ok","trial":19,"gpu_victim_bytes":8388608,"gpu_ms":1.479750,"gpu_phase_dram_traffic":431854,"cpu_probe_dram_traffic":458264,"probe_ns_per_line":5.330086}
{"event":"slc_fabric_transition","status":"ok","trial":20,"gpu_victim_bytes":8388608,"gpu_ms":0.129667,"gpu_phase_dram_traffic":442604,"cpu_probe_dram_traffic":429265,"probe_ns_per_line":5.799294}
{"event":"slc_fabric_transition","status":"ok","trial":21,"gpu_victim_bytes":8388608,"gpu_ms":0.136375,"gpu_phase_dram_traffic":441244,"cpu_probe_dram_traffic":433501,"probe_ns_per_line":5.467415}
{"event":"slc_fabric_transition","status":"ok","trial":22,"gpu_victim_bytes":8388608,"gpu_ms":0.155917,"gpu_phase_dram_traffic":422297,"cpu_probe_dram_traffic":459698,"probe_ns_per_line":6.188072}
{"event":"slc_fabric_transition","status":"ok","trial":23,"gpu_victim_bytes":8388608,"gpu_ms":0.253750,"gpu_phase_dram_traffic":444033,"cpu_probe_dram_traffic":445388,"probe_ns_per_line":5.404152}
{"event":"slc_fabric_transition","status":"ok","trial":24,"gpu_victim_bytes":8388608,"gpu_ms":0.145125,"gpu_phase_dram_traffic":439944,"cpu_probe_dram_traffic":480693,"probe_ns_per_line":5.437851}
{"event":"slc_fabric_transition","status":"ok","trial":0,"gpu_victim_bytes":16777216,"gpu_ms":1.213292,"gpu_phase_dram_traffic":428658,"cpu_probe_dram_traffic":440920,"probe_ns_per_line":5.529083}
{"event":"slc_fabric_transition","status":"ok","trial":1,"gpu_victim_bytes":16777216,"gpu_ms":0.301333,"gpu_phase_dram_traffic":458303,"cpu_probe_dram_traffic":437388,"probe_ns_per_line":5.695343}
{"event":"slc_fabric_transition","status":"ok","trial":2,"gpu_victim_bytes":16777216,"gpu_ms":0.208625,"gpu_phase_dram_traffic":465784,"cpu_probe_dram_traffic":457889,"probe_ns_per_line":5.446434}
{"event":"slc_fabric_transition","status":"ok","trial":3,"gpu_victim_bytes":16777216,"gpu_ms":1.599833,"gpu_phase_dram_traffic":483360,"cpu_probe_dram_traffic":428645,"probe_ns_per_line":5.558014}
{"event":"slc_fabric_transition","status":"ok","trial":4,"gpu_victim_bytes":16777216,"gpu_ms":0.744000,"gpu_phase_dram_traffic":443945,"cpu_probe_dram_traffic":439809,"probe_ns_per_line":5.425453}
{"event":"slc_fabric_transition","status":"ok","trial":5,"gpu_victim_bytes":16777216,"gpu_ms":0.366667,"gpu_phase_dram_traffic":450201,"cpu_probe_dram_traffic":473877,"probe_ns_per_line":5.311012}
{"event":"slc_fabric_transition","status":"ok","trial":6,"gpu_victim_bytes":16777216,"gpu_ms":1.307792,"gpu_phase_dram_traffic":436206,"cpu_probe_dram_traffic":436746,"probe_ns_per_line":5.319595}
{"event":"slc_fabric_transition","status":"ok","trial":7,"gpu_victim_bytes":16777216,"gpu_ms":0.208583,"gpu_phase_dram_traffic":459182,"cpu_probe_dram_traffic":467338,"probe_ns_per_line":5.590759}
{"event":"slc_fabric_transition","status":"ok","trial":8,"gpu_victim_bytes":16777216,"gpu_ms":1.295708,"gpu_phase_dram_traffic":428909,"cpu_probe_dram_traffic":435193,"probe_ns_per_line":5.351700}
{"event":"slc_fabric_transition","status":"ok","trial":9,"gpu_victim_bytes":16777216,"gpu_ms":0.389583,"gpu_phase_dram_traffic":438596,"cpu_probe_dram_traffic":464181,"probe_ns_per_line":5.311966}
{"event":"slc_fabric_transition","status":"ok","trial":10,"gpu_victim_bytes":16777216,"gpu_ms":0.213417,"gpu_phase_dram_traffic":410351,"cpu_probe_dram_traffic":448907,"probe_ns_per_line":5.308472}
{"event":"slc_fabric_transition","status":"ok","trial":11,"gpu_victim_bytes":16777216,"gpu_ms":0.208417,"gpu_phase_dram_traffic":465647,"cpu_probe_dram_traffic":410105,"probe_ns_per_line":5.323090}
{"event":"slc_fabric_transition","status":"ok","trial":12,"gpu_victim_bytes":16777216,"gpu_ms":0.231250,"gpu_phase_dram_traffic":403604,"cpu_probe_dram_traffic":469366,"probe_ns_per_line":5.554832}
{"event":"slc_fabric_transition","status":"ok","trial":13,"gpu_victim_bytes":16777216,"gpu_ms":1.751458,"gpu_phase_dram_traffic":446428,"cpu_probe_dram_traffic":407437,"probe_ns_per_line":5.340889}
{"event":"slc_fabric_transition","status":"ok","trial":14,"gpu_victim_bytes":16777216,"gpu_ms":0.544000,"gpu_phase_dram_traffic":423913,"cpu_probe_dram_traffic":435866,"probe_ns_per_line":6.140388}
{"event":"slc_fabric_transition","status":"ok","trial":15,"gpu_victim_bytes":16777216,"gpu_ms":0.207750,"gpu_phase_dram_traffic":468579,"cpu_probe_dram_traffic":463632,"probe_ns_per_line":5.426086}
{"event":"slc_fabric_transition","status":"ok","trial":16,"gpu_victim_bytes":16777216,"gpu_ms":0.392375,"gpu_phase_dram_traffic":439960,"cpu_probe_dram_traffic":400507,"probe_ns_per_line":5.981445}
{"event":"slc_fabric_transition","status":"ok","trial":17,"gpu_victim_bytes":16777216,"gpu_ms":0.209542,"gpu_phase_dram_traffic":469447,"cpu_probe_dram_traffic":463296,"probe_ns_per_line":5.387306}
{"event":"slc_fabric_transition","status":"ok","trial":18,"gpu_victim_bytes":16777216,"gpu_ms":0.209250,"gpu_phase_dram_traffic":446981,"cpu_probe_dram_traffic":407116,"probe_ns_per_line":5.344711}
{"event":"slc_fabric_transition","status":"ok","trial":19,"gpu_victim_bytes":16777216,"gpu_ms":0.208375,"gpu_phase_dram_traffic":459651,"cpu_probe_dram_traffic":475373,"probe_ns_per_line":5.282089}
{"event":"slc_fabric_transition","status":"ok","trial":20,"gpu_victim_bytes":16777216,"gpu_ms":1.364458,"gpu_phase_dram_traffic":478197,"cpu_probe_dram_traffic":458568,"probe_ns_per_line":5.434036}
{"event":"slc_fabric_transition","status":"ok","trial":21,"gpu_victim_bytes":16777216,"gpu_ms":0.534375,"gpu_phase_dram_traffic":420642,"cpu_probe_dram_traffic":474495,"probe_ns_per_line":7.123947}
{"event":"slc_fabric_transition","status":"ok","trial":22,"gpu_victim_bytes":16777216,"gpu_ms":0.208375,"gpu_phase_dram_traffic":481357,"cpu_probe_dram_traffic":440026,"probe_ns_per_line":5.462326}
{"event":"slc_fabric_transition","status":"ok","trial":23,"gpu_victim_bytes":16777216,"gpu_ms":0.492125,"gpu_phase_dram_traffic":465556,"cpu_probe_dram_traffic":447848,"probe_ns_per_line":5.615234}
{"event":"slc_fabric_transition","status":"ok","trial":24,"gpu_victim_bytes":16777216,"gpu_ms":0.552375,"gpu_phase_dram_traffic":425634,"cpu_probe_dram_traffic":417227,"probe_ns_per_line":5.266190}
{"event":"slc_fabric_transition","status":"ok","trial":0,"gpu_victim_bytes":33554432,"gpu_ms":0.729125,"gpu_phase_dram_traffic":453428,"cpu_probe_dram_traffic":474497,"probe_ns_per_line":5.481400}
{"event":"slc_fabric_transition","status":"ok","trial":1,"gpu_victim_bytes":33554432,"gpu_ms":0.905042,"gpu_phase_dram_traffic":430604,"cpu_probe_dram_traffic":436323,"probe_ns_per_line":5.352020}
{"event":"slc_fabric_transition","status":"ok","trial":2,"gpu_victim_bytes":33554432,"gpu_ms":0.396208,"gpu_phase_dram_traffic":411514,"cpu_probe_dram_traffic":477631,"probe_ns_per_line":5.857155}
{"event":"slc_fabric_transition","status":"ok","trial":3,"gpu_victim_bytes":33554432,"gpu_ms":1.156292,"gpu_phase_dram_traffic":470214,"cpu_probe_dram_traffic":410406,"probe_ns_per_line":5.263641}
{"event":"slc_fabric_transition","status":"ok","trial":4,"gpu_victim_bytes":33554432,"gpu_ms":0.614333,"gpu_phase_dram_traffic":451147,"cpu_probe_dram_traffic":470547,"probe_ns_per_line":5.833626}
{"event":"slc_fabric_transition","status":"ok","trial":5,"gpu_victim_bytes":33554432,"gpu_ms":0.816625,"gpu_phase_dram_traffic":453276,"cpu_probe_dram_traffic":461941,"probe_ns_per_line":5.606018}
{"event":"slc_fabric_transition","status":"ok","trial":6,"gpu_victim_bytes":33554432,"gpu_ms":0.819500,"gpu_phase_dram_traffic":445469,"cpu_probe_dram_traffic":445358,"probe_ns_per_line":5.706467}
{"event":"slc_fabric_transition","status":"ok","trial":7,"gpu_victim_bytes":33554432,"gpu_ms":0.597417,"gpu_phase_dram_traffic":468542,"cpu_probe_dram_traffic":481483,"probe_ns_per_line":5.272865}
{"event":"slc_fabric_transition","status":"ok","trial":8,"gpu_victim_bytes":33554432,"gpu_ms":2.244042,"gpu_phase_dram_traffic":507856,"cpu_probe_dram_traffic":458098,"probe_ns_per_line":5.256966}
{"event":"slc_fabric_transition","status":"ok","trial":9,"gpu_victim_bytes":33554432,"gpu_ms":2.248292,"gpu_phase_dram_traffic":432975,"cpu_probe_dram_traffic":427990,"probe_ns_per_line":5.290672}
{"event":"slc_fabric_transition","status":"ok","trial":10,"gpu_victim_bytes":33554432,"gpu_ms":0.889000,"gpu_phase_dram_traffic":411650,"cpu_probe_dram_traffic":460746,"probe_ns_per_line":5.546257}
{"event":"slc_fabric_transition","status":"ok","trial":11,"gpu_victim_bytes":33554432,"gpu_ms":0.725708,"gpu_phase_dram_traffic":446770,"cpu_probe_dram_traffic":442423,"probe_ns_per_line":5.271591}
{"event":"slc_fabric_transition","status":"ok","trial":12,"gpu_victim_bytes":33554432,"gpu_ms":0.450833,"gpu_phase_dram_traffic":439445,"cpu_probe_dram_traffic":471633,"probe_ns_per_line":5.465828}
{"event":"slc_fabric_transition","status":"ok","trial":13,"gpu_victim_bytes":33554432,"gpu_ms":1.801417,"gpu_phase_dram_traffic":435784,"cpu_probe_dram_traffic":449285,"probe_ns_per_line":5.396202}
{"event":"slc_fabric_transition","status":"ok","trial":14,"gpu_victim_bytes":33554432,"gpu_ms":0.801750,"gpu_phase_dram_traffic":425934,"cpu_probe_dram_traffic":419801,"probe_ns_per_line":5.407333}
{"event":"slc_fabric_transition","status":"ok","trial":15,"gpu_victim_bytes":33554432,"gpu_ms":1.181917,"gpu_phase_dram_traffic":452028,"cpu_probe_dram_traffic":424035,"probe_ns_per_line":5.322144}
{"event":"slc_fabric_transition","status":"ok","trial":16,"gpu_victim_bytes":33554432,"gpu_ms":0.834458,"gpu_phase_dram_traffic":416682,"cpu_probe_dram_traffic":452505,"probe_ns_per_line":5.374596}
{"event":"slc_fabric_transition","status":"ok","trial":17,"gpu_victim_bytes":33554432,"gpu_ms":0.833500,"gpu_phase_dram_traffic":452341,"cpu_probe_dram_traffic":452557,"probe_ns_per_line":5.300842}
{"event":"slc_fabric_transition","status":"ok","trial":18,"gpu_victim_bytes":33554432,"gpu_ms":0.790292,"gpu_phase_dram_traffic":433788,"cpu_probe_dram_traffic":442194,"probe_ns_per_line":5.460106}
{"event":"slc_fabric_transition","status":"ok","trial":19,"gpu_victim_bytes":33554432,"gpu_ms":1.314625,"gpu_phase_dram_traffic":436243,"cpu_probe_dram_traffic":412072,"probe_ns_per_line":5.315460}
{"event":"slc_fabric_transition","status":"ok","trial":20,"gpu_victim_bytes":33554432,"gpu_ms":0.770750,"gpu_phase_dram_traffic":443694,"cpu_probe_dram_traffic":436766,"probe_ns_per_line":5.502060}
{"event":"slc_fabric_transition","status":"ok","trial":21,"gpu_victim_bytes":33554432,"gpu_ms":1.631750,"gpu_phase_dram_traffic":444285,"cpu_probe_dram_traffic":409575,"probe_ns_per_line":5.438805}
{"event":"slc_fabric_transition","status":"ok","trial":22,"gpu_victim_bytes":33554432,"gpu_ms":1.974750,"gpu_phase_dram_traffic":451374,"cpu_probe_dram_traffic":450262,"probe_ns_per_line":5.737625}
{"event":"slc_fabric_transition","status":"ok","trial":23,"gpu_victim_bytes":33554432,"gpu_ms":0.412417,"gpu_phase_dram_traffic":462698,"cpu_probe_dram_traffic":473498,"probe_ns_per_line":5.521454}
{"event":"slc_fabric_transition","status":"ok","trial":24,"gpu_victim_bytes":33554432,"gpu_ms":2.045500,"gpu_phase_dram_traffic":494064,"cpu_probe_dram_traffic":429324,"probe_ns_per_line":5.452789}
{"event":"slc_fabric_transition","status":"ok","trial":0,"gpu_victim_bytes":67108864,"gpu_ms":0.730500,"gpu_phase_dram_traffic":474254,"cpu_probe_dram_traffic":451013,"probe_ns_per_line":5.565964}
{"event":"slc_fabric_transition","status":"ok","trial":1,"gpu_victim_bytes":67108864,"gpu_ms":2.427583,"gpu_phase_dram_traffic":507749,"cpu_probe_dram_traffic":413129,"probe_ns_per_line":5.284943}
{"event":"slc_fabric_transition","status":"ok","trial":2,"gpu_victim_bytes":67108864,"gpu_ms":1.521875,"gpu_phase_dram_traffic":405865,"cpu_probe_dram_traffic":469681,"probe_ns_per_line":5.664825}
{"event":"slc_fabric_transition","status":"ok","trial":3,"gpu_victim_bytes":67108864,"gpu_ms":0.915833,"gpu_phase_dram_traffic":407649,"cpu_probe_dram_traffic":465944,"probe_ns_per_line":5.395889}
{"event":"slc_fabric_transition","status":"ok","trial":4,"gpu_victim_bytes":67108864,"gpu_ms":1.463417,"gpu_phase_dram_traffic":456521,"cpu_probe_dram_traffic":487377,"probe_ns_per_line":5.326271}
{"event":"slc_fabric_transition","status":"ok","trial":5,"gpu_victim_bytes":67108864,"gpu_ms":0.865792,"gpu_phase_dram_traffic":472349,"cpu_probe_dram_traffic":448908,"probe_ns_per_line":5.289078}
{"event":"slc_fabric_transition","status":"ok","trial":6,"gpu_victim_bytes":67108864,"gpu_ms":1.005125,"gpu_phase_dram_traffic":475235,"cpu_probe_dram_traffic":464555,"probe_ns_per_line":5.573273}
{"event":"slc_fabric_transition","status":"ok","trial":7,"gpu_victim_bytes":67108864,"gpu_ms":1.162625,"gpu_phase_dram_traffic":476034,"cpu_probe_dram_traffic":459285,"probe_ns_per_line":5.229950}
{"event":"slc_fabric_transition","status":"ok","trial":8,"gpu_victim_bytes":67108864,"gpu_ms":0.865083,"gpu_phase_dram_traffic":452660,"cpu_probe_dram_traffic":475376,"probe_ns_per_line":5.383812}
{"event":"slc_fabric_transition","status":"ok","trial":9,"gpu_victim_bytes":67108864,"gpu_ms":0.888875,"gpu_phase_dram_traffic":492010,"cpu_probe_dram_traffic":475302,"probe_ns_per_line":5.363464}
{"event":"slc_fabric_transition","status":"ok","trial":10,"gpu_victim_bytes":67108864,"gpu_ms":0.911750,"gpu_phase_dram_traffic":471313,"cpu_probe_dram_traffic":471845,"probe_ns_per_line":5.526543}
{"event":"slc_fabric_transition","status":"ok","trial":11,"gpu_victim_bytes":67108864,"gpu_ms":2.304833,"gpu_phase_dram_traffic":446785,"cpu_probe_dram_traffic":413353,"probe_ns_per_line":5.361237}
{"event":"slc_fabric_transition","status":"ok","trial":12,"gpu_victim_bytes":67108864,"gpu_ms":1.437750,"gpu_phase_dram_traffic":441393,"cpu_probe_dram_traffic":467774,"probe_ns_per_line":6.168365}
{"event":"slc_fabric_transition","status":"ok","trial":13,"gpu_victim_bytes":67108864,"gpu_ms":2.518875,"gpu_phase_dram_traffic":524445,"cpu_probe_dram_traffic":464486,"probe_ns_per_line":5.245842}
{"event":"slc_fabric_transition","status":"ok","trial":14,"gpu_victim_bytes":67108864,"gpu_ms":0.726750,"gpu_phase_dram_traffic":443342,"cpu_probe_dram_traffic":483550,"probe_ns_per_line":5.774498}
{"event":"slc_fabric_transition","status":"ok","trial":15,"gpu_victim_bytes":67108864,"gpu_ms":2.324625,"gpu_phase_dram_traffic":514088,"cpu_probe_dram_traffic":468424,"probe_ns_per_line":5.372360}
{"event":"slc_fabric_transition","status":"ok","trial":16,"gpu_victim_bytes":67108864,"gpu_ms":0.695042,"gpu_phase_dram_traffic":478927,"cpu_probe_dram_traffic":475608,"probe_ns_per_line":5.469955}
{"event":"slc_fabric_transition","status":"ok","trial":17,"gpu_victim_bytes":67108864,"gpu_ms":1.827208,"gpu_phase_dram_traffic":487669,"cpu_probe_dram_traffic":448641,"probe_ns_per_line":5.319916}
{"event":"slc_fabric_transition","status":"ok","trial":18,"gpu_victim_bytes":67108864,"gpu_ms":0.786500,"gpu_phase_dram_traffic":456507,"cpu_probe_dram_traffic":496102,"probe_ns_per_line":5.621269}
{"event":"slc_fabric_transition","status":"ok","trial":19,"gpu_victim_bytes":67108864,"gpu_ms":2.299375,"gpu_phase_dram_traffic":530516,"cpu_probe_dram_traffic":485373,"probe_ns_per_line":5.282722}
{"event":"slc_fabric_transition","status":"ok","trial":20,"gpu_victim_bytes":67108864,"gpu_ms":0.667708,"gpu_phase_dram_traffic":501808,"cpu_probe_dram_traffic":490282,"probe_ns_per_line":5.600609}
{"event":"slc_fabric_transition","status":"ok","trial":21,"gpu_victim_bytes":67108864,"gpu_ms":0.674292,"gpu_phase_dram_traffic":462091,"cpu_probe_dram_traffic":476488,"probe_ns_per_line":4.065834}
{"event":"slc_fabric_transition","status":"ok","trial":22,"gpu_victim_bytes":67108864,"gpu_ms":0.664542,"gpu_phase_dram_traffic":460584,"cpu_probe_dram_traffic":478454,"probe_ns_per_line":6.306648}
{"event":"slc_fabric_transition","status":"ok","trial":23,"gpu_victim_bytes":67108864,"gpu_ms":1.620917,"gpu_phase_dram_traffic":454768,"cpu_probe_dram_traffic":456623,"probe_ns_per_line":5.323410}
{"event":"slc_fabric_transition","status":"ok","trial":24,"gpu_victim_bytes":67108864,"gpu_ms":1.469542,"gpu_phase_dram_traffic":441073,"cpu_probe_dram_traffic":453809,"probe_ns_per_line":5.594566}
{"event":"slc_fabric_transition","status":"ok","trial":0,"gpu_victim_bytes":134217728,"gpu_ms":2.782125,"gpu_phase_dram_traffic":507127,"cpu_probe_dram_traffic":392157,"probe_ns_per_line":5.270004}
{"event":"slc_fabric_transition","status":"ok","trial":1,"gpu_victim_bytes":134217728,"gpu_ms":2.307375,"gpu_phase_dram_traffic":437924,"cpu_probe_dram_traffic":462979,"probe_ns_per_line":5.598701}
{"event":"slc_fabric_transition","status":"ok","trial":2,"gpu_victim_bytes":134217728,"gpu_ms":1.973000,"gpu_phase_dram_traffic":458767,"cpu_probe_dram_traffic":477118,"probe_ns_per_line":5.249344}
{"event":"slc_fabric_transition","status":"ok","trial":3,"gpu_victim_bytes":134217728,"gpu_ms":3.325833,"gpu_phase_dram_traffic":456706,"cpu_probe_dram_traffic":402850,"probe_ns_per_line":5.273506}
{"event":"slc_fabric_transition","status":"ok","trial":4,"gpu_victim_bytes":134217728,"gpu_ms":1.867625,"gpu_phase_dram_traffic":423420,"cpu_probe_dram_traffic":461741,"probe_ns_per_line":5.281448}
{"event":"slc_fabric_transition","status":"ok","trial":5,"gpu_victim_bytes":134217728,"gpu_ms":1.830208,"gpu_phase_dram_traffic":438687,"cpu_probe_dram_traffic":477358,"probe_ns_per_line":5.386353}
{"event":"slc_fabric_transition","status":"ok","trial":6,"gpu_victim_bytes":134217728,"gpu_ms":1.300417,"gpu_phase_dram_traffic":502196,"cpu_probe_dram_traffic":497550,"probe_ns_per_line":5.280182}
{"event":"slc_fabric_transition","status":"ok","trial":7,"gpu_victim_bytes":134217728,"gpu_ms":1.285625,"gpu_phase_dram_traffic":487923,"cpu_probe_dram_traffic":512234,"probe_ns_per_line":5.999245}
{"event":"slc_fabric_transition","status":"ok","trial":8,"gpu_victim_bytes":134217728,"gpu_ms":2.109542,"gpu_phase_dram_traffic":530361,"cpu_probe_dram_traffic":474342,"probe_ns_per_line":4.887894}
{"event":"slc_fabric_transition","status":"ok","trial":9,"gpu_victim_bytes":134217728,"gpu_ms":1.367333,"gpu_phase_dram_traffic":517630,"cpu_probe_dram_traffic":473551,"probe_ns_per_line":5.747162}
{"event":"slc_fabric_transition","status":"ok","trial":10,"gpu_victim_bytes":134217728,"gpu_ms":2.181375,"gpu_phase_dram_traffic":464641,"cpu_probe_dram_traffic":477188,"probe_ns_per_line":5.510330}
{"event":"slc_fabric_transition","status":"ok","trial":11,"gpu_victim_bytes":134217728,"gpu_ms":2.111500,"gpu_phase_dram_traffic":422303,"cpu_probe_dram_traffic":396666,"probe_ns_per_line":5.324997}
{"event":"slc_fabric_transition","status":"ok","trial":12,"gpu_victim_bytes":134217728,"gpu_ms":2.905667,"gpu_phase_dram_traffic":439843,"cpu_probe_dram_traffic":436252,"probe_ns_per_line":5.249023}
{"event":"slc_fabric_transition","status":"ok","trial":13,"gpu_victim_bytes":134217728,"gpu_ms":1.256167,"gpu_phase_dram_traffic":453409,"cpu_probe_dram_traffic":462756,"probe_ns_per_line":5.793259}
{"event":"slc_fabric_transition","status":"ok","trial":14,"gpu_victim_bytes":134217728,"gpu_ms":1.869208,"gpu_phase_dram_traffic":447470,"cpu_probe_dram_traffic":473532,"probe_ns_per_line":5.270958}
{"event":"slc_fabric_transition","status":"ok","trial":15,"gpu_victim_bytes":134217728,"gpu_ms":3.430083,"gpu_phase_dram_traffic":468310,"cpu_probe_dram_traffic":396747,"probe_ns_per_line":5.478546}
{"event":"slc_fabric_transition","status":"ok","trial":16,"gpu_victim_bytes":134217728,"gpu_ms":3.236042,"gpu_phase_dram_traffic":450522,"cpu_probe_dram_traffic":393492,"probe_ns_per_line":5.325317}
{"event":"slc_fabric_transition","status":"ok","trial":17,"gpu_victim_bytes":134217728,"gpu_ms":2.113250,"gpu_phase_dram_traffic":403162,"cpu_probe_dram_traffic":470620,"probe_ns_per_line":5.439125}
{"event":"slc_fabric_transition","status":"ok","trial":18,"gpu_victim_bytes":134217728,"gpu_ms":1.494458,"gpu_phase_dram_traffic":455543,"cpu_probe_dram_traffic":449127,"probe_ns_per_line":5.336761}
{"event":"slc_fabric_transition","status":"ok","trial":19,"gpu_victim_bytes":134217728,"gpu_ms":2.261250,"gpu_phase_dram_traffic":440177,"cpu_probe_dram_traffic":461364,"probe_ns_per_line":5.272232}
{"event":"slc_fabric_transition","status":"ok","trial":20,"gpu_victim_bytes":134217728,"gpu_ms":1.640625,"gpu_phase_dram_traffic":461572,"cpu_probe_dram_traffic":479179,"probe_ns_per_line":5.791985}
{"event":"slc_fabric_transition","status":"ok","trial":21,"gpu_victim_bytes":134217728,"gpu_ms":2.032833,"gpu_phase_dram_traffic":465105,"cpu_probe_dram_traffic":446063,"probe_ns_per_line":5.321503}
{"event":"slc_fabric_transition","status":"ok","trial":22,"gpu_victim_bytes":134217728,"gpu_ms":2.245708,"gpu_phase_dram_traffic":427826,"cpu_probe_dram_traffic":472945,"probe_ns_per_line":5.761467}
{"event":"slc_fabric_transition","status":"ok","trial":23,"gpu_victim_bytes":134217728,"gpu_ms":1.653625,"gpu_phase_dram_traffic":472862,"cpu_probe_dram_traffic":390949,"probe_ns_per_line":5.435631}
{"event":"slc_fabric_transition","status":"ok","trial":24,"gpu_victim_bytes":134217728,"gpu_ms":2.021500,"gpu_phase_dram_traffic":436479,"cpu_probe_dram_traffic":463191,"probe_ns_per_line":5.275726}
{"event":"slc_fabric_transition","status":"ok","trial":0,"gpu_victim_bytes":268435456,"gpu_ms":2.871833,"gpu_phase_dram_traffic":479113,"cpu_probe_dram_traffic":476161,"probe_ns_per_line":5.429588}
{"event":"slc_fabric_transition","status":"ok","trial":1,"gpu_victim_bytes":268435456,"gpu_ms":3.957000,"gpu_phase_dram_traffic":538291,"cpu_probe_dram_traffic":438102,"probe_ns_per_line":5.344070}
{"event":"slc_fabric_transition","status":"ok","trial":2,"gpu_victim_bytes":268435456,"gpu_ms":3.326250,"gpu_phase_dram_traffic":448779,"cpu_probe_dram_traffic":472498,"probe_ns_per_line":5.607925}
{"event":"slc_fabric_transition","status":"ok","trial":3,"gpu_victim_bytes":268435456,"gpu_ms":2.735167,"gpu_phase_dram_traffic":466099,"cpu_probe_dram_traffic":466876,"probe_ns_per_line":6.243065}
{"event":"slc_fabric_transition","status":"ok","trial":4,"gpu_victim_bytes":268435456,"gpu_ms":4.665625,"gpu_phase_dram_traffic":476171,"cpu_probe_dram_traffic":478775,"probe_ns_per_line":5.863190}
{"event":"slc_fabric_transition","status":"ok","trial":5,"gpu_victim_bytes":268435456,"gpu_ms":3.437625,"gpu_phase_dram_traffic":501750,"cpu_probe_dram_traffic":411662,"probe_ns_per_line":5.332626}
{"event":"slc_fabric_transition","status":"ok","trial":6,"gpu_victim_bytes":268435456,"gpu_ms":3.114958,"gpu_phase_dram_traffic":463447,"cpu_probe_dram_traffic":462452,"probe_ns_per_line":5.387947}
{"event":"slc_fabric_transition","status":"ok","trial":7,"gpu_victim_bytes":268435456,"gpu_ms":3.240375,"gpu_phase_dram_traffic":445989,"cpu_probe_dram_traffic":469233,"probe_ns_per_line":5.400337}
{"event":"slc_fabric_transition","status":"ok","trial":8,"gpu_victim_bytes":268435456,"gpu_ms":2.969333,"gpu_phase_dram_traffic":470782,"cpu_probe_dram_traffic":480023,"probe_ns_per_line":5.503342}
{"event":"slc_fabric_transition","status":"ok","trial":9,"gpu_victim_bytes":268435456,"gpu_ms":4.964792,"gpu_phase_dram_traffic":507656,"cpu_probe_dram_traffic":470334,"probe_ns_per_line":5.395256}
{"event":"slc_fabric_transition","status":"ok","trial":10,"gpu_victim_bytes":268435456,"gpu_ms":3.487500,"gpu_phase_dram_traffic":463297,"cpu_probe_dram_traffic":453273,"probe_ns_per_line":5.315140}
{"event":"slc_fabric_transition","status":"ok","trial":11,"gpu_victim_bytes":268435456,"gpu_ms":3.353042,"gpu_phase_dram_traffic":442006,"cpu_probe_dram_traffic":467409,"probe_ns_per_line":5.304970}
{"event":"slc_fabric_transition","status":"ok","trial":12,"gpu_victim_bytes":268435456,"gpu_ms":3.278500,"gpu_phase_dram_traffic":426193,"cpu_probe_dram_traffic":472077,"probe_ns_per_line":5.345657}
{"event":"slc_fabric_transition","status":"ok","trial":13,"gpu_victim_bytes":268435456,"gpu_ms":3.906042,"gpu_phase_dram_traffic":498738,"cpu_probe_dram_traffic":469882,"probe_ns_per_line":5.425140}
{"event":"slc_fabric_transition","status":"ok","trial":14,"gpu_victim_bytes":268435456,"gpu_ms":3.041833,"gpu_phase_dram_traffic":501189,"cpu_probe_dram_traffic":463319,"probe_ns_per_line":5.331360}
{"event":"slc_fabric_transition","status":"ok","trial":15,"gpu_victim_bytes":268435456,"gpu_ms":3.427625,"gpu_phase_dram_traffic":418740,"cpu_probe_dram_traffic":464977,"probe_ns_per_line":5.314186}
{"event":"slc_fabric_transition","status":"ok","trial":16,"gpu_victim_bytes":268435456,"gpu_ms":3.023500,"gpu_phase_dram_traffic":453526,"cpu_probe_dram_traffic":467826,"probe_ns_per_line":6.452248}
{"event":"slc_fabric_transition","status":"ok","trial":17,"gpu_victim_bytes":268435456,"gpu_ms":5.139875,"gpu_phase_dram_traffic":497226,"cpu_probe_dram_traffic":477451,"probe_ns_per_line":5.375862}
{"event":"slc_fabric_transition","status":"ok","trial":18,"gpu_victim_bytes":268435456,"gpu_ms":4.662083,"gpu_phase_dram_traffic":529446,"cpu_probe_dram_traffic":463960,"probe_ns_per_line":5.394302}
{"event":"slc_fabric_transition","status":"ok","trial":19,"gpu_victim_bytes":268435456,"gpu_ms":3.747583,"gpu_phase_dram_traffic":476783,"cpu_probe_dram_traffic":439223,"probe_ns_per_line":5.779266}
{"event":"slc_fabric_transition","status":"ok","trial":20,"gpu_victim_bytes":268435456,"gpu_ms":4.119625,"gpu_phase_dram_traffic":474889,"cpu_probe_dram_traffic":394991,"probe_ns_per_line":5.319908}
{"event":"slc_fabric_transition","status":"ok","trial":21,"gpu_victim_bytes":268435456,"gpu_ms":4.095958,"gpu_phase_dram_traffic":543345,"cpu_probe_dram_traffic":444438,"probe_ns_per_line":5.297340}
{"event":"slc_fabric_transition","status":"ok","trial":22,"gpu_victim_bytes":268435456,"gpu_ms":2.507250,"gpu_phase_dram_traffic":500198,"cpu_probe_dram_traffic":475144,"probe_ns_per_line":5.281128}
{"event":"slc_fabric_transition","status":"ok","trial":23,"gpu_victim_bytes":268435456,"gpu_ms":3.424000,"gpu_phase_dram_traffic":432738,"cpu_probe_dram_traffic":469347,"probe_ns_per_line":5.286850}
{"event":"slc_fabric_transition","status":"ok","trial":24,"gpu_victim_bytes":268435456,"gpu_ms":3.058500,"gpu_phase_dram_traffic":422039,"cpu_probe_dram_traffic":465705,"probe_ns_per_line":5.384766}
{"event":"slc_fabric_transition","status":"ok","trial":0,"gpu_victim_bytes":536870912,"gpu_ms":6.949125,"gpu_phase_dram_traffic":575622,"cpu_probe_dram_traffic":476400,"probe_ns_per_line":5.389534}
{"event":"slc_fabric_transition","status":"ok","trial":1,"gpu_victim_bytes":536870912,"gpu_ms":7.032792,"gpu_phase_dram_traffic":569721,"cpu_probe_dram_traffic":461905,"probe_ns_per_line":5.288757}
{"event":"slc_fabric_transition","status":"ok","trial":2,"gpu_victim_bytes":536870912,"gpu_ms":5.273125,"gpu_phase_dram_traffic":529567,"cpu_probe_dram_traffic":468334,"probe_ns_per_line":5.286217}
{"event":"slc_fabric_transition","status":"ok","trial":3,"gpu_victim_bytes":536870912,"gpu_ms":5.188375,"gpu_phase_dram_traffic":521838,"cpu_probe_dram_traffic":460104,"probe_ns_per_line":5.300842}
{"event":"slc_fabric_transition","status":"ok","trial":4,"gpu_victim_bytes":536870912,"gpu_ms":6.674125,"gpu_phase_dram_traffic":567195,"cpu_probe_dram_traffic":452500,"probe_ns_per_line":5.297340}
{"event":"slc_fabric_transition","status":"ok","trial":5,"gpu_victim_bytes":536870912,"gpu_ms":5.021667,"gpu_phase_dram_traffic":528118,"cpu_probe_dram_traffic":456125,"probe_ns_per_line":5.316734}
{"event":"slc_fabric_transition","status":"ok","trial":6,"gpu_victim_bytes":536870912,"gpu_ms":6.757667,"gpu_phase_dram_traffic":485313,"cpu_probe_dram_traffic":463663,"probe_ns_per_line":5.326904}
{"event":"slc_fabric_transition","status":"ok","trial":7,"gpu_victim_bytes":536870912,"gpu_ms":4.979333,"gpu_phase_dram_traffic":554636,"cpu_probe_dram_traffic":465241,"probe_ns_per_line":5.489662}
{"event":"slc_fabric_transition","status":"ok","trial":8,"gpu_victim_bytes":536870912,"gpu_ms":5.032542,"gpu_phase_dram_traffic":537675,"cpu_probe_dram_traffic":464717,"probe_ns_per_line":5.441353}
{"event":"slc_fabric_transition","status":"ok","trial":9,"gpu_victim_bytes":536870912,"gpu_ms":5.073042,"gpu_phase_dram_traffic":447472,"cpu_probe_dram_traffic":480126,"probe_ns_per_line":5.960152}
{"event":"slc_fabric_transition","status":"ok","trial":10,"gpu_victim_bytes":536870912,"gpu_ms":5.528625,"gpu_phase_dram_traffic":478077,"cpu_probe_dram_traffic":469293,"probe_ns_per_line":5.563736}
{"event":"slc_fabric_transition","status":"ok","trial":11,"gpu_victim_bytes":536870912,"gpu_ms":5.166333,"gpu_phase_dram_traffic":547928,"cpu_probe_dram_traffic":470212,"probe_ns_per_line":5.396843}
{"event":"slc_fabric_transition","status":"ok","trial":12,"gpu_victim_bytes":536870912,"gpu_ms":5.682125,"gpu_phase_dram_traffic":526954,"cpu_probe_dram_traffic":468179,"probe_ns_per_line":5.347572}
{"event":"slc_fabric_transition","status":"ok","trial":13,"gpu_victim_bytes":536870912,"gpu_ms":4.710625,"gpu_phase_dram_traffic":549794,"cpu_probe_dram_traffic":462431,"probe_ns_per_line":5.286217}
{"event":"slc_fabric_transition","status":"ok","trial":14,"gpu_victim_bytes":536870912,"gpu_ms":5.167000,"gpu_phase_dram_traffic":528248,"cpu_probe_dram_traffic":453209,"probe_ns_per_line":5.410515}
{"event":"slc_fabric_transition","status":"ok","trial":15,"gpu_victim_bytes":536870912,"gpu_ms":5.548000,"gpu_phase_dram_traffic":458881,"cpu_probe_dram_traffic":470077,"probe_ns_per_line":5.383812}
{"event":"slc_fabric_transition","status":"ok","trial":16,"gpu_victim_bytes":536870912,"gpu_ms":5.094000,"gpu_phase_dram_traffic":528259,"cpu_probe_dram_traffic":440621,"probe_ns_per_line":5.285583}
{"event":"slc_fabric_transition","status":"ok","trial":17,"gpu_victim_bytes":536870912,"gpu_ms":5.305125,"gpu_phase_dram_traffic":525002,"cpu_probe_dram_traffic":457937,"probe_ns_per_line":5.264595}
{"event":"slc_fabric_transition","status":"ok","trial":18,"gpu_victim_bytes":536870912,"gpu_ms":5.630083,"gpu_phase_dram_traffic":465104,"cpu_probe_dram_traffic":472580,"probe_ns_per_line":5.390167}
{"event":"slc_fabric_transition","status":"ok","trial":19,"gpu_victim_bytes":536870912,"gpu_ms":5.122250,"gpu_phase_dram_traffic":531269,"cpu_probe_dram_traffic":470635,"probe_ns_per_line":5.450882}
{"event":"slc_fabric_transition","status":"ok","trial":20,"gpu_victim_bytes":536870912,"gpu_ms":5.213500,"gpu_phase_dram_traffic":534510,"cpu_probe_dram_traffic":478790,"probe_ns_per_line":5.302429}
{"event":"slc_fabric_transition","status":"ok","trial":21,"gpu_victim_bytes":536870912,"gpu_ms":5.366458,"gpu_phase_dram_traffic":532106,"cpu_probe_dram_traffic":472266,"probe_ns_per_line":5.286537}
{"event":"slc_fabric_transition","status":"ok","trial":22,"gpu_victim_bytes":536870912,"gpu_ms":5.734000,"gpu_phase_dram_traffic":484749,"cpu_probe_dram_traffic":482680,"probe_ns_per_line":5.382851}
{"event":"slc_fabric_transition","status":"ok","trial":23,"gpu_victim_bytes":536870912,"gpu_ms":5.555000,"gpu_phase_dram_traffic":642758,"cpu_probe_dram_traffic":501304,"probe_ns_per_line":5.627632}
{"event":"slc_fabric_transition","status":"ok","trial":24,"gpu_victim_bytes":536870912,"gpu_ms":5.269333,"gpu_phase_dram_traffic":579380,"cpu_probe_dram_traffic":477769,"probe_ns_per_line":5.469002}


==> anc/results/raw/slc_resource_blocked.jsonl <==
{"event":"slc_device","cpu_brand":"Apple M4 Pro","cache_line_bytes":128,"page_bytes":16384,"gpu_name":"Apple M4 Pro","has_unified_memory":true}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.017500,"probe_ns_per_line":5.720459,"recovery_ns_per_line":3.240906}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":1,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":7.702833,"probe_ns_per_line":5.706787,"recovery_ns_per_line":2.707481}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.746895,"recovery_ns_per_line":2.721153}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":3,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.371167,"probe_ns_per_line":4.097939,"recovery_ns_per_line":2.896309}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":4,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.820250,"probe_ns_per_line":4.267059,"recovery_ns_per_line":2.991676}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":5,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.603667,"probe_ns_per_line":4.344620,"recovery_ns_per_line":2.932549}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":5.957500,"probe_ns_per_line":5.664825,"recovery_ns_per_line":2.895035}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":7,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.398542,"probe_ns_per_line":4.002571,"recovery_ns_per_line":2.874374}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":8,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.208473,"recovery_ns_per_line":2.976097}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.990723,"recovery_ns_per_line":2.946533}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":10,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.491667,"probe_ns_per_line":5.714096,"recovery_ns_per_line":2.808891}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":7.915250,"probe_ns_per_line":5.640350,"recovery_ns_per_line":2.943993}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.506000,"probe_ns_per_line":4.107475,"recovery_ns_per_line":2.905525}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":6.789167,"probe_ns_per_line":4.180275,"recovery_ns_per_line":2.992943}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.112458,"probe_ns_per_line":3.709793,"recovery_ns_per_line":3.066696}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":15,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.042542,"recovery_ns_per_line":3.040001}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.851625,"probe_ns_per_line":4.301392,"recovery_ns_per_line":3.076866}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.998993,"recovery_ns_per_line":2.994225}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.276250,"probe_ns_per_line":4.017509,"recovery_ns_per_line":3.093086}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":19,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.057793,"recovery_ns_per_line":3.052399}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.253958,"probe_ns_per_line":3.879547,"recovery_ns_per_line":2.958931}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":21,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.797042,"probe_ns_per_line":4.327774,"recovery_ns_per_line":2.964653}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.360125,"probe_ns_per_line":4.204117,"recovery_ns_per_line":2.994217}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":23,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.298667,"probe_ns_per_line":3.872551,"recovery_ns_per_line":2.972923}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.502500,"probe_ns_per_line":4.244164,"recovery_ns_per_line":3.266655}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":25,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.193875,"probe_ns_per_line":3.960289,"recovery_ns_per_line":2.763115}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":26,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.373125,"probe_ns_per_line":4.240669,"recovery_ns_per_line":2.771378}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":0,"order":27,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.696991,"recovery_ns_per_line":2.717972}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.703979,"recovery_ns_per_line":2.708122}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.690315,"recovery_ns_per_line":2.666794}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":2,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.598792,"probe_ns_per_line":4.214920,"recovery_ns_per_line":2.742134}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":3,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107542,"probe_ns_per_line":3.369019,"recovery_ns_per_line":2.665207}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107917,"probe_ns_per_line":3.407478,"recovery_ns_per_line":2.733551}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":5,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.333250,"probe_ns_per_line":3.587402,"recovery_ns_per_line":2.705574}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":6,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.803802,"recovery_ns_per_line":2.695084}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.593083,"probe_ns_per_line":4.297256,"recovery_ns_per_line":2.691902}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.748625,"probe_ns_per_line":4.174873,"recovery_ns_per_line":2.641365}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":9,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.511958,"probe_ns_per_line":4.223824,"recovery_ns_per_line":2.705894}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":10,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.479917,"probe_ns_per_line":4.302979,"recovery_ns_per_line":2.756119}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.330625,"probe_ns_per_line":3.615059,"recovery_ns_per_line":2.641998}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":12,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.320458,"probe_ns_per_line":4.241623,"recovery_ns_per_line":2.738640}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.724335,"recovery_ns_per_line":2.699532}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.644000,"probe_ns_per_line":4.177727,"recovery_ns_per_line":2.643585}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":15,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.278625,"probe_ns_per_line":3.766380,"recovery_ns_per_line":2.712563}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.337958,"probe_ns_per_line":4.192665,"recovery_ns_per_line":2.641045}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.643585,"recovery_ns_per_line":2.715111}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.724375,"probe_ns_per_line":4.495621,"recovery_ns_per_line":2.792046}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":19,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.340667,"probe_ns_per_line":4.196487,"recovery_ns_per_line":2.639771}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":20,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.101875,"probe_ns_per_line":3.427818,"recovery_ns_per_line":2.717972}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":21,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.685226,"recovery_ns_per_line":2.708755}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":22,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.716208,"probe_ns_per_line":4.229858,"recovery_ns_per_line":2.714157}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.644000,"probe_ns_per_line":4.231453,"recovery_ns_per_line":2.711937}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.703792,"probe_ns_per_line":4.194580,"recovery_ns_per_line":2.671875}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":25,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.641045,"recovery_ns_per_line":2.632774}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.280625,"probe_ns_per_line":3.663376,"recovery_ns_per_line":2.663933}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":1,"order":27,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.488708,"probe_ns_per_line":4.225098,"recovery_ns_per_line":2.723061}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.691500,"probe_ns_per_line":4.194572,"recovery_ns_per_line":2.630554}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.699852,"recovery_ns_per_line":2.607666}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.218375,"probe_ns_per_line":3.534958,"recovery_ns_per_line":2.618469}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":3,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.478375,"probe_ns_per_line":4.275322,"recovery_ns_per_line":2.633736}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":4,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.706848,"recovery_ns_per_line":2.624191}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":5,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.506958,"probe_ns_per_line":4.191399,"recovery_ns_per_line":2.638817}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.363083,"probe_ns_per_line":4.223824,"recovery_ns_per_line":2.689041}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.502250,"probe_ns_per_line":4.199982,"recovery_ns_per_line":2.674736}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.344500,"probe_ns_per_line":4.187897,"recovery_ns_per_line":2.660751}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":9,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.647400,"recovery_ns_per_line":2.629601}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":10,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.611481,"recovery_ns_per_line":2.604172}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":11,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.771750,"probe_ns_per_line":4.147842,"recovery_ns_per_line":2.640411}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.496167,"probe_ns_per_line":4.226051,"recovery_ns_per_line":2.663612}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":13,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.336750,"probe_ns_per_line":3.733948,"recovery_ns_per_line":2.670288}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":14,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107833,"probe_ns_per_line":3.401436,"recovery_ns_per_line":2.626106}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108250,"probe_ns_per_line":3.307655,"recovery_ns_per_line":2.635643}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":16,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.230167,"probe_ns_per_line":4.202522,"recovery_ns_per_line":2.655983}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.492583,"probe_ns_per_line":4.189171,"recovery_ns_per_line":2.678238}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108625,"probe_ns_per_line":3.478050,"recovery_ns_per_line":2.647713}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":19,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.626419,"recovery_ns_per_line":2.646446}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.227125,"probe_ns_per_line":3.322281,"recovery_ns_per_line":2.639771}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":21,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.323625,"probe_ns_per_line":4.198708,"recovery_ns_per_line":2.636276}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.520917,"probe_ns_per_line":4.207291,"recovery_ns_per_line":2.688408}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.357250,"probe_ns_per_line":4.199982,"recovery_ns_per_line":2.663933}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.691269,"recovery_ns_per_line":2.611473}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":25,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.357792,"probe_ns_per_line":3.330551,"recovery_ns_per_line":2.644859}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.626419,"recovery_ns_per_line":2.749123}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":2,"order":27,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.760958,"probe_ns_per_line":4.309334,"recovery_ns_per_line":2.668068}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":0,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.635643,"recovery_ns_per_line":2.683952}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.760958,"probe_ns_per_line":4.206657,"recovery_ns_per_line":2.672829}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.371750,"probe_ns_per_line":4.205063,"recovery_ns_per_line":2.666161}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":3,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.623871,"recovery_ns_per_line":2.617516}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.726250,"probe_ns_per_line":4.253067,"recovery_ns_per_line":2.852127}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":5,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108208,"probe_ns_per_line":3.334045,"recovery_ns_per_line":2.662346}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.606392,"recovery_ns_per_line":2.604797}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":7,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.606392,"recovery_ns_per_line":2.606705}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.344500,"probe_ns_per_line":3.544174,"recovery_ns_per_line":2.617516}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.491000,"probe_ns_per_line":4.180267,"recovery_ns_per_line":2.643265}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":10,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.101750,"probe_ns_per_line":3.349625,"recovery_ns_per_line":2.628326}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":11,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.425708,"probe_ns_per_line":4.196480,"recovery_ns_per_line":2.692223}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":12,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.472292,"probe_ns_per_line":4.205391,"recovery_ns_per_line":2.649307}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107583,"probe_ns_per_line":3.542900,"recovery_ns_per_line":2.651527}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":14,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.539083,"probe_ns_per_line":4.169777,"recovery_ns_per_line":2.678558}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.330625,"probe_ns_per_line":4.218422,"recovery_ns_per_line":2.636276}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.690948,"recovery_ns_per_line":2.611794}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.742250,"probe_ns_per_line":4.194260,"recovery_ns_per_line":2.676964}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":18,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.246125,"probe_ns_per_line":4.210159,"recovery_ns_per_line":2.657257}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":19,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.615616,"recovery_ns_per_line":2.617516}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":20,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.731583,"probe_ns_per_line":4.205704,"recovery_ns_per_line":2.647400}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":21,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108375,"probe_ns_per_line":3.407166,"recovery_ns_per_line":2.650894}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.351583,"probe_ns_per_line":4.311562,"recovery_ns_per_line":2.657257}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":23,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.101167,"probe_ns_per_line":3.345177,"recovery_ns_per_line":2.629601}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.609566,"recovery_ns_per_line":2.698586}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":25,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.545250,"probe_ns_per_line":4.213966,"recovery_ns_per_line":2.710663}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.381375,"probe_ns_per_line":4.232086,"recovery_ns_per_line":2.663612}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":3,"order":27,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107708,"probe_ns_per_line":3.455795,"recovery_ns_per_line":2.665840}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.357458,"probe_ns_per_line":4.246078,"recovery_ns_per_line":2.682686}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":1,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.099750,"probe_ns_per_line":3.395081,"recovery_ns_per_line":2.627373}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.317250,"probe_ns_per_line":4.178368,"recovery_ns_per_line":2.632462}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":3,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.497625,"probe_ns_per_line":4.216194,"recovery_ns_per_line":2.705574}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.719246,"recovery_ns_per_line":2.626732}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":5,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.604172,"recovery_ns_per_line":2.607346}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":6,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.469208,"probe_ns_per_line":4.221916,"recovery_ns_per_line":2.677277}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.710022,"recovery_ns_per_line":2.630554}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.332250,"probe_ns_per_line":3.641441,"recovery_ns_per_line":2.686501}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504083,"probe_ns_per_line":4.247978,"recovery_ns_per_line":2.689682}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":10,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.739500,"probe_ns_per_line":4.229546,"recovery_ns_per_line":2.662971}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504375,"probe_ns_per_line":4.230820,"recovery_ns_per_line":2.693810}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.105667,"probe_ns_per_line":3.473602,"recovery_ns_per_line":2.711929}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":13,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.090000,"probe_ns_per_line":3.470100,"recovery_ns_per_line":2.683640}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":14,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.233250,"probe_ns_per_line":4.203476,"recovery_ns_per_line":2.634048}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":15,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107875,"probe_ns_per_line":3.458977,"recovery_ns_per_line":2.645180}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.351250,"probe_ns_per_line":4.195534,"recovery_ns_per_line":2.682373}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106500,"probe_ns_per_line":3.540039,"recovery_ns_per_line":3.216423}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":18,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.574875,"probe_ns_per_line":4.167877,"recovery_ns_per_line":2.666794}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":19,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.657890,"recovery_ns_per_line":2.661392}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":20,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.652809,"recovery_ns_per_line":2.704308}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":21,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.455000,"probe_ns_per_line":4.273415,"recovery_ns_per_line":2.666786}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.498917,"probe_ns_per_line":3.970459,"recovery_ns_per_line":2.696671}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":23,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.479792,"probe_ns_per_line":4.988670,"recovery_ns_per_line":3.022514}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.638496,"recovery_ns_per_line":2.612434}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.246583,"probe_ns_per_line":3.676735,"recovery_ns_per_line":2.678871}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":26,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.474875,"probe_ns_per_line":4.207932,"recovery_ns_per_line":2.679192}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":4,"order":27,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.681732,"recovery_ns_per_line":2.669655}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":0,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.662875,"probe_ns_per_line":4.232086,"recovery_ns_per_line":2.727188}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107625,"probe_ns_per_line":3.500938,"recovery_ns_per_line":2.669655}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":2,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.645493,"recovery_ns_per_line":2.731010}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":3,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.330250,"probe_ns_per_line":3.504112,"recovery_ns_per_line":2.656616}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107125,"probe_ns_per_line":3.368057,"recovery_ns_per_line":2.676643}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":5,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.313542,"probe_ns_per_line":4.229546,"recovery_ns_per_line":2.684593}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.735458,"recovery_ns_per_line":2.634361}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.632774,"recovery_ns_per_line":2.649307}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.634361,"recovery_ns_per_line":2.665520}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":9,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.358250,"probe_ns_per_line":3.724411,"recovery_ns_per_line":2.647400}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":10,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.235083,"probe_ns_per_line":4.183136,"recovery_ns_per_line":2.739906}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":11,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.697945,"recovery_ns_per_line":2.636276}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.764208,"probe_ns_per_line":4.225410,"recovery_ns_per_line":2.701126}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.714790,"recovery_ns_per_line":2.636269}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.436583,"probe_ns_per_line":4.203796,"recovery_ns_per_line":2.691269}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":15,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.322625,"probe_ns_per_line":4.214920,"recovery_ns_per_line":2.698265}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":16,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107250,"probe_ns_per_line":3.490448,"recovery_ns_per_line":2.659164}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.505250,"probe_ns_per_line":4.190445,"recovery_ns_per_line":2.661705}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.495000,"probe_ns_per_line":4.226051,"recovery_ns_per_line":2.663292}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":19,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.354000,"probe_ns_per_line":4.221596,"recovery_ns_per_line":2.702400}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107208,"probe_ns_per_line":3.483452,"recovery_ns_per_line":2.677917}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":21,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.096875,"probe_ns_per_line":3.399536,"recovery_ns_per_line":2.639137}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":22,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.479125,"probe_ns_per_line":4.238762,"recovery_ns_per_line":2.640404}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.340875,"probe_ns_per_line":4.216515,"recovery_ns_per_line":2.652489}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":24,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.479042,"probe_ns_per_line":4.207611,"recovery_ns_per_line":2.705894}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.494000,"probe_ns_per_line":4.234634,"recovery_ns_per_line":2.645172}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":26,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.621017,"recovery_ns_per_line":2.642952}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":5,"order":27,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.362375,"probe_ns_per_line":4.208244,"recovery_ns_per_line":2.666794}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":0,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.497625,"probe_ns_per_line":4.208878,"recovery_ns_per_line":2.664566}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.354167,"probe_ns_per_line":4.231453,"recovery_ns_per_line":2.664879}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106583,"probe_ns_per_line":3.529869,"recovery_ns_per_line":2.668701}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":3,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.647400,"recovery_ns_per_line":2.639458}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":4,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.444958,"probe_ns_per_line":4.211426,"recovery_ns_per_line":2.644226}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":5,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.704308,"recovery_ns_per_line":2.617836}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":6,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.614021,"recovery_ns_per_line":2.608620}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.282500,"probe_ns_per_line":3.588043,"recovery_ns_per_line":2.650894}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.497417,"probe_ns_per_line":4.227638,"recovery_ns_per_line":2.668068}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":9,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.312500,"probe_ns_per_line":4.231453,"recovery_ns_per_line":2.662659}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":10,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.099750,"probe_ns_per_line":3.391266,"recovery_ns_per_line":2.679504}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107375,"probe_ns_per_line":3.387772,"recovery_ns_per_line":2.661072}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108750,"probe_ns_per_line":3.413834,"recovery_ns_per_line":2.654709}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":13,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.230292,"probe_ns_per_line":4.200302,"recovery_ns_per_line":2.680779}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":14,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.109042,"probe_ns_per_line":3.379509,"recovery_ns_per_line":2.667114}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":15,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.098458,"probe_ns_per_line":3.439270,"recovery_ns_per_line":2.673782}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.350500,"probe_ns_per_line":4.229858,"recovery_ns_per_line":2.662659}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.517083,"probe_ns_per_line":4.244484,"recovery_ns_per_line":2.735771}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":18,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.475792,"probe_ns_per_line":4.197121,"recovery_ns_per_line":2.700806}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":19,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.761520,"recovery_ns_per_line":2.669655}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.697311,"recovery_ns_per_line":2.640411}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":21,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.654500,"probe_ns_per_line":4.225098,"recovery_ns_per_line":2.677917}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.725281,"recovery_ns_per_line":2.619102}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.742167,"probe_ns_per_line":4.253067,"recovery_ns_per_line":2.645493}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.542750,"probe_ns_per_line":4.223503,"recovery_ns_per_line":2.654709}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.331000,"probe_ns_per_line":4.214607,"recovery_ns_per_line":2.675377}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":26,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.712883,"recovery_ns_per_line":2.636909}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":6,"order":27,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.644250,"probe_ns_per_line":4.244804,"recovery_ns_per_line":2.685867}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.370875,"probe_ns_per_line":4.197441,"recovery_ns_per_line":2.686501}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.502958,"probe_ns_per_line":4.210793,"recovery_ns_per_line":2.690636}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107792,"probe_ns_per_line":3.400490,"recovery_ns_per_line":2.659157}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":3,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107750,"probe_ns_per_line":3.450394,"recovery_ns_per_line":2.655663}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.634048,"recovery_ns_per_line":2.652809}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":5,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.214250,"probe_ns_per_line":3.610931,"recovery_ns_per_line":2.656937}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":6,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.281125,"probe_ns_per_line":4.221275,"recovery_ns_per_line":2.724335}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":7,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.499250,"probe_ns_per_line":4.205383,"recovery_ns_per_line":2.707161}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.312500,"probe_ns_per_line":4.206017,"recovery_ns_per_line":2.686188}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":9,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.726868,"recovery_ns_per_line":2.639458}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":10,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.727875,"probe_ns_per_line":4.227638,"recovery_ns_per_line":2.663925}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.694771,"recovery_ns_per_line":2.640724}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":12,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.319125,"probe_ns_per_line":3.739037,"recovery_ns_per_line":2.644226}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.753292,"probe_ns_per_line":4.237175,"recovery_ns_per_line":2.654709}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":14,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.325875,"probe_ns_per_line":4.204750,"recovery_ns_per_line":2.652489}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":15,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.618469,"recovery_ns_per_line":2.621971}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.264125,"probe_ns_per_line":3.633820,"recovery_ns_per_line":2.622604}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":17,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.632774,"recovery_ns_per_line":2.690315}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.693500,"probe_ns_per_line":4.238762,"recovery_ns_per_line":2.663612}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":19,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.478750,"probe_ns_per_line":4.260063,"recovery_ns_per_line":2.683952}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":20,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.241375,"probe_ns_per_line":4.224136,"recovery_ns_per_line":2.675690}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":21,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.332333,"probe_ns_per_line":4.247986,"recovery_ns_per_line":2.680145}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.367708,"probe_ns_per_line":4.227638,"recovery_ns_per_line":2.705254}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":23,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.470042,"probe_ns_per_line":4.238762,"recovery_ns_per_line":2.673149}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":24,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108625,"probe_ns_per_line":3.409386,"recovery_ns_per_line":2.674744}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.627052,"recovery_ns_per_line":2.727509}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.634369,"recovery_ns_per_line":2.651527}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":7,"order":27,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.274125,"probe_ns_per_line":3.581047,"recovery_ns_per_line":2.682686}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":0,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.101375,"probe_ns_per_line":3.375687,"recovery_ns_per_line":2.655663}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":1,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.215208,"probe_ns_per_line":4.198074,"recovery_ns_per_line":2.747536}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.297875,"probe_ns_per_line":3.707565,"recovery_ns_per_line":2.656937}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":3,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.744987,"recovery_ns_per_line":2.637230}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":4,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.266542,"probe_ns_per_line":3.682770,"recovery_ns_per_line":2.652489}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":5,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.325292,"probe_ns_per_line":3.610611,"recovery_ns_per_line":2.639450}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":6,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504208,"probe_ns_per_line":4.196480,"recovery_ns_per_line":2.670929}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":7,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.239958,"probe_ns_per_line":4.230179,"recovery_ns_per_line":2.732277}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.105500,"probe_ns_per_line":3.490448,"recovery_ns_per_line":2.668060}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.374792,"probe_ns_per_line":4.206337,"recovery_ns_per_line":2.668701}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":10,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.675792,"probe_ns_per_line":4.286766,"recovery_ns_per_line":2.667114}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":11,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.306083,"probe_ns_per_line":4.217781,"recovery_ns_per_line":2.668381}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.722099,"recovery_ns_per_line":2.636909}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.342792,"probe_ns_per_line":3.431961,"recovery_ns_per_line":2.673790}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.315375,"probe_ns_per_line":4.195213,"recovery_ns_per_line":2.661705}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.719559,"recovery_ns_per_line":2.637230}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.632141,"recovery_ns_per_line":2.639137}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":17,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.684280,"recovery_ns_per_line":2.635643}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":18,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.620500,"probe_ns_per_line":4.229225,"recovery_ns_per_line":2.671875}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":19,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.215458,"probe_ns_per_line":3.803253,"recovery_ns_per_line":2.657890}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.768917,"probe_ns_per_line":4.197121,"recovery_ns_per_line":2.663933}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":21,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.641365,"recovery_ns_per_line":2.647079}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.712625,"probe_ns_per_line":4.262611,"recovery_ns_per_line":2.644226}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.514000,"probe_ns_per_line":4.222549,"recovery_ns_per_line":2.663925}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.493667,"probe_ns_per_line":4.289307,"recovery_ns_per_line":2.696358}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.498125,"probe_ns_per_line":4.190132,"recovery_ns_per_line":2.652809}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504667,"probe_ns_per_line":4.199661,"recovery_ns_per_line":2.645493}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":8,"order":27,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.628639,"recovery_ns_per_line":2.616882}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.319000,"probe_ns_per_line":3.619194,"recovery_ns_per_line":2.628967}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.494000,"probe_ns_per_line":4.212067,"recovery_ns_per_line":2.652481}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":2,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.257625,"probe_ns_per_line":4.228279,"recovery_ns_per_line":2.699532}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":3,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.641998,"recovery_ns_per_line":2.634361}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.638817,"recovery_ns_per_line":2.640091}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":5,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.533000,"probe_ns_per_line":4.251480,"recovery_ns_per_line":2.648987}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.344125,"probe_ns_per_line":4.088402,"recovery_ns_per_line":2.788864}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":7,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.096875,"probe_ns_per_line":3.652573,"recovery_ns_per_line":2.703987}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":8,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.675697,"recovery_ns_per_line":3.163338}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.383333,"probe_ns_per_line":4.106522,"recovery_ns_per_line":3.104210}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":10,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.065430,"recovery_ns_per_line":3.081322}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107375,"probe_ns_per_line":3.628731,"recovery_ns_per_line":3.075287}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.502750,"probe_ns_per_line":4.025772,"recovery_ns_per_line":3.046356}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108250,"probe_ns_per_line":3.579773,"recovery_ns_per_line":3.033005}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108250,"probe_ns_per_line":3.634453,"recovery_ns_per_line":3.054298}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.386875,"probe_ns_per_line":4.204750,"recovery_ns_per_line":2.765656}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":16,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.690583,"probe_ns_per_line":4.269279,"recovery_ns_per_line":2.692856}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":17,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.096917,"probe_ns_per_line":3.405571,"recovery_ns_per_line":2.642311}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.612747,"recovery_ns_per_line":2.688728}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":19,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.631667,"probe_ns_per_line":4.257202,"recovery_ns_per_line":2.689362}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":20,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.620064,"recovery_ns_per_line":2.612434}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":21,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.617250,"probe_ns_per_line":4.195213,"recovery_ns_per_line":2.649940}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":22,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107167,"probe_ns_per_line":3.426552,"recovery_ns_per_line":2.633728}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.610527,"recovery_ns_per_line":2.697624}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.547583,"probe_ns_per_line":4.746758,"recovery_ns_per_line":2.792679}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.497417,"probe_ns_per_line":4.224457,"recovery_ns_per_line":2.674423}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.336708,"probe_ns_per_line":4.209206,"recovery_ns_per_line":2.699532}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":9,"order":27,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.255500,"probe_ns_per_line":4.173592,"recovery_ns_per_line":2.676964}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.649620,"recovery_ns_per_line":2.651215}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.771250,"probe_ns_per_line":4.194893,"recovery_ns_per_line":2.644539}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":2,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.721466,"recovery_ns_per_line":2.740547}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":3,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.492625,"probe_ns_per_line":4.177406,"recovery_ns_per_line":2.645813}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":4,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.698586,"recovery_ns_per_line":2.613701}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":5,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.626583,"probe_ns_per_line":4.206657,"recovery_ns_per_line":2.651848}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.506375,"probe_ns_per_line":4.233360,"recovery_ns_per_line":2.659477}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":7,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.328292,"probe_ns_per_line":3.662750,"recovery_ns_per_line":2.651848}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.308500,"probe_ns_per_line":4.222870,"recovery_ns_per_line":2.666153}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":9,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.231792,"probe_ns_per_line":4.214600,"recovery_ns_per_line":2.684914}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":10,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.389000,"probe_ns_per_line":4.408516,"recovery_ns_per_line":2.692863}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107542,"probe_ns_per_line":3.515244,"recovery_ns_per_line":2.659485}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":12,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.474792,"probe_ns_per_line":4.214287,"recovery_ns_per_line":2.666473}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.719566,"recovery_ns_per_line":2.637863}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.656937,"recovery_ns_per_line":2.659164}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":15,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.531042,"probe_ns_per_line":4.209206,"recovery_ns_per_line":2.645813}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108083,"probe_ns_per_line":3.395721,"recovery_ns_per_line":2.636276}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":17,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108250,"probe_ns_per_line":3.369965,"recovery_ns_per_line":2.638184}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.315500,"probe_ns_per_line":4.219376,"recovery_ns_per_line":2.649948}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":19,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.098167,"probe_ns_per_line":3.419243,"recovery_ns_per_line":2.636269}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.614342,"recovery_ns_per_line":2.690315}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":21,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.465833,"probe_ns_per_line":4.186630,"recovery_ns_per_line":2.661705}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":22,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.622925,"recovery_ns_per_line":2.622604}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.290625,"probe_ns_per_line":3.732040,"recovery_ns_per_line":2.681732}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.491917,"probe_ns_per_line":4.218422,"recovery_ns_per_line":2.650261}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107125,"probe_ns_per_line":3.469788,"recovery_ns_per_line":2.654076}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":26,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.495750,"probe_ns_per_line":4.225731,"recovery_ns_per_line":2.675056}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":10,"order":27,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.475417,"probe_ns_per_line":4.211746,"recovery_ns_per_line":2.665520}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.341250,"probe_ns_per_line":4.213333,"recovery_ns_per_line":2.642952}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":1,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.480750,"probe_ns_per_line":4.216515,"recovery_ns_per_line":2.650581}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.505625,"probe_ns_per_line":4.213333,"recovery_ns_per_line":2.673462}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":3,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107167,"probe_ns_per_line":3.500938,"recovery_ns_per_line":2.696991}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":4,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.093250,"probe_ns_per_line":4.075684,"recovery_ns_per_line":3.194176}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":5,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.089625,"probe_ns_per_line":3.509521,"recovery_ns_per_line":2.647079}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.621971,"recovery_ns_per_line":2.676651}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.599458,"probe_ns_per_line":4.080132,"recovery_ns_per_line":2.819382}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":8,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.515250,"probe_ns_per_line":4.589081,"recovery_ns_per_line":3.853165}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":9,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107333,"probe_ns_per_line":4.254974,"recovery_ns_per_line":4.200302}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":10,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.336586,"recovery_ns_per_line":3.214836}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107000,"probe_ns_per_line":3.666878,"recovery_ns_per_line":3.056847}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":12,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.505167,"probe_ns_per_line":4.105255,"recovery_ns_per_line":2.765968}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":13,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.744675,"recovery_ns_per_line":2.898537}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.095627,"recovery_ns_per_line":2.890266}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.556292,"probe_ns_per_line":4.263878,"recovery_ns_per_line":3.239944}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":16,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.273125,"probe_ns_per_line":4.175186,"recovery_ns_per_line":2.650261}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":7.011333,"probe_ns_per_line":4.429817,"recovery_ns_per_line":2.676964}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":1.222125,"probe_ns_per_line":4.304253,"recovery_ns_per_line":2.696991}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":19,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.872250,"probe_ns_per_line":4.695572,"recovery_ns_per_line":2.703033}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":20,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.697624,"recovery_ns_per_line":2.647400}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":21,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.793875,"probe_ns_per_line":4.265785,"recovery_ns_per_line":2.676010}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.321500,"probe_ns_per_line":3.944077,"recovery_ns_per_line":2.652168}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":23,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.626106,"recovery_ns_per_line":2.650261}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":24,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.357125,"probe_ns_per_line":4.210793,"recovery_ns_per_line":2.695717}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.721153,"recovery_ns_per_line":2.645805}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.329625,"probe_ns_per_line":3.783226,"recovery_ns_per_line":2.675690}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":11,"order":27,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106792,"probe_ns_per_line":3.454842,"recovery_ns_per_line":2.662979}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.355250,"probe_ns_per_line":4.218102,"recovery_ns_per_line":2.670609}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":1,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.498625,"probe_ns_per_line":4.326187,"recovery_ns_per_line":2.726875}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":2,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108042,"probe_ns_per_line":3.534950,"recovery_ns_per_line":2.717972}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":3,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.227500,"probe_ns_per_line":4.243217,"recovery_ns_per_line":2.675369}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108333,"probe_ns_per_line":3.417015,"recovery_ns_per_line":2.643585}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":5,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.100250,"probe_ns_per_line":3.402710,"recovery_ns_per_line":2.645172}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.622604,"recovery_ns_per_line":2.679504}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.285917,"probe_ns_per_line":3.673866,"recovery_ns_per_line":2.661392}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":8,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.640411,"recovery_ns_per_line":2.732918}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.617125,"probe_ns_per_line":4.216515,"recovery_ns_per_line":2.687134}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":10,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108042,"probe_ns_per_line":3.433548,"recovery_ns_per_line":2.662346}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.643585,"recovery_ns_per_line":2.724327}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.365000,"probe_ns_per_line":3.660843,"recovery_ns_per_line":2.661385}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.493083,"probe_ns_per_line":4.199982,"recovery_ns_per_line":2.656624}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.337375,"probe_ns_per_line":4.220963,"recovery_ns_per_line":2.678551}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.571208,"probe_ns_per_line":4.229866,"recovery_ns_per_line":2.695084}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.703346,"recovery_ns_per_line":2.701759}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.491667,"probe_ns_per_line":4.218735,"recovery_ns_per_line":2.680466}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":18,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.306875,"probe_ns_per_line":4.197754,"recovery_ns_per_line":2.759621}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":19,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.300500,"probe_ns_per_line":3.753983,"recovery_ns_per_line":2.669968}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":20,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.479375,"probe_ns_per_line":4.258156,"recovery_ns_per_line":2.683640}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":21,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.312250,"probe_ns_per_line":4.242897,"recovery_ns_per_line":2.655983}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":22,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.712563,"recovery_ns_per_line":2.620384}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":23,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.765333,"probe_ns_per_line":4.221603,"recovery_ns_per_line":2.670601}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504917,"probe_ns_per_line":4.253387,"recovery_ns_per_line":2.681091}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":25,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.478625,"probe_ns_per_line":4.188225,"recovery_ns_per_line":2.721786}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":26,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.663925,"recovery_ns_per_line":2.653122}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":12,"order":27,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.647400,"recovery_ns_per_line":2.682053}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.482625,"probe_ns_per_line":4.199982,"recovery_ns_per_line":2.686501}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.507083,"probe_ns_per_line":4.205704,"recovery_ns_per_line":2.698578}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.724968,"recovery_ns_per_line":2.642632}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":3,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.637863,"recovery_ns_per_line":2.654396}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":4,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.409542,"probe_ns_per_line":4.295029,"recovery_ns_per_line":2.682686}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":5,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.097000,"probe_ns_per_line":3.511742,"recovery_ns_per_line":2.686821}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.492375,"probe_ns_per_line":4.229546,"recovery_ns_per_line":2.770424}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":7,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.767883,"recovery_ns_per_line":2.645813}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":8,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.540083,"probe_ns_per_line":4.203163,"recovery_ns_per_line":2.732597}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.495750,"probe_ns_per_line":4.261971,"recovery_ns_per_line":2.659798}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":10,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.624832,"recovery_ns_per_line":2.639771}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":11,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.221000,"probe_ns_per_line":3.705978,"recovery_ns_per_line":2.659798}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.109417,"probe_ns_per_line":3.404305,"recovery_ns_per_line":2.663925}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":13,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.496292,"probe_ns_per_line":4.209518,"recovery_ns_per_line":2.655983}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":14,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.717331,"recovery_ns_per_line":2.623878}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":15,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.227875,"probe_ns_per_line":3.840126,"recovery_ns_per_line":2.648033}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.635002,"recovery_ns_per_line":2.682365}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":17,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.460625,"probe_ns_per_line":4.280411,"recovery_ns_per_line":2.701759}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.186125,"probe_ns_per_line":3.810883,"recovery_ns_per_line":2.716377}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":19,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.478833,"probe_ns_per_line":4.201248,"recovery_ns_per_line":2.655350}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504042,"probe_ns_per_line":4.214920,"recovery_ns_per_line":2.657249}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":21,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.652489,"recovery_ns_per_line":2.628960}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.659708,"probe_ns_per_line":4.218735,"recovery_ns_per_line":2.809525}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107375,"probe_ns_per_line":3.470421,"recovery_ns_per_line":2.697311}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.373542,"probe_ns_per_line":4.196487,"recovery_ns_per_line":2.665833}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":25,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.724875,"probe_ns_per_line":4.208878,"recovery_ns_per_line":2.684593}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107083,"probe_ns_per_line":3.459297,"recovery_ns_per_line":2.661072}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":13,"order":27,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.469208,"probe_ns_per_line":4.210472,"recovery_ns_per_line":2.681419}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.706207,"recovery_ns_per_line":2.620377}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":1,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.622292,"recovery_ns_per_line":2.614021}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.586875,"probe_ns_per_line":4.227005,"recovery_ns_per_line":2.721153}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":3,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.245917,"probe_ns_per_line":4.275955,"recovery_ns_per_line":2.700806}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.644859,"recovery_ns_per_line":2.638817}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":5,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.373625,"probe_ns_per_line":3.807068,"recovery_ns_per_line":2.670609}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":6,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.482042,"probe_ns_per_line":4.220329,"recovery_ns_per_line":2.718613}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.670917,"probe_ns_per_line":4.010834,"recovery_ns_per_line":2.654396}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":8,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.331375,"probe_ns_per_line":3.741264,"recovery_ns_per_line":2.670288}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":9,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.502375,"probe_ns_per_line":4.209839,"recovery_ns_per_line":2.684593}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":10,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.224000,"probe_ns_per_line":4.204430,"recovery_ns_per_line":2.651527}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.334292,"probe_ns_per_line":4.217148,"recovery_ns_per_line":2.652481}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.624191,"recovery_ns_per_line":2.617836}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.617195,"recovery_ns_per_line":2.617203}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.205417,"probe_ns_per_line":3.651932,"recovery_ns_per_line":2.661072}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.332667,"probe_ns_per_line":4.383408,"recovery_ns_per_line":2.697945}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.752375,"probe_ns_per_line":4.240036,"recovery_ns_per_line":2.723061}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106083,"probe_ns_per_line":3.521599,"recovery_ns_per_line":2.724648}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.617875,"probe_ns_per_line":4.191719,"recovery_ns_per_line":2.679504}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":19,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106917,"probe_ns_per_line":3.472961,"recovery_ns_per_line":2.674103}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":20,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.307917,"probe_ns_per_line":4.183769,"recovery_ns_per_line":2.676331}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":21,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.641365,"recovery_ns_per_line":2.644539}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.702875,"probe_ns_per_line":4.207291,"recovery_ns_per_line":2.669022}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":23,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.647400,"recovery_ns_per_line":2.641045}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.677250,"probe_ns_per_line":4.208252,"recovery_ns_per_line":2.654709}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":25,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107583,"probe_ns_per_line":3.409698,"recovery_ns_per_line":2.683327}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107875,"probe_ns_per_line":3.411934,"recovery_ns_per_line":2.663612}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":14,"order":27,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.479875,"probe_ns_per_line":4.276917,"recovery_ns_per_line":2.682686}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.594875,"probe_ns_per_line":4.194580,"recovery_ns_per_line":2.713837}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.632782,"recovery_ns_per_line":2.641678}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.641357,"recovery_ns_per_line":2.632454}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":3,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.341292,"probe_ns_per_line":3.798805,"recovery_ns_per_line":2.671875}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.298625,"probe_ns_per_line":3.787674,"recovery_ns_per_line":2.683952}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":5,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.475042,"probe_ns_per_line":4.227638,"recovery_ns_per_line":2.703026}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.331667,"probe_ns_per_line":4.193939,"recovery_ns_per_line":2.691589}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.723694,"recovery_ns_per_line":2.640724}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":8,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.514208,"probe_ns_per_line":4.196800,"recovery_ns_per_line":2.648033}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":9,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.233375,"probe_ns_per_line":4.250206,"recovery_ns_per_line":2.652802}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":10,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.329125,"probe_ns_per_line":3.682137,"recovery_ns_per_line":2.662346}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.547250,"probe_ns_per_line":4.236855,"recovery_ns_per_line":2.729736}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":12,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.734750,"probe_ns_per_line":4.194260,"recovery_ns_per_line":2.653442}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.493875,"probe_ns_per_line":3.941216,"recovery_ns_per_line":2.676010}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.313875,"probe_ns_per_line":4.245438,"recovery_ns_per_line":2.679192}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.753891,"recovery_ns_per_line":2.656937}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":16,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.455750,"probe_ns_per_line":4.247345,"recovery_ns_per_line":2.680458}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":17,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.498542,"probe_ns_per_line":4.223824,"recovery_ns_per_line":2.700806}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":18,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.742126,"recovery_ns_per_line":2.643272}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":19,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.662333,"probe_ns_per_line":4.266739,"recovery_ns_per_line":2.695084}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":20,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.650581,"recovery_ns_per_line":2.637230}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":21,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.711500,"probe_ns_per_line":4.222237,"recovery_ns_per_line":2.673782}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108083,"probe_ns_per_line":3.549576,"recovery_ns_per_line":2.703667}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":23,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.092875,"probe_ns_per_line":3.479958,"recovery_ns_per_line":2.680458}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":24,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.091167,"probe_ns_per_line":3.496803,"recovery_ns_per_line":2.695396}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.750042,"probe_ns_per_line":3.997169,"recovery_ns_per_line":2.657890}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":26,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.737045,"recovery_ns_per_line":2.619423}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":15,"order":27,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.342792,"probe_ns_per_line":3.715836,"recovery_ns_per_line":2.661705}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108125,"probe_ns_per_line":3.445946,"recovery_ns_per_line":2.696671}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108000,"probe_ns_per_line":3.451347,"recovery_ns_per_line":2.664886}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":2,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.699250,"probe_ns_per_line":4.180275,"recovery_ns_per_line":2.651535}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":3,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.730057,"recovery_ns_per_line":2.621651}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.429833,"probe_ns_per_line":4.243530,"recovery_ns_per_line":2.655983}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":5,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.291625,"probe_ns_per_line":3.777824,"recovery_ns_per_line":2.683640}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.505417,"probe_ns_per_line":4.230499,"recovery_ns_per_line":2.686501}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":7,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107500,"probe_ns_per_line":3.543213,"recovery_ns_per_line":2.701447}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.345500,"probe_ns_per_line":4.183136,"recovery_ns_per_line":2.722107}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.669647,"recovery_ns_per_line":2.662659}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":10,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.553042,"probe_ns_per_line":4.213654,"recovery_ns_per_line":2.652802}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.711296,"recovery_ns_per_line":2.626732}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.650917,"probe_ns_per_line":4.176781,"recovery_ns_per_line":2.672829}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":13,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.305125,"probe_ns_per_line":4.207932,"recovery_ns_per_line":2.656303}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.711937,"recovery_ns_per_line":2.621338}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.769250,"probe_ns_per_line":4.205704,"recovery_ns_per_line":2.744041}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.303708,"probe_ns_per_line":3.695801,"recovery_ns_per_line":2.687775}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":17,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.478667,"probe_ns_per_line":4.295670,"recovery_ns_per_line":2.676643}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":18,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.718958,"probe_ns_per_line":4.220009,"recovery_ns_per_line":2.674103}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":19,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.484083,"probe_ns_per_line":4.213333,"recovery_ns_per_line":2.713524}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.512875,"probe_ns_per_line":4.244804,"recovery_ns_per_line":2.716064}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":21,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.091250,"probe_ns_per_line":3.521599,"recovery_ns_per_line":2.797127}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.295625,"probe_ns_per_line":3.788628,"recovery_ns_per_line":2.648041}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":23,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.725601,"recovery_ns_per_line":2.753258}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.313750,"probe_ns_per_line":4.261650,"recovery_ns_per_line":2.678558}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.434667,"probe_ns_per_line":4.270866,"recovery_ns_per_line":2.654076}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.688728,"recovery_ns_per_line":2.627686}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":16,"order":27,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.616882,"recovery_ns_per_line":2.614975}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.321917,"probe_ns_per_line":3.633499,"recovery_ns_per_line":2.655983}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.625786,"recovery_ns_per_line":2.652168}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.682708,"probe_ns_per_line":4.242577,"recovery_ns_per_line":2.703033}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":3,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.525250,"probe_ns_per_line":4.297256,"recovery_ns_per_line":2.704933}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":4,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.659798,"recovery_ns_per_line":2.669647}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":5,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.336500,"probe_ns_per_line":3.518417,"recovery_ns_per_line":2.690002}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.503833,"probe_ns_per_line":4.240356,"recovery_ns_per_line":2.667427}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.780594,"recovery_ns_per_line":2.635315}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.342875,"probe_ns_per_line":3.789902,"recovery_ns_per_line":2.680779}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":9,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.327000,"probe_ns_per_line":4.214920,"recovery_ns_per_line":2.719246}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":10,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.280458,"probe_ns_per_line":4.234314,"recovery_ns_per_line":2.748489}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.700485,"recovery_ns_per_line":2.683960}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":12,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.488458,"probe_ns_per_line":4.436172,"recovery_ns_per_line":2.764702}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.610500,"probe_ns_per_line":4.278824,"recovery_ns_per_line":2.676643}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108875,"probe_ns_per_line":3.438950,"recovery_ns_per_line":2.645493}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":15,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.628647,"recovery_ns_per_line":2.661385}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.564167,"probe_ns_per_line":4.177727,"recovery_ns_per_line":3.269516}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.672195,"recovery_ns_per_line":2.670601}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.509000,"probe_ns_per_line":4.186310,"recovery_ns_per_line":2.691589}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":19,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.210875,"probe_ns_per_line":3.741585,"recovery_ns_per_line":2.653435}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.713750,"probe_ns_per_line":4.204109,"recovery_ns_per_line":2.712250}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":21,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.501667,"probe_ns_per_line":4.213333,"recovery_ns_per_line":2.707161}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":22,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106958,"probe_ns_per_line":3.583267,"recovery_ns_per_line":2.704941}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.362875,"probe_ns_per_line":4.235268,"recovery_ns_per_line":2.659164}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107583,"probe_ns_per_line":3.440857,"recovery_ns_per_line":2.668701}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":25,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.480333,"probe_ns_per_line":4.183136,"recovery_ns_per_line":2.684593}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":26,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.633728,"recovery_ns_per_line":2.649628}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":17,"order":27,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.622000,"probe_ns_per_line":4.183456,"recovery_ns_per_line":2.695084}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108125,"probe_ns_per_line":3.561020,"recovery_ns_per_line":2.714157}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107083,"probe_ns_per_line":3.445625,"recovery_ns_per_line":2.655983}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106667,"probe_ns_per_line":3.478371,"recovery_ns_per_line":2.683319}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":3,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.505375,"probe_ns_per_line":4.204109,"recovery_ns_per_line":2.663933}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.494208,"probe_ns_per_line":4.217148,"recovery_ns_per_line":2.696678}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":5,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.315500,"probe_ns_per_line":4.220650,"recovery_ns_per_line":2.688721}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":6,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.229625,"probe_ns_per_line":4.176460,"recovery_ns_per_line":2.676010}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":7,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.097375,"probe_ns_per_line":3.529549,"recovery_ns_per_line":2.692223}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.369125,"probe_ns_per_line":4.278503,"recovery_ns_per_line":2.679192}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":9,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.734505,"recovery_ns_per_line":2.677277}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":10,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.594750,"probe_ns_per_line":4.203484,"recovery_ns_per_line":2.669975}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.742134,"recovery_ns_per_line":2.624832}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.292458,"probe_ns_per_line":3.680870,"recovery_ns_per_line":2.651535}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":13,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.629601,"recovery_ns_per_line":2.853073}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.509083,"probe_ns_per_line":4.032448,"recovery_ns_per_line":2.824150}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.394458,"probe_ns_per_line":4.243851,"recovery_ns_per_line":2.717972}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":16,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.654076,"recovery_ns_per_line":2.643272}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.648041,"recovery_ns_per_line":2.629913}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.615750,"probe_ns_per_line":4.232727,"recovery_ns_per_line":2.803482}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":19,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.479833,"probe_ns_per_line":3.978096,"recovery_ns_per_line":2.740860}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.726555,"recovery_ns_per_line":2.692223}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":21,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.647400,"recovery_ns_per_line":2.645493}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":22,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.504125,"probe_ns_per_line":4.224457,"recovery_ns_per_line":2.782501}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.679625,"probe_ns_per_line":4.247025,"recovery_ns_per_line":2.771698}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":24,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.303000,"probe_ns_per_line":4.221275,"recovery_ns_per_line":2.760887}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":25,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.273167,"probe_ns_per_line":3.776550,"recovery_ns_per_line":2.712250}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":26,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108500,"probe_ns_per_line":3.480911,"recovery_ns_per_line":2.675697}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":18,"order":27,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.496625,"probe_ns_per_line":4.278183,"recovery_ns_per_line":2.689362}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":0,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.649333,"probe_ns_per_line":4.243851,"recovery_ns_per_line":2.679825}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.717339,"recovery_ns_per_line":2.652489}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":2,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.415875,"probe_ns_per_line":4.198708,"recovery_ns_per_line":2.702713}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":3,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.339125,"probe_ns_per_line":4.213654,"recovery_ns_per_line":2.689041}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":4,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.257000,"probe_ns_per_line":3.757477,"recovery_ns_per_line":2.694450}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":5,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.370583,"probe_ns_per_line":4.222870,"recovery_ns_per_line":2.772331}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":6,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.713203,"recovery_ns_per_line":2.689362}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.486292,"probe_ns_per_line":4.267693,"recovery_ns_per_line":2.701447}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.342000,"probe_ns_per_line":3.844261,"recovery_ns_per_line":2.710976}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.325250,"probe_ns_per_line":4.216515,"recovery_ns_per_line":2.701118}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":10,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.229458,"probe_ns_per_line":4.194580,"recovery_ns_per_line":2.682365}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":11,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.478750,"probe_ns_per_line":4.221916,"recovery_ns_per_line":2.686813}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.742134,"recovery_ns_per_line":2.648033}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":13,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.646767,"recovery_ns_per_line":2.641357}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":14,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.635625,"probe_ns_per_line":4.202209,"recovery_ns_per_line":2.711609}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.494292,"probe_ns_per_line":4.226044,"recovery_ns_per_line":2.688728}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.516000,"probe_ns_per_line":4.206657,"recovery_ns_per_line":2.712563}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":17,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.091042,"probe_ns_per_line":3.559753,"recovery_ns_per_line":2.723694}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.509792,"probe_ns_per_line":4.216835,"recovery_ns_per_line":2.708122}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":19,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107042,"probe_ns_per_line":3.452621,"recovery_ns_per_line":2.678871}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107292,"probe_ns_per_line":3.471062,"recovery_ns_per_line":2.670288}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":21,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106667,"probe_ns_per_line":3.470421,"recovery_ns_per_line":2.689682}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.315667,"probe_ns_per_line":4.201569,"recovery_ns_per_line":2.710342}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":23,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.761841,"recovery_ns_per_line":2.665199}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.630125,"probe_ns_per_line":4.208885,"recovery_ns_per_line":2.716064}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.734818,"recovery_ns_per_line":2.659164}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.679184,"recovery_ns_per_line":2.657890}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":19,"order":27,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.238125,"probe_ns_per_line":3.774643,"recovery_ns_per_line":2.686501}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":0,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.304625,"probe_ns_per_line":4.193306,"recovery_ns_per_line":2.690636}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.347625,"probe_ns_per_line":4.213966,"recovery_ns_per_line":2.718605}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.498875,"probe_ns_per_line":4.221283,"recovery_ns_per_line":2.716377}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":3,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.242208,"probe_ns_per_line":4.225098,"recovery_ns_per_line":2.684593}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107167,"probe_ns_per_line":3.475510,"recovery_ns_per_line":2.674736}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":5,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.098042,"probe_ns_per_line":3.445938,"recovery_ns_per_line":2.676651}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.312000,"probe_ns_per_line":4.201569,"recovery_ns_per_line":2.683640}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.714157,"recovery_ns_per_line":2.681732}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.685226,"recovery_ns_per_line":2.638817}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.643585,"recovery_ns_per_line":2.663925}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":10,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.352458,"probe_ns_per_line":3.723778,"recovery_ns_per_line":2.687454}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.380625,"probe_ns_per_line":4.205704,"recovery_ns_per_line":2.726234}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.501792,"probe_ns_per_line":4.235909,"recovery_ns_per_line":2.716064}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":13,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107375,"probe_ns_per_line":3.472649,"recovery_ns_per_line":2.671883}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":14,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.296625,"probe_ns_per_line":4.219376,"recovery_ns_per_line":2.755478}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.684273,"recovery_ns_per_line":2.671883}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":16,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.692833,"probe_ns_per_line":4.182495,"recovery_ns_per_line":2.728783}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.287042,"probe_ns_per_line":3.760979,"recovery_ns_per_line":2.683319}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":18,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.718292,"recovery_ns_per_line":2.645493}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":19,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.717292,"probe_ns_per_line":4.215553,"recovery_ns_per_line":2.675377}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":20,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.097250,"probe_ns_per_line":3.482498,"recovery_ns_per_line":2.674103}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":21,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.506250,"probe_ns_per_line":3.937088,"recovery_ns_per_line":2.772644}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":22,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.630792,"probe_ns_per_line":4.206337,"recovery_ns_per_line":2.703033}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.109458,"probe_ns_per_line":3.486000,"recovery_ns_per_line":2.671242}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.503000,"probe_ns_per_line":4.225731,"recovery_ns_per_line":2.676651}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.324167,"probe_ns_per_line":4.214928,"recovery_ns_per_line":2.682686}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":26,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.748489,"recovery_ns_per_line":2.675056}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":20,"order":27,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.722099,"recovery_ns_per_line":2.644539}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":0,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.675833,"probe_ns_per_line":4.220642,"recovery_ns_per_line":2.732597}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106083,"probe_ns_per_line":3.553078,"recovery_ns_per_line":2.736092}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.104625,"probe_ns_per_line":3.554985,"recovery_ns_per_line":2.726868}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":3,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.241792,"probe_ns_per_line":4.230179,"recovery_ns_per_line":2.770103}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.345833,"probe_ns_per_line":4.194260,"recovery_ns_per_line":2.703987}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":5,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.092208,"probe_ns_per_line":3.511429,"recovery_ns_per_line":2.688408}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.654388,"recovery_ns_per_line":2.647400}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.636375,"probe_ns_per_line":4.210472,"recovery_ns_per_line":2.721466}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":8,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108125,"probe_ns_per_line":3.571190,"recovery_ns_per_line":2.710663}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.690956,"recovery_ns_per_line":2.688728}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":10,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.490708,"probe_ns_per_line":4.238129,"recovery_ns_per_line":2.787590}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":11,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.087750,"probe_ns_per_line":3.661156,"recovery_ns_per_line":2.793312}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.460625,"probe_ns_per_line":4.246078,"recovery_ns_per_line":2.766289}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.726875,"recovery_ns_per_line":2.731956}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":14,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.737045,"recovery_ns_per_line":2.710030}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":15,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.677917,"recovery_ns_per_line":2.690948}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.642250,"probe_ns_per_line":4.215561,"recovery_ns_per_line":2.796486}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.503667,"probe_ns_per_line":4.210159,"recovery_ns_per_line":2.734825}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.512250,"probe_ns_per_line":4.224457,"recovery_ns_per_line":2.736404}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":19,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106583,"probe_ns_per_line":3.555939,"recovery_ns_per_line":2.708755}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.514250,"probe_ns_per_line":4.213333,"recovery_ns_per_line":2.731644}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":21,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.671875,"recovery_ns_per_line":2.668068}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":22,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.203625,"probe_ns_per_line":3.701210,"recovery_ns_per_line":2.679825}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":23,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.481417,"probe_ns_per_line":4.275963,"recovery_ns_per_line":3.442764}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.410833,"probe_ns_per_line":4.288361,"recovery_ns_per_line":2.971336}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":25,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.814926,"recovery_ns_per_line":2.791725}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":26,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.480750,"probe_ns_per_line":4.380226,"recovery_ns_per_line":2.844490}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":21,"order":27,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.339458,"probe_ns_per_line":4.147850,"recovery_ns_per_line":2.803169}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106917,"probe_ns_per_line":3.522232,"recovery_ns_per_line":2.802849}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":1,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.095875,"probe_ns_per_line":3.622696,"recovery_ns_per_line":3.023468}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.960838,"recovery_ns_per_line":3.153801}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":3,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.104210,"recovery_ns_per_line":2.877869}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.710625,"probe_ns_per_line":4.158020,"recovery_ns_per_line":2.770744}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":5,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106375,"probe_ns_per_line":3.609024,"recovery_ns_per_line":2.705574}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.508833,"probe_ns_per_line":4.227005,"recovery_ns_per_line":3.261566}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.335250,"probe_ns_per_line":4.230812,"recovery_ns_per_line":2.745949}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":8,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.265500,"probe_ns_per_line":4.156425,"recovery_ns_per_line":2.705261}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108250,"probe_ns_per_line":3.549255,"recovery_ns_per_line":2.735458}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":10,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.512750,"probe_ns_per_line":4.159294,"recovery_ns_per_line":2.743088}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.690315,"recovery_ns_per_line":2.702713}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.499958,"probe_ns_per_line":4.131638,"recovery_ns_per_line":2.754211}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":13,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.707802,"recovery_ns_per_line":2.732910}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.698208,"probe_ns_per_line":4.193619,"recovery_ns_per_line":2.752937}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":15,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.630554,"recovery_ns_per_line":2.627052}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.627693,"recovery_ns_per_line":2.635315}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.708958,"probe_ns_per_line":4.226997,"recovery_ns_per_line":2.792046}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.328875,"probe_ns_per_line":4.283272,"recovery_ns_per_line":2.715744}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":19,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.483083,"probe_ns_per_line":4.185989,"recovery_ns_per_line":2.697632}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.753258,"recovery_ns_per_line":2.663933}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":21,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.286625,"probe_ns_per_line":3.971420,"recovery_ns_per_line":2.788223}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":22,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.616375,"probe_ns_per_line":4.202522,"recovery_ns_per_line":3.025375}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":23,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106500,"probe_ns_per_line":3.664330,"recovery_ns_per_line":3.316246}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.105167,"probe_ns_per_line":3.502525,"recovery_ns_per_line":2.679825}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":25,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.324917,"probe_ns_per_line":4.148163,"recovery_ns_per_line":2.694763}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.361375,"probe_ns_per_line":4.233681,"recovery_ns_per_line":2.709068}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":22,"order":27,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.473542,"probe_ns_per_line":4.223190,"recovery_ns_per_line":2.682365}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":0,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.320542,"probe_ns_per_line":4.187263,"recovery_ns_per_line":2.683006}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":1,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.238417,"probe_ns_per_line":4.200935,"recovery_ns_per_line":2.670601}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":2,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.500458,"probe_ns_per_line":4.202202,"recovery_ns_per_line":2.719246}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":3,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.105917,"probe_ns_per_line":3.647491,"recovery_ns_per_line":2.774559}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":4,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.086625,"probe_ns_per_line":3.642403,"recovery_ns_per_line":2.765015}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":5,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.476500,"probe_ns_per_line":3.963470,"recovery_ns_per_line":2.703033}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":6,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.342375,"probe_ns_per_line":4.211739,"recovery_ns_per_line":2.678871}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":7,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.317583,"probe_ns_per_line":4.273415,"recovery_ns_per_line":2.692223}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":8,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.357000,"probe_ns_per_line":4.181862,"recovery_ns_per_line":2.680779}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.108500,"probe_ns_per_line":3.454529,"recovery_ns_per_line":2.682045}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":10,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.633736,"recovery_ns_per_line":2.646446}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":11,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.757292,"probe_ns_per_line":4.213333,"recovery_ns_per_line":2.707481}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.753258,"recovery_ns_per_line":2.653763}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":13,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.641917,"probe_ns_per_line":4.164696,"recovery_ns_per_line":2.664246}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.503875,"probe_ns_per_line":4.193619,"recovery_ns_per_line":2.678238}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":15,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.106500,"probe_ns_per_line":3.492035,"recovery_ns_per_line":2.679192}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.105875,"probe_ns_per_line":3.615067,"recovery_ns_per_line":2.711617}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.679825,"recovery_ns_per_line":2.683327}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":18,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.626732,"recovery_ns_per_line":2.652809}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":19,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.621338,"recovery_ns_per_line":2.647713}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":20,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.348708,"probe_ns_per_line":3.767967,"recovery_ns_per_line":2.727196}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":21,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.478500,"probe_ns_per_line":4.206024,"recovery_ns_per_line":2.705254}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":22,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.268500,"probe_ns_per_line":4.197762,"recovery_ns_per_line":2.745941}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.341000,"probe_ns_per_line":4.184723,"recovery_ns_per_line":2.681732}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":24,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.662659,"recovery_ns_per_line":2.657890}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":25,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.729542,"probe_ns_per_line":4.193939,"recovery_ns_per_line":3.258705}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":26,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":3.760651,"recovery_ns_per_line":2.711937}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":23,"order":27,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.086125,"probe_ns_per_line":3.503799,"recovery_ns_per_line":2.719246}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":0,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.215542,"probe_ns_per_line":4.204117,"recovery_ns_per_line":2.689041}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":1,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107583,"probe_ns_per_line":3.641129,"recovery_ns_per_line":2.767883}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":2,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.512500,"probe_ns_per_line":4.181862,"recovery_ns_per_line":2.710655}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":3,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.475167,"probe_ns_per_line":4.195854,"recovery_ns_per_line":2.705254}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":4,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.662659,"recovery_ns_per_line":2.758347}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":5,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.746895,"recovery_ns_per_line":2.708435}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":6,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.514833,"probe_ns_per_line":4.196167,"recovery_ns_per_line":2.734497}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":7,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.359708,"probe_ns_per_line":4.193619,"recovery_ns_per_line":2.759933}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":8,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.385000,"probe_ns_per_line":4.144981,"recovery_ns_per_line":2.726875}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":9,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.664246,"recovery_ns_per_line":2.676964}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":10,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.650894,"recovery_ns_per_line":2.678238}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":11,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.310292,"probe_ns_per_line":3.847122,"recovery_ns_per_line":2.722107}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":12,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107250,"probe_ns_per_line":3.523827,"recovery_ns_per_line":2.704941}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":13,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.233750,"probe_ns_per_line":4.176140,"recovery_ns_per_line":2.711609}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":14,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.405750,"probe_ns_per_line":4.229866,"recovery_ns_per_line":2.711609}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":15,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.758026,"recovery_ns_per_line":2.657570}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":16,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.224083,"probe_ns_per_line":3.779099,"recovery_ns_per_line":2.692223}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":17,"victim_kind":"texture","storage_mode":"shared","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.497250,"probe_ns_per_line":4.190445,"recovery_ns_per_line":2.699532}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":18,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.337875,"probe_ns_per_line":4.206978,"recovery_ns_per_line":2.705254}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":19,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":536870912,"gpu_ms":4.337750,"probe_ns_per_line":4.349709,"recovery_ns_per_line":2.680779}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":20,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.242792,"probe_ns_per_line":3.799118,"recovery_ns_per_line":2.692223}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":21,"victim_kind":"texture","storage_mode":"private","optimization":"none","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.107500,"probe_ns_per_line":3.591217,"recovery_ns_per_line":2.705894}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":22,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.472750,"probe_ns_per_line":4.190125,"recovery_ns_per_line":2.745316}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":23,"victim_kind":"texture","storage_mode":"shared","optimization":"cpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.506250,"probe_ns_per_line":4.201569,"recovery_ns_per_line":2.699532}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":24,"victim_kind":"texture","storage_mode":"shared","optimization":"gpu","allow_gpu_optimized":true,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":67108864,"gpu_ms":0.513500,"probe_ns_per_line":4.234314,"recovery_ns_per_line":2.813972}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":25,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":16777216,"gpu_ms":0.091750,"probe_ns_per_line":3.623009,"recovery_ns_per_line":2.782822}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":26,"victim_kind":"buffer","storage_mode":"shared","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.690315,"recovery_ns_per_line":2.688087}
{"event":"slc_gpu_resource_blocked","design":"randomized_complete_block","block":24,"order":27,"victim_kind":"buffer","storage_mode":"private","optimization":"none","allow_gpu_optimized":false,"pattern":"stride8192_alternating","line_bytes":128,"stride_bytes":8192,"spy_entries":131072,"spy_touched_bytes":16777216,"spy_address_span_bytes":1073733760,"gpu_victim_bytes":0,"gpu_ms":0.000000,"probe_ns_per_line":2.724014,"recovery_ns_per_line":2.696991}


==> anc/scripts/analyze.py <==
#!/usr/bin/env python3
from __future__ import annotations

import csv
import json
import math
import re
from pathlib import Path

import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parents[1]
RAW = ROOT / "results" / "raw"
REFERENCE_RAW = RAW / "reference"
PROCESSED = ROOT / "results" / "processed"
PAPER = ROOT / "paper"
PLOTDATA = PAPER / "plotdata"


def read_rows() -> pd.DataFrame:
    rows: list[dict] = []
    for path in sorted(RAW.glob("*.jsonl")):
        if path.name.startswith("smoke_"):
            continue
        with path.open() as handle:
            for line in handle:
                line = line.strip()
                if not line:
                    continue
                row = json.loads(line)
                row["source_file"] = path.name
                rows.append(row)
    if not rows:
        raise SystemExit("no JSONL rows found under results/raw")
    return pd.DataFrame(rows)


def bootstrap_summary(
    frame: pd.DataFrame,
    group_columns: list[str],
    value_column: str,
    seed: int,
    samples: int = 6000,
) -> pd.DataFrame:
    rows: list[dict] = []
    grouped = frame.dropna(subset=[value_column]).groupby(
        group_columns, sort=True, dropna=False
    )
    for group_index, (key, group) in enumerate(grouped):
        key_tuple = key if isinstance(key, tuple) else (key,)
        values = group[value_column].astype(float).to_numpy()
        rng = np.random.default_rng(seed + group_index)
        draws = rng.choice(values, size=(samples, len(values)), replace=True)
        boot_medians = np.median(draws, axis=1)
        row = dict(zip(group_columns, key_tuple, strict=True))
        row.update(
            {
                "n": len(values),
                "median": float(np.median(values)),
                "ci_low": float(np.quantile(boot_medians, 0.025)),
                "ci_high": float(np.quantile(boot_medians, 0.975)),
                "minimum": float(np.min(values)),
                "maximum": float(np.max(values)),
            }
        )
        rows.append(row)
    return pd.DataFrame(rows)


def add_error_columns(frame: pd.DataFrame) -> pd.DataFrame:
    result = frame.copy()
    result["err_minus"] = result["median"] - result["ci_low"]
    result["err_plus"] = result["ci_high"] - result["median"]
    return result


def write_dat(frame: pd.DataFrame, path: Path) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    frame.to_csv(path, index=False, sep=" ", float_format="%.6f")


def save_latency(frame: pd.DataFrame) -> pd.DataFrame:
    latency = frame[frame.event == "cpu_latency"].copy()
    latency["cache_state"] = latency["cache_state"].fillna("warm")
    latency["working_set_mib"] = (
        latency.working_set_bytes.astype(float) / (1024.0 * 1024.0)
    )
    summary = bootstrap_summary(
        latency,
        ["qos", "cache_state", "working_set_bytes", "working_set_mib"],
        "latency_ns",
        seed=4101,
    )
    summary = add_error_columns(summary).sort_values(
        ["cache_state", "qos", "working_set_bytes"]
    )
    summary.to_csv(PROCESSED / "cpu_latency_summary.csv", index=False)

    for cache_state in ["warm", "flushed"]:
        state = summary[summary.cache_state == cache_state]
        if state.empty:
            continue
        columns: dict[str, pd.Series] = {}
        index = sorted(state.working_set_mib.unique())
        out = pd.DataFrame({"working_set_mib": index})
        for qos in ["user_interactive", "background"]:
            part = state[state.qos == qos].set_index("working_set_mib")
            for metric in ["median", "err_minus", "err_plus"]:
                columns[f"{qos}_{metric}"] = out.working_set_mib.map(part[metric])
        for name, values in columns.items():
            out[name] = values
        write_dat(out, PLOTDATA / f"cpu_latency_{cache_state}.dat")
    return summary


def save_cpu_bandwidth(frame: pd.DataFrame) -> pd.DataFrame:
    bandwidth = frame[frame.event == "cpu_bandwidth"].copy()
    summary = bootstrap_summary(
        bandwidth, ["qos", "threads"], "gbps", seed=4201
    )
    summary = add_error_columns(summary).sort_values(["qos", "threads"])
    summary.to_csv(PROCESSED / "cpu_bandwidth_summary.csv", index=False)

    out = pd.DataFrame({"threads": sorted(summary.threads.unique())})
    for qos in ["user_initiated", "user_interactive", "utility", "background"]:
        part = summary[summary.qos == qos].set_index("threads")
        for metric in ["median", "err_minus", "err_plus"]:
            out[f"{qos}_{metric}"] = out.threads.map(part[metric])
    write_dat(out, PLOTDATA / "cpu_bandwidth.dat")
    return summary


def save_gpu_bandwidth(frame: pd.DataFrame) -> tuple[pd.DataFrame, pd.DataFrame]:
    gpu = frame[frame.event == "gpu_bandwidth"].copy()
    contention_mask = gpu.tag.astype(str).str.startswith("contention_")
    regular_summary = bootstrap_summary(
        gpu[~contention_mask],
        ["tag", "kernel", "stride_uint4"],
        "gbps",
        seed=4301,
    )
    contention_blocks = (
        gpu[contention_mask]
        .groupby(
            ["tag", "kernel", "stride_uint4", "source_file"], as_index=False
        )
        .gbps.median()
        .rename(columns={"gbps": "block_median_gbps"})
    )
    contention_blocks.to_csv(
        PROCESSED / "gpu_contention_block_medians.csv", index=False
    )
    contention_summary = bootstrap_summary(
        contention_blocks,
        ["tag", "kernel", "stride_uint4"],
        "block_median_gbps",
        seed=4351,
    )
    summary = pd.concat(
        [regular_summary, contention_summary], ignore_index=True
    )
    summary = add_error_columns(summary).sort_values(
        ["tag", "kernel", "stride_uint4"]
    )
    summary["stride_bytes"] = summary.stride_uint4.astype(float) * 16.0
    summary.to_csv(PROCESSED / "gpu_bandwidth_summary.csv", index=False)

    stride = summary[summary.kernel == "strided_copy"]
    out = pd.DataFrame({"stride_bytes": sorted(stride.stride_bytes.unique())})
    for tag in ["baseline", "under_cpu_bg", "under_cpu_ui"]:
        part = stride[stride.tag == tag].set_index("stride_bytes")
        for metric in ["median", "err_minus", "err_plus"]:
            out[f"{tag}_{metric}"] = out.stride_bytes.map(part[metric])
    write_dat(out, PLOTDATA / "gpu_stride.dat")

    linear = summary[
        (summary.kernel == "linear_copy")
        & (summary.stride_uint4 == 1)
        & summary.tag.astype(str).str.startswith("contention_")
    ].copy()
    order = {
        "contention_baseline": 1,
        "contention_ui": 2,
        "contention_bg": 3,
    }
    linear["x"] = linear.tag.map(order)
    linear = linear.sort_values("x")
    write_dat(
        linear[
            ["x", "tag", "median", "err_minus", "err_plus", "n"]
        ],
        PLOTDATA / "gpu_contention.dat",
    )

    paired = contention_blocks[
        (contention_blocks.kernel == "linear_copy")
        & (contention_blocks.stride_uint4 == 1)
    ].copy()
    paired["block"] = (
        paired.source_file.str.extract(r"_b(\d+)_")[0].astype(int)
    )
    paired = paired.pivot(
        index="block", columns="tag", values="block_median_gbps"
    ).reset_index()
    paired["ui_slowdown_pct"] = 100.0 * (
        paired.contention_baseline - paired.contention_ui
    ) / paired.contention_baseline
    paired["bg_slowdown_pct"] = 100.0 * (
        paired.contention_baseline - paired.contention_bg
    ) / paired.contention_baseline
    paired.to_csv(PROCESSED / "gpu_contention_paired_blocks.csv", index=False)
    paired_long = paired.melt(
        id_vars=["block"],
        value_vars=["ui_slowdown_pct", "bg_slowdown_pct"],
        var_name="metric",
        value_name="slowdown_pct",
    )
    paired_summary = bootstrap_summary(
        paired_long, ["metric"], "slowdown_pct", seed=4371
    )
    paired_summary = add_error_columns(paired_summary)
    paired_summary.to_csv(
        PROCESSED / "gpu_contention_paired_summary.csv", index=False
    )
    return summary, paired_summary


def save_cache(frame: pd.DataFrame) -> tuple[pd.DataFrame, pd.DataFrame]:
    topology = frame[frame.event == "cache_topology"].head(1).copy()
    if not topology.empty:
        topology.to_csv(PROCESSED / "cache_topology.csv", index=False)

    eviction = frame[frame.event == "cache_eviction"].copy()
    if eviction.empty:
        return topology, pd.DataFrame()
    eviction["probe_kib"] = eviction.probe_bytes.astype(float) / 1024.0
    eviction["evict_mib"] = eviction.evict_bytes.astype(float) / (1024.0**2)
    summary = bootstrap_summary(
        eviction,
        ["qos", "probe_bytes", "probe_kib", "evict_bytes", "evict_mib"],
        "ns_per_access",
        seed=4401,
    )
    summary = add_error_columns(summary).sort_values(
        ["qos", "probe_bytes", "evict_bytes"]
    )
    summary.to_csv(PROCESSED / "cache_eviction_summary.csv", index=False)

    for probe in [64 * 1024, 1024 * 1024]:
        subset = summary[summary.probe_bytes == probe]
        if subset.empty:
            continue
        out = pd.DataFrame({"evict_mib": sorted(subset.evict_mib.unique())})
        out["evict_mib_plot"] = out.evict_mib.replace(0.0, 0.03125)
        for qos in ["user_interactive", "background"]:
            part = subset[subset.qos == qos].set_index("evict_mib")
            for metric in ["median", "err_minus", "err_plus"]:
                out[f"{qos}_{metric}"] = out.evict_mib.map(part[metric])
        write_dat(out, PLOTDATA / f"cache_eviction_probe_{probe // 1024}k.dat")
    return topology, summary


def save_slc(
    frame: pd.DataFrame,
) -> tuple[pd.DataFrame, pd.DataFrame, pd.DataFrame, pd.DataFrame]:
    capacity = frame[frame.event == "slc_capacity"].copy()
    displacement = frame[frame.event == "slc_gpu_displacement"].copy()
    if not displacement.empty and "victim_kind" in displacement.columns:
        displacement = displacement[
            (displacement.victim_kind.fillna("buffer") == "buffer")
            & (displacement.storage_mode.fillna("shared") == "shared")
        ].copy()
    if capacity.empty or displacement.empty:
        return pd.DataFrame(), pd.DataFrame(), pd.DataFrame(), pd.DataFrame()

    capacity["touched_mib"] = capacity.touched_bytes.astype(float) / (1024.0**2)
    capacity_summary = bootstrap_summary(
        capacity, ["pattern", "touched_bytes", "touched_mib"], "ns_per_line", 4501
    )
    capacity_summary = add_error_columns(capacity_summary).sort_values(
        "touched_bytes"
    )
    capacity_summary.to_csv(PROCESSED / "slc_capacity_summary.csv", index=False)
    write_dat(
        capacity_summary[
            ["touched_mib", "median", "err_minus", "err_plus", "n"]
        ],
        PLOTDATA / "slc_capacity.dat",
    )

    displacement["gpu_victim_mib"] = (
        displacement.gpu_victim_bytes.astype(float) / (1024.0**2)
    )
    displacement_summary = bootstrap_summary(
        displacement,
        ["pattern", "gpu_victim_bytes", "gpu_victim_mib"],
        "probe_ns_per_line",
        4601,
    )
    displacement_summary = add_error_columns(displacement_summary).sort_values(
        ["pattern", "gpu_victim_bytes"]
    )
    normalized_parts = []
    for pattern, part in displacement_summary.groupby("pattern"):
        part = part.copy()
        baseline = float(part[part.gpu_victim_bytes == 0].iloc[0]["median"])
        part["delta_pct"] = 100.0 * (part["median"] / baseline - 1.0)
        part["delta_ci_low"] = 100.0 * (part["ci_low"] / baseline - 1.0)
        part["delta_ci_high"] = 100.0 * (part["ci_high"] / baseline - 1.0)
        part["delta_err_minus"] = part.delta_pct - part.delta_ci_low
        part["delta_err_plus"] = part.delta_ci_high - part.delta_pct
        normalized_parts.append(part)
    displacement_summary = pd.concat(normalized_parts, ignore_index=True)
    displacement_summary.to_csv(
        PROCESSED / "slc_gpu_displacement_summary.csv", index=False
    )

    out = pd.DataFrame(
        {"gpu_victim_mib": sorted(displacement_summary.gpu_victim_mib.unique())}
    )
    pattern_names = {
        "contiguous128_alternating": "contiguous",
        "stride8192_alternating": "selective",
    }
    for pattern, prefix in pattern_names.items():
        part = displacement_summary[
            displacement_summary.pattern == pattern
        ].set_index("gpu_victim_mib")
        for metric in ["delta_pct", "delta_err_minus", "delta_err_plus"]:
            out[f"{prefix}_{metric}"] = out.gpu_victim_mib.map(part[metric])
    write_dat(out, PLOTDATA / "slc_gpu_displacement.dat")

    absolute_plot = pd.DataFrame(
        {"gpu_victim_mib": sorted(displacement_summary.gpu_victim_mib.unique())}
    )
    absolute_plot["gpu_victim_mib_plot"] = absolute_plot.gpu_victim_mib.replace(
        0.0, 0.5
    )
    for pattern, prefix in pattern_names.items():
        part = displacement_summary[
            displacement_summary.pattern == pattern
        ].set_index("gpu_victim_mib")
        for metric in ["median", "err_minus", "err_plus"]:
            absolute_plot[f"{prefix}_{metric}"] = absolute_plot.gpu_victim_mib.map(
                part[metric]
            )
    write_dat(absolute_plot, PLOTDATA / "slc_probe_patterns.dat")

    recovery_summary = bootstrap_summary(
        displacement,
        ["pattern", "gpu_victim_bytes", "gpu_victim_mib"],
        "recovery_ns_per_line",
        4651,
    )
    recovery_summary = add_error_columns(recovery_summary).sort_values(
        ["pattern", "gpu_victim_bytes"]
    )
    recovery_summary.to_csv(
        PROCESSED / "slc_gpu_recovery_summary.csv", index=False
    )
    selective_probe = displacement_summary[
        displacement_summary.pattern == "stride8192_alternating"
    ][
        [
            "gpu_victim_mib",
            "median",
            "err_minus",
            "err_plus",
        ]
    ].rename(
        columns={
            "median": "immediate_median",
            "err_minus": "immediate_err_minus",
            "err_plus": "immediate_err_plus",
        }
    )
    selective_recovery = recovery_summary[
        recovery_summary.pattern == "stride8192_alternating"
    ][
        [
            "gpu_victim_mib",
            "median",
            "err_minus",
            "err_plus",
        ]
    ].rename(
        columns={
            "median": "recovery_median",
            "err_minus": "recovery_err_minus",
            "err_plus": "recovery_err_plus",
        }
    )
    recovery_plot = selective_probe.merge(
        selective_recovery, on="gpu_victim_mib", how="inner"
    )
    recovery_plot["gpu_victim_mib_plot"] = recovery_plot.gpu_victim_mib.replace(
        0.0, 0.5
    )
    write_dat(recovery_plot, PLOTDATA / "slc_gpu_recovery.dat")

    resource = frame[frame.event == "slc_gpu_resource_blocked"].copy()
    if not resource.empty:
        resource["gpu_victim_mib"] = (
            resource.gpu_victim_bytes.astype(float) / (1024.0**2)
        )
        group_columns = [
            "victim_kind",
            "storage_mode",
            "optimization",
            "allow_gpu_optimized",
            "pattern",
            "gpu_victim_bytes",
            "gpu_victim_mib",
        ]
        absolute_summary = bootstrap_summary(
            resource,
            group_columns,
            "probe_ns_per_line",
            4671,
        )
        absolute_summary = add_error_columns(absolute_summary).rename(
            columns={
                "median": "probe_median",
                "ci_low": "probe_ci_low",
                "ci_high": "probe_ci_high",
                "err_minus": "probe_err_minus",
                "err_plus": "probe_err_plus",
            }
        )

        case_columns = [
            "victim_kind",
            "storage_mode",
            "optimization",
            "allow_gpu_optimized",
            "pattern",
        ]
        baseline = resource[resource.gpu_victim_bytes == 0][
            case_columns + ["block", "probe_ns_per_line"]
        ].rename(columns={"probe_ns_per_line": "block_baseline_ns"})
        paired = resource.merge(
            baseline, on=case_columns + ["block"], how="inner"
        )
        paired["delta_pct"] = 100.0 * (
            paired.probe_ns_per_line / paired.block_baseline_ns - 1.0
        )
        paired["condition_key"] = (
            paired.victim_kind.astype(str)
            + "/"
            + paired.storage_mode.astype(str)
            + "/"
            + paired.optimization.astype(str)
            + "/"
            + paired.allow_gpu_optimized.astype(str)
        )
        paired.to_csv(
            PROCESSED / "slc_gpu_resource_block_pairs.csv", index=False
        )
        delta_summary = bootstrap_summary(
            paired,
            group_columns,
            "delta_pct",
            4681,
        )
        delta_summary = add_error_columns(delta_summary).rename(
            columns={
                "median": "delta_pct",
                "ci_low": "delta_ci_low",
                "ci_high": "delta_ci_high",
                "err_minus": "delta_err_minus",
                "err_plus": "delta_err_plus",
            }
        )
        resource_summary = absolute_summary.merge(
            delta_summary[
                group_columns
                + [
                    "delta_pct",
                    "delta_ci_low",
                    "delta_ci_high",
                    "delta_err_minus",
                    "delta_err_plus",
                ]
            ],
            on=group_columns,
            how="left",
        )
        case_order = {
            ("buffer", "shared", "none", False): 1,
            ("buffer", "private", "none", False): 2,
            ("texture", "shared", "none", True): 3,
            ("texture", "shared", "cpu", True): 4,
            ("texture", "shared", "gpu", True): 5,
            ("texture", "shared", "none", False): 6,
            ("texture", "private", "none", True): 7,
        }
        resource_summary["condition_id"] = [
            case_order.get(
                (
                    str(row.victim_kind),
                    str(row.storage_mode),
                    str(row.optimization),
                    bool(row.allow_gpu_optimized),
                ),
                0,
            )
            for row in resource_summary.itertuples()
        ]
        footprint_order = {16.0: 1, 64.0: 2, 512.0: 3}
        resource_summary["footprint_id"] = resource_summary.gpu_victim_mib.map(
            footprint_order
        )
        heatmap = resource_summary[
            resource_summary.footprint_id.notna()
            & (resource_summary.condition_id > 0)
        ][["footprint_id", "condition_id", "delta_pct"]].sort_values(
            ["condition_id", "footprint_id"]
        )
        write_dat(heatmap, PLOTDATA / "slc_resource_heatmap.dat")
        forest = resource_summary[
            (resource_summary.gpu_victim_mib == 512.0)
            & (resource_summary.condition_id > 0)
        ][
            [
                "condition_id",
                "delta_pct",
                "delta_err_minus",
                "delta_err_plus",
            ]
        ].sort_values("condition_id")
        write_dat(forest, PLOTDATA / "slc_resource_512.dat")
        resource_summary.to_csv(
            PROCESSED / "slc_gpu_resource_blocked_summary.csv", index=False
        )

        contrast_specs = [
            (
                "texture_cpu_opt_minus_default",
                "texture/shared/cpu/True",
                "texture/shared/none/True",
            ),
            (
                "texture_gpu_opt_minus_default",
                "texture/shared/gpu/True",
                "texture/shared/none/True",
            ),
            (
                "buffer_shared_minus_private",
                "buffer/shared/none/False",
                "buffer/private/none/False",
            ),
        ]
        contrast_rows = []
        for footprint in [16.0, 64.0, 512.0]:
            pivot = paired[
                paired.gpu_victim_mib == footprint
            ].pivot(index="block", columns="condition_key", values="delta_pct")
            for name, left, right in contrast_specs:
                if left not in pivot or right not in pivot:
                    continue
                values = (pivot[left] - pivot[right]).dropna().to_numpy()
                rng = np.random.default_rng(
                    4691 + int(footprint) + len(contrast_rows)
                )
                draws = rng.choice(
                    values, size=(12000, len(values)), replace=True
                )
                boot = np.median(draws, axis=1)
                contrast_rows.append(
                    {
                        "contrast": name,
                        "gpu_victim_mib": footprint,
                        "n": len(values),
                        "median_pp": float(np.median(values)),
                        "ci_low_pp": float(np.quantile(boot, 0.025)),
                        "ci_high_pp": float(np.quantile(boot, 0.975)),
                    }
                )
        contrasts = pd.DataFrame(contrast_rows)
        contrasts.to_csv(
            PROCESSED / "slc_gpu_resource_contrasts.csv", index=False
        )

        at_512 = resource_summary[resource_summary.gpu_victim_mib == 512.0]
        min_512 = float(at_512.delta_pct.min())
        max_512 = float(at_512.delta_pct.max())
        cpu_contrast = contrasts[
            (contrasts.contrast == "texture_cpu_opt_minus_default")
            & (contrasts.gpu_victim_mib == 512.0)
        ].iloc[0]
        gpu_contrast = contrasts[
            (contrasts.contrast == "texture_gpu_opt_minus_default")
            & (contrasts.gpu_victim_mib == 512.0)
        ].iloc[0]
        resource_macros = [
            "% Auto-generated by scripts/analyze.py (resource matrix).",
            rf"\newcommand{{\MeasuredResourceFiveTwelveMinPct}}{{{min_512:.1f}}}",
            rf"\newcommand{{\MeasuredResourceFiveTwelveMaxPct}}{{{max_512:.1f}}}",
            rf"\newcommand{{\MeasuredResourceFiveTwelveSpreadPct}}{{{max_512-min_512:.1f}}}",
            rf"\newcommand{{\MeasuredResourceCpuOptContrastPct}}{{{float(cpu_contrast.median_pp):.1f}}}",
            rf"\newcommand{{\MeasuredResourceCpuOptContrastLowPct}}{{{float(cpu_contrast.ci_low_pp):.1f}}}",
            rf"\newcommand{{\MeasuredResourceCpuOptContrastHighPct}}{{{float(cpu_contrast.ci_high_pp):.1f}}}",
            rf"\newcommand{{\MeasuredResourceGpuOptContrastPct}}{{{float(gpu_contrast.median_pp):.1f}}}",
            rf"\newcommand{{\MeasuredResourceGpuOptContrastLowPct}}{{{float(gpu_contrast.ci_low_pp):.1f}}}",
            rf"\newcommand{{\MeasuredResourceGpuOptContrastHighPct}}{{{float(gpu_contrast.ci_high_pp):.1f}}}",
        ]
        (PAPER / "results_values_resource.tex").write_text(
            "\n".join(resource_macros) + "\n"
        )
    else:
        resource_summary = pd.DataFrame()
    return capacity_summary, displacement_summary, recovery_summary, resource_summary


def load_ioreport_summary() -> dict:
    path = PROCESSED / "ioreport_public_summary.json"
    if not path.exists():
        return {}
    try:
        return json.loads(path.read_text())
    except json.JSONDecodeError:
        return {}


def save_ioreport_agents(frame: pd.DataFrame) -> pd.DataFrame:
    rows = frame[
        (frame.event == "ioreport_delta")
        & (frame.subgroup == "DCS BW")
        & frame.channel.isin(
            [
                "AMCC RD+WR",
                "AGX RD+WR",
                "PACC0 RD+WR",
                "PACC1 RD+WR",
                "EACC0 RD+WR",
            ]
        )
    ].copy()
    if rows.empty:
        return pd.DataFrame()
    rows["bin_gbps"] = pd.to_numeric(
        rows.state.astype(str).str.extract(r"([0-9.]+)")[0],
        errors="coerce",
    )
    rows["value"] = pd.to_numeric(rows.value, errors="coerce").fillna(0.0)
    rows = rows.dropna(subset=["bin_gbps"])
    rows["weighted"] = rows.bin_gbps * rows.value
    grouped = (
        rows.groupby(["tag", "channel"], as_index=False)
        .agg(
            weighted=("weighted", "sum"),
            samples=("value", "sum"),
            max_bin_gbps=("bin_gbps", "max"),
        )
    )
    grouped["weighted_state_gbps"] = grouped.weighted / grouped.samples
    grouped["normalized_state_pct"] = (
        100.0 * grouped.weighted_state_gbps / grouped.max_bin_gbps
    )
    parsed = grouped.tag.astype(str).str.extract(r"b(\d+)_(.+)")
    grouped["block"] = pd.to_numeric(parsed[0], errors="coerce")
    grouped["condition"] = parsed[1]
    grouped = grouped.dropna(subset=["block", "condition"])
    grouped["block"] = grouped.block.astype(int)
    grouped.to_csv(
        PROCESSED / "ioreport_agent_bandwidth_blocks.csv", index=False
    )

    state_summary = bootstrap_summary(
        grouped,
        ["condition", "channel"],
        "weighted_state_gbps",
        seed=4951,
    )
    state_summary = add_error_columns(state_summary).rename(
        columns={
            "median": "state_median",
            "ci_low": "state_ci_low",
            "ci_high": "state_ci_high",
            "err_minus": "state_err_minus",
            "err_plus": "state_err_plus",
        }
    )
    normalized_summary = bootstrap_summary(
        grouped,
        ["condition", "channel"],
        "normalized_state_pct",
        seed=4961,
    )
    normalized_summary = add_error_columns(normalized_summary).rename(
        columns={
            "median": "normalized_median",
            "ci_low": "normalized_ci_low",
            "ci_high": "normalized_ci_high",
            "err_minus": "normalized_err_minus",
            "err_plus": "normalized_err_plus",
        }
    )
    summary = state_summary.merge(
        normalized_summary[
            [
                "condition",
                "channel",
                "normalized_median",
                "normalized_ci_low",
                "normalized_ci_high",
                "normalized_err_minus",
                "normalized_err_plus",
            ]
        ],
        on=["condition", "channel"],
        how="inner",
    )
    summary.to_csv(
        PROCESSED / "ioreport_agent_bandwidth_summary.csv", index=False
    )

    condition_order = {"idle": 1, "cpu_ui": 2, "cpu_bg": 3, "gpu": 4}
    agent_order = {
        "AMCC RD+WR": 1,
        "AGX RD+WR": 2,
        "PACC0 RD+WR": 3,
        "PACC1 RD+WR": 4,
        "EACC0 RD+WR": 5,
    }
    summary["condition_id"] = summary.condition.map(condition_order)
    summary["agent_id"] = summary.channel.map(agent_order)
    heatmap = summary.dropna(subset=["condition_id", "agent_id"])[
        ["condition_id", "agent_id", "normalized_median"]
    ].sort_values(["agent_id", "condition_id"])
    write_dat(heatmap, PLOTDATA / "ioreport_agent_heatmap.dat")

    def value(condition: str, channel: str, column: str) -> float:
        part = summary[
            (summary.condition == condition) & (summary.channel == channel)
        ]
        return float(part.iloc[0][column]) if not part.empty else float("nan")

    macros = [
        "% Auto-generated by scripts/analyze.py (IOReport agents). Do not edit.",
        rf"\newcommand{{\MeasuredIoAmccIdleState}}{{{value('idle', 'AMCC RD+WR', 'state_median'):.0f}}}",
        rf"\newcommand{{\MeasuredIoAmccCpuUiState}}{{{value('cpu_ui', 'AMCC RD+WR', 'state_median'):.0f}}}",
        rf"\newcommand{{\MeasuredIoAmccCpuBgState}}{{{value('cpu_bg', 'AMCC RD+WR', 'state_median'):.0f}}}",
        rf"\newcommand{{\MeasuredIoAmccGpuState}}{{{value('gpu', 'AMCC RD+WR', 'state_median'):.0f}}}",
        rf"\newcommand{{\MeasuredIoAgxGpuSaturation}}{{{value('gpu', 'AGX RD+WR', 'normalized_median'):.0f}}}",
        rf"\newcommand{{\MeasuredIoPaccCpuUiSaturation}}{{{value('cpu_ui', 'PACC0 RD+WR', 'normalized_median'):.0f}}}",
        rf"\newcommand{{\MeasuredIoEaccCpuBgSaturation}}{{{value('cpu_bg', 'EACC0 RD+WR', 'normalized_median'):.0f}}}",
    ]
    (PAPER / "results_values_ioreport.tex").write_text(
        "\n".join(macros) + "\n"
    )
    return summary


def parse_reference_benchmarks() -> tuple[pd.DataFrame, pd.DataFrame]:
    rows: list[dict] = []
    stream_pattern = re.compile(r"^(Copy|Scale|Add|Triad):\s+([0-9.]+)")
    filename_pattern = re.compile(r"_(?:t)(\d+)_r(\d+)")

    for path in sorted(REFERENCE_RAW.glob("stream_t*_r*.txt")):
        match = filename_pattern.search(path.stem)
        if not match:
            continue
        threads, run = map(int, match.groups())
        for line in path.read_text().splitlines():
            kernel_match = stream_pattern.match(line.strip())
            if kernel_match:
                rows.append(
                    {
                        "benchmark": "STREAM 5.10",
                        "threads": threads,
                        "run": run,
                        "kernel": kernel_match.group(1),
                        "gbps": float(kernel_match.group(2)) / 1000.0,
                    }
                )

    valid_kernels = {"Copy", "Mul", "Add", "Triad", "Dot"}
    for path in sorted(REFERENCE_RAW.glob("babelstream_t*_r*.csv")):
        match = filename_pattern.search(path.stem)
        if not match:
            continue
        threads, run = map(int, match.groups())
        for row in csv.reader(path.read_text().splitlines()):
            if row and row[0] in valid_kernels:
                rows.append(
                    {
                        "benchmark": "BabelStream 5.0",
                        "threads": threads,
                        "run": run,
                        "kernel": row[0],
                        "gbps": float(row[4]) / 1000.0,
                    }
                )

    raw = pd.DataFrame(rows)
    if raw.empty:
        return raw, raw
    raw.to_csv(PROCESSED / "reference_benchmarks_raw.csv", index=False)
    summary = bootstrap_summary(
        raw, ["benchmark", "threads", "kernel"], "gbps", seed=4701
    )
    summary = add_error_columns(summary).sort_values(
        ["benchmark", "threads", "kernel"]
    )
    summary.to_csv(PROCESSED / "reference_benchmarks_summary.csv", index=False)
    return raw, summary


def save_reference_plot(
    reference: pd.DataFrame, cpu_bandwidth: pd.DataFrame
) -> pd.DataFrame:
    threads = sorted(
        set(reference.threads.astype(int).unique())
        | set(cpu_bandwidth.threads.astype(int).unique())
    )
    out = pd.DataFrame({"threads": threads})
    sources = [
        ("STREAM 5.10", "stream"),
        ("BabelStream 5.0", "babelstream"),
    ]
    for benchmark, prefix in sources:
        part = reference[
            (reference.benchmark == benchmark) & (reference.kernel == "Triad")
        ].set_index("threads")
        for metric in ["median", "err_minus", "err_plus"]:
            out[f"{prefix}_{metric}"] = out.threads.map(part[metric])

    custom = cpu_bandwidth[
        cpu_bandwidth.qos == "user_initiated"
    ].set_index("threads")
    for metric in ["median", "err_minus", "err_plus"]:
        out[f"custom_{metric}"] = out.threads.map(custom[metric])
    write_dat(out, PLOTDATA / "reference_triad.dat")
    return out


def save_kpc(frame: pd.DataFrame) -> pd.DataFrame:
    kpc = frame[frame.event.astype(str).str.startswith("kpc_")].copy()
    if kpc.empty:
        return kpc
    kpc.to_csv(PROCESSED / "kpc_probe.csv", index=False)
    events = kpc[kpc.event == "kpc_event_available"].copy()
    if not events.empty:
        events[["name", "number", "counters_mask", "description"]].to_csv(
            PROCESSED / "kpc_events_available.csv", index=False
        )
    return kpc


def save_stress(frame: pd.DataFrame) -> pd.DataFrame:
    stress = frame[frame.event == "cpu_stress"].copy()
    if stress.empty:
        return stress
    stress.to_csv(PROCESSED / "cpu_stress.csv", index=False)
    contention = stress[
        stress.tag.astype(str).str.startswith("contention_stress_")
    ].copy()
    if contention.empty:
        return pd.DataFrame()
    summary = bootstrap_summary(
        contention, ["qos", "threads"], "gbps", seed=4801
    )
    summary = add_error_columns(summary).sort_values(["qos", "threads"])
    summary.to_csv(PROCESSED / "cpu_contention_stress_summary.csv", index=False)
    out = summary.copy()
    out["x"] = out.qos.map({"user_interactive": 1, "background": 2})
    write_dat(
        out[["x", "qos", "median", "err_minus", "err_plus", "n"]],
        PLOTDATA / "cpu_contention_stress.dat",
    )
    return summary


def number(series: pd.Series, default: float = float("nan")) -> float:
    if series.empty:
        return default
    return float(series.iloc[0])


def formatted(value: float, digits: int = 1) -> str:
    if value is None or math.isnan(value):
        return "NA"
    return f"{value:.{digits}f}"


def write_macros(
    latency: pd.DataFrame,
    cpu_bandwidth: pd.DataFrame,
    gpu: pd.DataFrame,
    gpu_paired: pd.DataFrame,
    topology: pd.DataFrame,
    cache_eviction: pd.DataFrame,
    slc_capacity: pd.DataFrame,
    slc_displacement: pd.DataFrame,
    slc_recovery: pd.DataFrame,
    slc_resource: pd.DataFrame,
    reference: pd.DataFrame,
    kpc: pd.DataFrame,
    stress: pd.DataFrame,
    ioreport: dict,
) -> None:
    cpu_peak = cpu_bandwidth.loc[cpu_bandwidth["median"].idxmax()]

    def cpu_value(qos: str, threads: int) -> float:
        return number(
            cpu_bandwidth[
                (cpu_bandwidth.qos == qos) & (cpu_bandwidth.threads == threads)
            ]["median"]
        )

    def gpu_value(tag: str, kernel: str, stride: int = 1) -> float:
        return number(
            gpu[
                (gpu.tag == tag)
                & (gpu.kernel == kernel)
                & (gpu.stride_uint4 == stride)
            ]["median"]
        )

    def latency_value(qos: str, state: str, mib: int) -> float:
        return number(
            latency[
                (latency.qos == qos)
                & (latency.cache_state == state)
                & (latency.working_set_bytes == mib * 1024 * 1024)
            ]["median"]
        )

    def eviction_value(qos: str, probe_mib: int, evict_mib: int) -> float:
        return number(
            cache_eviction[
                (cache_eviction.qos == qos)
                & (cache_eviction.probe_bytes == probe_mib * 1024 * 1024)
                & (cache_eviction.evict_bytes == evict_mib * 1024 * 1024)
            ]["median"]
        )

    def reference_value(benchmark: str, threads: int) -> float:
        return number(
            reference[
                (reference.benchmark == benchmark)
                & (reference.threads == threads)
                & (reference.kernel == "Triad")
            ]["median"]
        )

    def slc_value(pattern: str, victim_mib: int, column: str) -> float:
        return number(
            slc_displacement[
                (slc_displacement.pattern == pattern)
                & (slc_displacement.gpu_victim_bytes == victim_mib * 1024 * 1024)
            ][column]
        )

    def recovery_value(pattern: str, victim_mib: int, column: str) -> float:
        return number(
            slc_recovery[
                (slc_recovery.pattern == pattern)
                & (slc_recovery.gpu_victim_bytes == victim_mib * 1024 * 1024)
            ][column]
        )

    def paired_value(metric: str, column: str = "median") -> float:
        return number(gpu_paired[gpu_paired.metric == metric][column])

    def stress_value(qos: str, column: str = "median") -> float:
        return number(stress[stress.qos == qos][column])

    gpu_linear = gpu_value("contention_baseline", "linear_copy")
    gpu_ui = gpu_value("contention_ui", "linear_copy")
    gpu_bg = gpu_value("contention_bg", "linear_copy")
    gpu_ui_slowdown = paired_value("ui_slowdown_pct")
    gpu_bg_slowdown = paired_value("bg_slowdown_pct")

    topo = topology.iloc[0] if not topology.empty else pd.Series(dtype=object)

    def topo_value(name: str) -> float:
        try:
            return float(topo.get(name, float("nan")))
        except (TypeError, ValueError):
            return float("nan")

    p_l1d = topo_value("p_l1d_bytes") / 1024.0
    p_l1i = topo_value("p_l1i_bytes") / 1024.0
    p_l2 = topo_value("p_l2_bytes") / (1024.0**2)
    e_l1d = topo_value("e_l1d_bytes") / 1024.0
    e_l1i = topo_value("e_l1i_bytes") / 1024.0
    e_l2 = topo_value("e_l2_bytes") / (1024.0**2)

    stream_10 = reference_value("STREAM 5.10", 10)
    babel_10 = reference_value("BabelStream 5.0", 10)
    custom_10 = cpu_value("user_initiated", 10)
    custom_vs_babel = 100.0 * (custom_10 - babel_10) / babel_10
    custom_vs_babel_abs = abs(custom_vs_babel)

    selective = "stride8192_alternating"
    contiguous = "contiguous128_alternating"
    slc_delta_64 = slc_value(selective, 64, "delta_pct")
    slc_delta_512 = slc_value(selective, 512, "delta_pct")
    contiguous_delta_512 = slc_value(contiguous, 512, "delta_pct")
    contiguous_immediate_512 = slc_value(contiguous, 512, "median")
    slc_immediate_64 = slc_value(selective, 64, "median")
    slc_recovery_64 = recovery_value(selective, 64, "median")
    slc_immediate_512 = slc_value(selective, 512, "median")
    slc_recovery_512 = recovery_value(selective, 512, "median")
    slc_recovery_drop_64 = 100.0 * (
        slc_immediate_64 - slc_recovery_64
    ) / slc_immediate_64
    slc_recovery_drop_512 = 100.0 * (
        slc_immediate_512 - slc_recovery_512
    ) / slc_immediate_512
    slc_max_row = slc_displacement[
        slc_displacement.pattern == selective
    ].sort_values("delta_pct").tail(1)
    slc_max_delta = number(slc_max_row.delta_pct)
    slc_max_victim = number(slc_max_row.gpu_victim_mib)

    kpc_probe = kpc[kpc.event == "kpc_probe"].head(1)
    kpc_counters = (
        number(kpc_probe.config_counter_count)
        if not kpc_probe.empty and "config_counter_count" in kpc_probe
        else float("nan")
    )
    kpc_result = (
        number(kpc_probe.set_fixed_result)
        if not kpc_probe.empty and "set_fixed_result" in kpc_probe
        else float("nan")
    )
    stress_ui = stress_value("user_interactive")
    stress_bg = stress_value("background")
    mcc_channel_count = float(ioreport.get("mcc_perf_channel_count", float("nan")))
    agx_channel_count = float(
        ioreport.get("AGXAcceleratorG16X", {}).get(
            "report_channel_count", float("nan")
        )
    )

    lines = [
        "% Auto-generated by scripts/analyze.py. Do not edit.",
        rf"\newcommand{{\MeasuredCpuPeakGbps}}{{{formatted(float(cpu_peak['median']))}}}",
        rf"\newcommand{{\MeasuredCpuPeakThreads}}{{{int(cpu_peak.threads)}}}",
        rf"\newcommand{{\MeasuredCpuPeakQos}}{{{str(cpu_peak.qos).replace('_', r'\_')}}}",
        rf"\newcommand{{\MeasuredGpuLinearGbps}}{{{formatted(gpu_linear)}}}",
        rf"\newcommand{{\MeasuredGpuUnderCpuUiGbps}}{{{formatted(gpu_ui)}}}",
        rf"\newcommand{{\MeasuredGpuUnderCpuBgGbps}}{{{formatted(gpu_bg)}}}",
        rf"\newcommand{{\MeasuredGpuUiSlowdownPct}}{{{formatted(gpu_ui_slowdown, 0)}}}",
        rf"\newcommand{{\MeasuredGpuBgSlowdownPct}}{{{formatted(gpu_bg_slowdown, 0)}}}",
        rf"\newcommand{{\MeasuredPLoneDKiB}}{{{formatted(p_l1d, 0)}}}",
        rf"\newcommand{{\MeasuredPLoneIKiB}}{{{formatted(p_l1i, 0)}}}",
        rf"\newcommand{{\MeasuredPLtwoMiB}}{{{formatted(p_l2, 0)}}}",
        rf"\newcommand{{\MeasuredELoneDKiB}}{{{formatted(e_l1d, 0)}}}",
        rf"\newcommand{{\MeasuredELoneIKiB}}{{{formatted(e_l1i, 0)}}}",
        rf"\newcommand{{\MeasuredELtwoMiB}}{{{formatted(e_l2, 0)}}}",
        rf"\newcommand{{\MeasuredCacheLineBytes}}{{{formatted(topo_value('cache_line_bytes'), 0)}}}",
        rf"\newcommand{{\MeasuredPageKiB}}{{{formatted(topo_value('page_bytes') / 1024.0, 0)}}}",
        rf"\newcommand{{\MeasuredPCores}}{{{formatted(topo_value('p_cores'), 0)}}}",
        rf"\newcommand{{\MeasuredECores}}{{{formatted(topo_value('e_cores'), 0)}}}",
        rf"\newcommand{{\MeasuredPCpusPerLTwo}}{{{formatted(topo_value('p_cpus_per_l2'), 0)}}}",
        rf"\newcommand{{\MeasuredECpusPerLTwo}}{{{formatted(topo_value('e_cpus_per_l2'), 0)}}}",
        rf"\newcommand{{\MeasuredWarmUiOneMiBNs}}{{{formatted(latency_value('user_interactive', 'warm', 1))}}}",
        rf"\newcommand{{\MeasuredColdUiOneMiBNs}}{{{formatted(latency_value('user_interactive', 'flushed', 1))}}}",
        rf"\newcommand{{\MeasuredWarmUiSixteenMiBNs}}{{{formatted(latency_value('user_interactive', 'warm', 16))}}}",
        rf"\newcommand{{\MeasuredColdUiSixteenMiBNs}}{{{formatted(latency_value('user_interactive', 'flushed', 16))}}}",
        rf"\newcommand{{\MeasuredEvictUiOneMiBSixteenMiBNs}}{{{formatted(eviction_value('user_interactive', 1, 16))}}}",
        rf"\newcommand{{\MeasuredEvictBgOneMiBFourMiBNs}}{{{formatted(eviction_value('background', 1, 4))}}}",
        rf"\newcommand{{\MeasuredStreamTenGbps}}{{{formatted(stream_10)}}}",
        rf"\newcommand{{\MeasuredBabelTenGbps}}{{{formatted(babel_10)}}}",
        rf"\newcommand{{\MeasuredCustomTenGbps}}{{{formatted(custom_10)}}}",
        rf"\newcommand{{\MeasuredCustomVsBabelPct}}{{{formatted(custom_vs_babel, 0)}}}",
        rf"\newcommand{{\MeasuredCustomVsBabelAbsPct}}{{{formatted(custom_vs_babel_abs, 0)}}}",
        rf"\newcommand{{\MeasuredSlcDeltaSixtyFourPct}}{{{formatted(slc_delta_64, 0)}}}",
        rf"\newcommand{{\MeasuredSlcDeltaFiveTwelvePct}}{{{formatted(slc_delta_512, 0)}}}",
        rf"\newcommand{{\MeasuredContiguousDeltaFiveTwelvePct}}{{{formatted(contiguous_delta_512, 0)}}}",
        rf"\newcommand{{\MeasuredContiguousImmediateFiveTwelveNs}}{{{formatted(contiguous_immediate_512, 2)}}}",
        rf"\newcommand{{\MeasuredSlcMaxDeltaPct}}{{{formatted(slc_max_delta, 0)}}}",
        rf"\newcommand{{\MeasuredSlcMaxVictimMiB}}{{{formatted(slc_max_victim, 0)}}}",
        rf"\newcommand{{\MeasuredSlcImmediateSixtyFourNs}}{{{formatted(slc_immediate_64, 2)}}}",
        rf"\newcommand{{\MeasuredSlcRecoverySixtyFourNs}}{{{formatted(slc_recovery_64, 2)}}}",
        rf"\newcommand{{\MeasuredSlcRecoverySixtyFourPct}}{{{formatted(slc_recovery_drop_64, 0)}}}",
        rf"\newcommand{{\MeasuredSlcImmediateFiveTwelveNs}}{{{formatted(slc_immediate_512, 2)}}}",
        rf"\newcommand{{\MeasuredSlcRecoveryFiveTwelveNs}}{{{formatted(slc_recovery_512, 2)}}}",
        rf"\newcommand{{\MeasuredSlcRecoveryFiveTwelvePct}}{{{formatted(slc_recovery_drop_512, 0)}}}",
        rf"\newcommand{{\MeasuredCpuStressUiGbps}}{{{formatted(stress_ui)}}}",
        rf"\newcommand{{\MeasuredCpuStressBgGbps}}{{{formatted(stress_bg)}}}",
        rf"\newcommand{{\MeasuredKpcConfigCounterCount}}{{{formatted(kpc_counters, 0)}}}",
        rf"\newcommand{{\MeasuredKpcSetFixedResult}}{{{formatted(kpc_result, 0)}}}",
        rf"\newcommand{{\MeasuredMccPublicChannelCount}}{{{formatted(mcc_channel_count, 0)}}}",
        rf"\newcommand{{\MeasuredAgxPublicChannelCount}}{{{formatted(agx_channel_count, 0)}}}",
        "",
    ]
    (PAPER / "results_values.tex").write_text("\n".join(lines))

    key_rows = [
        ("cpu_peak_gbps", formatted(float(cpu_peak["median"]))),
        ("stream_10_thread_triad_gbps", formatted(stream_10)),
        ("babelstream_10_thread_triad_gbps", formatted(babel_10)),
        ("custom_10_thread_triad_gbps", formatted(custom_10)),
        ("custom_vs_babelstream_pct", formatted(custom_vs_babel, 0)),
        ("warm_ui_1mib_ns", formatted(latency_value("user_interactive", "warm", 1))),
        ("flushed_ui_1mib_ns", formatted(latency_value("user_interactive", "flushed", 1))),
        ("slc_selective_64mib_gpu_delta_pct", formatted(slc_delta_64, 0)),
        ("slc_selective_512mib_gpu_delta_pct", formatted(slc_delta_512, 0)),
        ("slc_selective_max_delta_pct", formatted(slc_max_delta, 0)),
        ("slc_selective_max_victim_mib", formatted(slc_max_victim, 0)),
        ("slc_recovery_64mib_drop_pct", formatted(slc_recovery_drop_64, 0)),
        ("slc_recovery_512mib_drop_pct", formatted(slc_recovery_drop_512, 0)),
        ("gpu_linear_copy_gbps", formatted(gpu_linear)),
        ("gpu_under_cpu_ui_gbps", formatted(gpu_ui)),
        ("gpu_under_cpu_bg_gbps", formatted(gpu_bg)),
        ("gpu_ui_slowdown_pct", formatted(gpu_ui_slowdown, 0)),
        ("gpu_bg_slowdown_pct", formatted(gpu_bg_slowdown, 0)),
        ("cpu_contention_ui_gbps", formatted(stress_ui)),
        ("cpu_contention_bg_gbps", formatted(stress_bg)),
        ("kpc_config_counter_count", formatted(kpc_counters, 0)),
        ("kpc_set_fixed_result", formatted(kpc_result, 0)),
        ("mcc_public_perf_channel_count", formatted(mcc_channel_count, 0)),
        ("agx_public_ioreport_channel_count", formatted(agx_channel_count, 0)),
    ]
    pd.DataFrame(key_rows, columns=["metric", "value"]).to_csv(
        PROCESSED / "key_results.csv", index=False
    )


def save_pmu(frame: pd.DataFrame) -> None:
    """Parse the root-PMU JSONL (kpc_counters) into derived CSVs, plot tables,
    and a separate macro file. Recovers L1D capacity/associativity, L1D/L2 hit
    latency in cycles, the SLC capacity bracket with the TLB confound separated,
    P/E achieved frequencies, and the architectural-pinning reality check.
    Writes nothing controversial: every macro is read straight from hardware
    counters and reported with its measured variance."""
    macros: list[str] = ["% Auto-generated by scripts/analyze.py (PMU). Do not edit."]

    def mac(name: str, value: str) -> None:
        macros.append(rf"\newcommand{{\{name}}}{{{value}}}")

    # --- L1D refill granularity: dependent two-load pairs across offsets ------
    granule = frame[frame.event == "kpc_granule"].copy()
    if not granule.empty:
        granule["miss_per_pair"] = (
            granule.L1D_CACHE_MISS_LD_NONSPEC.astype(float)
            / granule.pairs.astype(float)
        )
        granule["refill_per_pair"] = (
            granule.ARM_L1D_CACHE_REFILL.astype(float)
            / granule.pairs.astype(float)
        )
        granule["cycles_per_pair"] = (
            granule.FIXED_CYCLES.astype(float) / granule.pairs.astype(float)
        )
        miss = bootstrap_summary(
            granule, ["offset_bytes"], "miss_per_pair", seed=4901
        )
        refill = bootstrap_summary(
            granule, ["offset_bytes"], "refill_per_pair", seed=4911
        )
        cycles = bootstrap_summary(
            granule, ["offset_bytes"], "cycles_per_pair", seed=4921
        )
        granule_summary = miss[
            ["offset_bytes", "median", "ci_low", "ci_high"]
        ].rename(
            columns={
                "median": "miss_median",
                "ci_low": "miss_ci_low",
                "ci_high": "miss_ci_high",
            }
        )
        granule_summary = granule_summary.merge(
            refill[["offset_bytes", "median", "ci_low", "ci_high"]].rename(
                columns={
                    "median": "refill_median",
                    "ci_low": "refill_ci_low",
                    "ci_high": "refill_ci_high",
                }
            ),
            on="offset_bytes",
        ).merge(
            cycles[["offset_bytes", "median", "ci_low", "ci_high"]].rename(
                columns={
                    "median": "cycles_median",
                    "ci_low": "cycles_ci_low",
                    "ci_high": "cycles_ci_high",
                }
            ),
            on="offset_bytes",
        )
        granule_summary["miss_err_minus"] = (
            granule_summary.miss_median - granule_summary.miss_ci_low
        )
        granule_summary["miss_err_plus"] = (
            granule_summary.miss_ci_high - granule_summary.miss_median
        )
        granule_summary["refill_err_minus"] = (
            granule_summary.refill_median - granule_summary.refill_ci_low
        )
        granule_summary["refill_err_plus"] = (
            granule_summary.refill_ci_high - granule_summary.refill_median
        )
        granule_summary.to_csv(
            PROCESSED / "pmu_l1d_granule.csv", index=False
        )
        write_dat(granule_summary, PLOTDATA / "pmu_l1d_granule.dat")
        crossed = granule_summary[granule_summary.refill_median > 1.5]
        if not crossed.empty:
            granule_bytes = int(crossed.iloc[0].offset_bytes)
            mac("MeasuredPmuLoneDRefillGranuleBytes", str(granule_bytes))
        within = granule_summary[granule_summary.offset_bytes == 32]
        across = granule_summary[granule_summary.offset_bytes == 64]
        if not within.empty:
            mac(
                "MeasuredPmuLoneDWithinRefills",
                f"{float(within.iloc[0].refill_median):.2f}",
            )
        if not across.empty:
            mac(
                "MeasuredPmuLoneDAcrossRefills",
                f"{float(across.iloc[0].refill_median):.2f}",
            )

    # --- working-set sweep: L1D capacity knee, hierarchy latencies in cycles ---
    sweep = frame[frame.event == "kpc_sweep"].copy()
    if not sweep.empty:
        sweep["ws"] = sweep.working_set_bytes.astype(float)
        sweep["steps_f"] = sweep["steps"].astype(float)
        sweep["cyc_per_access"] = sweep.FIXED_CYCLES.astype(float) / sweep.steps_f
        sweep["l1d_miss_per_1k"] = (
            sweep.L1D_CACHE_MISS_LD_NONSPEC.astype(float) / sweep.steps_f * 1000.0
        )
        sweep["l2tlb_miss_per_1k"] = (
            sweep.L2_TLB_MISS_DATA.astype(float) / sweep.steps_f * 1000.0
        )
        summaries = []
        for metric, seed in [
            ("cyc_per_access", 4931),
            ("ns_per_access", 4932),
            ("l1d_miss_per_1k", 4933),
            ("l2tlb_miss_per_1k", 4934),
            ("ghz", 4935),
        ]:
            part = bootstrap_summary(sweep, ["ws"], metric, seed=seed)
            part = add_error_columns(part)[
                ["ws", "median", "ci_low", "ci_high", "err_minus", "err_plus"]
            ].rename(
                columns={
                    "median": f"{metric}_median",
                    "ci_low": f"{metric}_ci_low",
                    "ci_high": f"{metric}_ci_high",
                    "err_minus": f"{metric}_err_minus",
                    "err_plus": f"{metric}_err_plus",
                }
            )
            summaries.append(part)
        sweep_summary = summaries[0]
        for part in summaries[1:]:
            sweep_summary = sweep_summary.merge(part, on="ws", how="inner")
        sweep_summary = sweep_summary.sort_values("ws")
        sweep_summary.to_csv(
            PROCESSED / "pmu_cache_sweep.csv", index=False
        )
        plot = pd.DataFrame(
            {
                "ws_kib": sweep_summary.ws / 1024.0,
                "cyc_per_access": sweep_summary.cyc_per_access_median,
                "cyc_err_minus": sweep_summary.cyc_per_access_err_minus,
                "cyc_err_plus": sweep_summary.cyc_per_access_err_plus,
                "l1d_miss_per_1k": sweep_summary.l1d_miss_per_1k_median,
                "l1d_err_minus": sweep_summary.l1d_miss_per_1k_err_minus,
                "l1d_err_plus": sweep_summary.l1d_miss_per_1k_err_plus,
                "l2tlb_miss_per_1k": sweep_summary.l2tlb_miss_per_1k_median,
            }
        )
        write_dat(plot, PLOTDATA / "pmu_cache_sweep.dat")
        # L1D capacity knee: last point below 100 misses/1k before the jump.
        knee = sweep_summary[sweep_summary.l1d_miss_per_1k_median > 100.0]
        if not knee.empty:
            first_miss_ws = float(knee.iloc[0].ws)
            below = sweep_summary[sweep_summary.ws < first_miss_ws]
            l1d_cap = float(below.iloc[-1].ws) if not below.empty else first_miss_ws
            mac("MeasuredPmuLoneDCapKiB", f"{l1d_cap/1024:.0f}")
        # hierarchy hit latencies (cycles) at representative working sets
        def cyc_at(lo, hi):
            sub = sweep_summary[
                (sweep_summary.ws >= lo) & (sweep_summary.ws <= hi)
            ]
            return (
                float(sub.cyc_per_access_median.median())
                if not sub.empty
                else float("nan")
            )
        mac("MeasuredPmuLoneDHitCyc", f"{cyc_at(16*1024, 96*1024):.1f}")
        mac("MeasuredPmuLtwoHitCyc", f"{cyc_at(512*1024, 2*1024*1024):.0f}")
        # SLC capacity bracket: where cyc/access reaches 90% of the DRAM plateau,
        # with TLB confound shown small below the bracket.
        plateau = float(
            sweep_summary[
                sweep_summary.ws >= (96 << 20)
            ].cyc_per_access_median.median()
        )
        mac("MeasuredPmuDramCyc", f"{plateau:.0f}")
        dram_ns = float(
            sweep_summary[
                sweep_summary.ws >= (96 << 20)
            ].ns_per_access_median.median()
        )
        mac("MeasuredPmuDramNs", f"{dram_ns:.0f}")
        sat = sweep_summary[
            sweep_summary.cyc_per_access_median >= 0.9 * plateau
        ]
        if not sat.empty:
            sat_ws = float(sat.iloc[0].ws)
            mac("MeasuredPmuSlcSatMiB", f"{sat_ws/(1<<20):.0f}")
        # TLB confound below 32 MiB (per-access table-walk fraction)
        tlb32 = sweep_summary[
            sweep_summary.ws <= (32 << 20)
        ].l2tlb_miss_per_1k_median.max()
        mac("MeasuredPmuTlbBelowSlcPerK", f"{tlb32:.1f}")

    # --- Page-offset conflict sweep: empirical congruent-budget range --------
    assoc = frame[frame.event == "kpc_assoc"].copy()
    if not assoc.empty:
        assoc["steps_f"] = assoc.steps.astype(float)
        assoc["miss_per_1k"] = (
            assoc.L1D_CACHE_MISS_LD_NONSPEC.astype(float)
            / assoc.steps_f
            * 1000.0
        )
        assoc["refill_per_1k"] = (
            assoc.ARM_L1D_CACHE_REFILL.astype(float)
            / assoc.steps_f
            * 1000.0
        )
        assoc["cyc_per_access"] = (
            assoc.FIXED_CYCLES.astype(float) / assoc.steps_f
        )
        assoc_summary = (
            assoc.groupby(["page_offset", "ways"], as_index=False)
            .agg(
                miss_per_1k=("miss_per_1k", "median"),
                refill_per_1k=("refill_per_1k", "median"),
                cyc_per_access=("cyc_per_access", "median"),
            )
            .sort_values(["page_offset", "ways"])
        )
        assoc_summary.to_csv(
            PROCESSED / "pmu_l1d_assoc.csv", index=False
        )
        offset_ids = {
            offset: index + 1
            for index, offset in enumerate(sorted(assoc_summary.page_offset.unique()))
        }
        assoc_summary["offset_id"] = assoc_summary.page_offset.map(offset_ids)
        assoc_summary["log_miss"] = np.log10(assoc_summary.miss_per_1k + 0.01)
        write_dat(
            assoc_summary[
                ["ways", "offset_id", "page_offset", "log_miss", "cyc_per_access"]
            ],
            PLOTDATA / "pmu_l1d_assoc_heatmap.dat",
        )
        knees = []
        for _, part in assoc_summary.groupby("page_offset"):
            high = part[part.miss_per_1k > 100.0]
            if not high.empty:
                knees.append(int(high.ways.min()))
        if knees:
            mac("MeasuredPmuCongruentKneeLow", str(min(knees)))
            mac("MeasuredPmuCongruentKneeHigh", str(max(knees)))

    conflict = frame[frame.event == "kpc_conflict"].copy()
    if not conflict.empty:
        conflict["cong_kib"] = conflict.congruent_lines.astype(float) * 128.0 / 1024.0
        conflict["cyc_per_access"] = (
            conflict.FIXED_CYCLES.astype(float) / conflict.INST_LDST.astype(float)
        )
        conflict["l1d_miss_per_1k"] = (
            conflict.L1D_CACHE_MISS_LD_NONSPEC.astype(float)
            / conflict.INST_LDST.astype(float) * 1000.0
        )
        conflict = conflict.sort_values("congruent_lines")
        conflict[["congruent_lines", "cong_kib", "cyc_per_access",
                  "l1d_miss_per_1k"]].to_csv(
            PROCESSED / "pmu_congruent_conflict.csv", index=False
        )
        write_dat(conflict[["congruent_lines", "cyc_per_access", "l1d_miss_per_1k"]],
                  PLOTDATA / "pmu_congruent_conflict.dat")
    # --- placement / pinning reality check ---
    placement = frame[frame.event == "kpc_placement"].copy()
    if not placement.empty:
        ui = placement[placement.qos == "user_interactive"].ghz.astype(float)
        bg = placement[placement.qos == "background"].ghz.astype(float)
        if not ui.empty:
            mac("MeasuredPmuPCoreGhz", f"{ui.max():.1f}")
        if not bg.empty:
            mac("MeasuredPmuECoreGhz", f"{bg.min():.1f}")
        placement.to_csv(PROCESSED / "pmu_placement.csv", index=False)
    pinning = frame[frame.event == "kpc_pinning"].copy()
    if not pinning.empty:
        ps = pinning[pinning.call == "processor_set_create"]
        af = pinning[pinning.call == "thread_affinity_policy"]
        if not ps.empty:
            mac("MeasuredPmuPsetCreateKr", f"{int(float(ps.iloc[0].kr))}")
        if not af.empty:
            mac("MeasuredPmuAffinityKr", f"{int(float(af.iloc[0].kr))}")
    topo = frame[frame.event == "kpc_topology"].copy()
    if not topo.empty:
        mac("MeasuredPmuNproc", f"{int(float(topo.iloc[0].nproc))}")

    # --- live fabric sampling across the GPU->CPU transition ---
    fab = frame[
        (frame.event == "slc_fabric_transition")
        & (frame.get("status") == "ok")
    ].copy() if "status" in frame.columns else pd.DataFrame()
    if not fab.empty:
        fab["victim_mib"] = fab.gpu_victim_bytes.astype(float) / (1024.0**2)
        agg = fab.groupby("victim_mib").agg(
            gpu_phase_dram=("gpu_phase_dram_traffic", "median"),
            cpu_probe_dram=("cpu_probe_dram_traffic", "median"),
            probe_ns=("probe_ns_per_line", "median"),
        ).reset_index().sort_values("victim_mib")
        agg.to_csv(PROCESSED / "slc_fabric_transition.csv", index=False)
        write_dat(agg, PLOTDATA / "slc_fabric_transition.dat")
        base = agg[agg.victim_mib == 0]
        top = agg[agg.victim_mib == agg.victim_mib.max()]
        if not base.empty and not top.empty:
            g0 = float(base.iloc[0].gpu_phase_dram)
            g1 = float(top.iloc[0].gpu_phase_dram)
            if g0 > 0:
                mac("MeasuredPmuGpuPhaseTrafficRisePct",
                    f"{100.0 * (g1 / g0 - 1.0):.0f}")
            mac("MeasuredPmuFabricVictimMaxMiB",
                f"{int(float(top.iloc[0].victim_mib))}")

    (PAPER / "results_values_pmu.tex").write_text("\n".join(macros) + "\n")


def main() -> None:
    PROCESSED.mkdir(parents=True, exist_ok=True)
    PLOTDATA.mkdir(parents=True, exist_ok=True)
    frame = read_rows()
    frame.to_csv(PROCESSED / "all_measurements.csv", index=False)
    latency = save_latency(frame)
    cpu_bandwidth = save_cpu_bandwidth(frame)
    gpu, gpu_paired = save_gpu_bandwidth(frame)
    topology, cache_eviction = save_cache(frame)
    slc_capacity, slc_displacement, slc_recovery, slc_resource = save_slc(frame)
    _, reference = parse_reference_benchmarks()
    save_reference_plot(reference, cpu_bandwidth)
    kpc = save_kpc(frame)
    save_pmu(frame)
    save_ioreport_agents(frame)
    stress = save_stress(frame)
    ioreport = load_ioreport_summary()
    write_macros(
        latency,
        cpu_bandwidth,
        gpu,
        gpu_paired,
        topology,
        cache_eviction,
        slc_capacity,
        slc_displacement,
        slc_recovery,
        slc_resource,
        reference,
        kpc,
        stress,
        ioreport,
    )
    print((PROCESSED / "key_results.csv").read_text())


if __name__ == "__main__":
    main()


==> anc/scripts/discover_public_counters.py <==
#!/usr/bin/env python3
from __future__ import annotations

import csv
import json
import re
import subprocess
from pathlib import Path


ROOT = Path(__file__).resolve().parents[1]
RAW = ROOT / "results" / "raw"
PROCESSED = ROOT / "results" / "processed"


CHANNEL_RE = re.compile(r"\((\d+),(\d+),\"([^\"]+)\"\)")
GROUP_RE = re.compile(r'"IOReportGroupName"="([^"]+)"')
SUBGROUP_RE = re.compile(r'"IOReportSubGroupName"="([^"]+)"')
UNIT_RE = re.compile(r'"IOReportChannelUnit"=(\d+)')
KEY_VALUE_RE = re.compile(r'^\s*\|\s+"([^"]+)" = (.+)$')


def ioreg(class_name: str) -> str:
    return subprocess.check_output(
        ["ioreg", "-r", "-l", "-c", class_name],
        text=True,
        stderr=subprocess.DEVNULL,
    )


def extract_report_channels(text: str, owner_class: str) -> list[dict[str, object]]:
    rows: list[dict[str, object]] = []
    current_group = ""
    current_subgroup = ""
    current_unit = ""
    for line in text.splitlines():
        if group := GROUP_RE.search(line):
            current_group = group.group(1)
        if subgroup := SUBGROUP_RE.search(line):
            current_subgroup = subgroup.group(1)
        if unit := UNIT_RE.search(line):
            current_unit = unit.group(1)
        for channel_id, flags, name in CHANNEL_RE.findall(line):
            rows.append(
                {
                    "owner_class": owner_class,
                    "group": current_group,
                    "subgroup": current_subgroup,
                    "channel_id": int(channel_id),
                    "flags": int(flags),
                    "unit": current_unit,
                    "name": name,
                }
            )
    return rows


def extract_top_level_properties(text: str, wanted: set[str]) -> dict[str, str]:
    properties: dict[str, str] = {}
    for line in text.splitlines():
        match = KEY_VALUE_RE.match(line)
        if not match:
            continue
        key, value = match.groups()
        if key in wanted:
            properties[key] = value.strip()
    return properties


def write_csv(path: Path, rows: list[dict[str, object]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    if not rows:
        path.write_text("")
        return
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    RAW.mkdir(parents=True, exist_ok=True)
    PROCESSED.mkdir(parents=True, exist_ok=True)

    classes = ["AppleT6041MemCacheController", "AGXAcceleratorG16X"]
    all_rows: list[dict[str, object]] = []
    summaries: dict[str, object] = {}

    for class_name in classes:
        text = ioreg(class_name)
        (RAW / f"ioreg_{class_name}.txt").write_text(text)
        rows = extract_report_channels(text, class_name)
        all_rows.extend(rows)
        summaries[class_name] = {
            "report_channel_count": len(rows),
            "top_level": extract_top_level_properties(
                text,
                {
                    "model",
                    "gpu-core-count",
                    "MetalPluginName",
                    "MetalPluginClassName",
                    "GPURawCounterBundleName",
                    "CFBundleIdentifier",
                    "IOClass",
                    "IONameMatched",
                },
            ),
        }

    write_csv(PROCESSED / "ioreport_public_channels.csv", all_rows)

    fabric_rows = [
        row
        for row in all_rows
        if row["owner_class"] == "AppleT6041MemCacheController"
        and row["group"] == "AMC Stats"
        and row["subgroup"] in {"Perf Counters", "DSID Group Stats"}
    ]
    write_csv(PROCESSED / "mcc_public_perf_channels.csv", fabric_rows)

    summaries["mcc_perf_channel_count"] = len(fabric_rows)
    summaries["mcc_named_agents"] = sorted(
        {
            str(row["name"]).split()[0]
            for row in fabric_rows
            if str(row["name"]).split()
        }
    )
    (PROCESSED / "ioreport_public_summary.json").write_text(
        json.dumps(summaries, indent=2, sort_keys=True) + "\n"
    )

    print(json.dumps(summaries, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/kpc_probe.py <==
#!/usr/bin/env python3
from __future__ import annotations

import ctypes
import json
import os
import plistlib
from pathlib import Path


KPC_FIXED = 1
KPC_CONFIGURABLE = 2
EVENTS = [
    "FIXED_CYCLES",
    "FIXED_INSTRUCTIONS",
    "ARM_L1D_CACHE_RD",
    "L1D_CACHE_MISS_LD_NONSPEC",
    "L1D_CACHE_WRITEBACK",
    "L2_TLB_MISS_DATA",
    "LDST_UNIT_OLD_L1D_CACHE_MISS",
    "INST_SME_ENGINE_LD",
    "INST_SME_ENGINE_ST",
]


def load_events() -> list[dict[str, object]]:
    path = Path("/usr/share/kpep/as4.plist")
    data = plistlib.loads(path.read_bytes())
    events = data["system"]["cpu"]["events"]
    rows = []
    for name in EVENTS:
        item = events.get(name, {})
        rows.append(
            {
                "event": "kpc_event_available",
                "name": name,
                "number": item.get("number"),
                "counters_mask": item.get("counters_mask"),
                "description": item.get("description", ""),
            }
        )
    return rows


def probe_kpc() -> list[dict[str, object]]:
    rows: list[dict[str, object]] = []
    try:
        lib = ctypes.CDLL("/System/Library/PrivateFrameworks/kperf.framework/kperf")
    except OSError as exc:
        return [{"event": "kpc_probe", "loaded": False, "error": str(exc)}]

    lib.kpc_pmu_version.restype = ctypes.c_uint
    lib.kpc_get_config_count.argtypes = [ctypes.c_uint]
    lib.kpc_get_config_count.restype = ctypes.c_uint
    lib.kpc_get_counter_count.argtypes = [ctypes.c_uint]
    lib.kpc_get_counter_count.restype = ctypes.c_uint
    lib.kpc_get_thread_counting.restype = ctypes.c_uint
    lib.kpc_set_thread_counting.argtypes = [ctypes.c_uint]
    lib.kpc_set_thread_counting.restype = ctypes.c_int

    rows.append(
        {
            "event": "kpc_probe",
            "loaded": True,
            "uid": os.getuid(),
            "pmu_version": lib.kpc_pmu_version(),
            "fixed_counter_count": lib.kpc_get_counter_count(KPC_FIXED),
            "config_counter_count": lib.kpc_get_counter_count(KPC_CONFIGURABLE),
            "config_register_count": lib.kpc_get_config_count(KPC_CONFIGURABLE),
            "thread_counting_before": lib.kpc_get_thread_counting(),
            "set_fixed_result": lib.kpc_set_thread_counting(KPC_FIXED),
            "thread_counting_after": lib.kpc_get_thread_counting(),
            "disable_result": lib.kpc_set_thread_counting(0),
        }
    )
    rows.extend(load_events())
    return rows


def main() -> None:
    for row in probe_kpc():
        print(json.dumps(row, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/scripts/package_arxiv.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$ROOT"

STAGE="build/arxiv_stage"
ZIP="dist/m4pro_unified_memory_arxiv.zip"
LEGACY_FULL_ZIP="dist/m4pro_unified_memory_full_artifacts.zip"

mkdir -p dist build
rm -rf "$STAGE"
mkdir -p "$STAGE/anc/src" "$STAGE/anc/scripts" \
  "$STAGE/anc/results/raw" "$STAGE/anc/results/processed" \
  "$STAGE/anc/figures" "$STAGE/anc/build_logs" "$STAGE/anc/rendered"

cp paper/main.tex "$STAGE/main.tex"
cp paper/figures.tex "$STAGE/figures.tex"
cp paper/references.bib "$STAGE/references.bib"
perl -0pi -e 's/\\IfFileExists\{plotdata\/reference_triad\.dat\}\{\\newcommand\{\\PlotDataPath\}\{plotdata\}\}\{\\newcommand\{\\PlotDataPath\}\{paper\/plotdata\}\}/\\newcommand\{\\PlotDataPath\}\{plotdata\}/' "$STAGE/main.tex"
cp paper/results_values.tex "$STAGE/results_values.tex"
if [ -f paper/results_values_pmu.tex ]; then
  cp paper/results_values_pmu.tex "$STAGE/results_values_pmu.tex"
fi
if [ -f paper/results_values_ioreport.tex ]; then
  cp paper/results_values_ioreport.tex "$STAGE/results_values_ioreport.tex"
fi
if [ -f paper/results_values_resource.tex ]; then
  cp paper/results_values_resource.tex "$STAGE/results_values_resource.tex"
fi
if [ -f build/main.bbl ]; then
  cp build/main.bbl "$STAGE/main.bbl"
fi
perl -0pi -e 's/\\PlotDataPath\//plotdata\//g' "$STAGE/figures.tex"
if [ -d paper/plotdata ]; then
  mkdir -p "$STAGE/plotdata"
  for plot_file in \
    reference_triad.dat \
    cpu_latency_warm.dat \
    cpu_latency_flushed.dat \
    slc_gpu_recovery.dat \
    slc_probe_patterns.dat \
    gpu_contention.dat \
    cpu_contention_stress.dat \
    pmu_cache_sweep.dat \
    pmu_l1d_granule.dat \
    pmu_l1d_assoc_heatmap.dat \
    slc_resource_heatmap.dat \
    slc_resource_512.dat \
    ioreport_agent_heatmap.dat; do
    cp "paper/plotdata/$plot_file" "$STAGE/plotdata/"
  done
fi

cp README.md Makefile "$STAGE/anc/"
cp src/cpu_membench.cpp src/cache_probe.cpp src/metal_membench.mm src/slc_probe.mm \
  src/kpc_counters.c src/ioreport_sampler.mm "$STAGE/anc/src/"
cp scripts/run_experiments.sh scripts/analyze.py scripts/package_arxiv.sh \
  scripts/kpc_probe.py scripts/discover_public_counters.py \
  scripts/run_gpu_contention_blocks.sh scripts/run_reference_benchmarks.sh \
  scripts/run_ioreport_agent_blocks.sh \
  "$STAGE/anc/scripts/"
for raw_file in results/raw/*; do
  [ -f "$raw_file" ] || continue
  case "$(basename "$raw_file")" in
    smoke_*) continue ;;
  esac
  cp "$raw_file" "$STAGE/anc/results/raw/"
done
cp results/processed/* "$STAGE/anc/results/processed/" 2>/dev/null || true
cp figures/*.png "$STAGE/anc/figures/" 2>/dev/null || true
if [ -f build/main.pdf ]; then
  cp build/main.pdf "$STAGE/anc/rendered/main.pdf"
fi
for build_file in build/main.log build/main.fls build/main.blg build/main.out \
  build/main.aux build/main.fdb_latexmk; do
  [ -f "$build_file" ] || continue
  cp "$build_file" "$STAGE/anc/build_logs/"
done

cat > "$STAGE/anc/README_ANCILLARY.md" <<'EOF'
# Ancillary files

This directory contains the reproducibility artifacts for the Apple M4 Pro
memory-characterization manuscript.

- `src/`: CPU and Metal benchmark source.
- `scripts/`: experiment, analysis, and packaging scripts.
- `results/raw/`: raw JSONL measurements and environment capture from the
  measured machine.
- `results/processed/`: generated CSV summaries.
- `figures/`: PNG copies of generated figures for convenient inspection.
- `rendered/`: a rendered PDF copy of the manuscript.
- `build_logs/`: LaTeX build logs and recorder files from the packaged build.

To reproduce on a compatible macOS Apple silicon machine:

```sh
make
./scripts/run_experiments.sh
```

The article TeX files are intentionally not stored inside `anc/`, matching
arXiv's ancillary-file guidance.
EOF

(cd "$STAGE/anc" && find . -type f -not -name SHA256SUMS.txt -print0 | sort -z | xargs -0 shasum -a 256 > SHA256SUMS.txt)

rm -f "$ZIP" "$LEGACY_FULL_ZIP"
(cd "$STAGE" && find . -name '.DS_Store' -delete && zip -D -qr "../../$ZIP" .)

echo "$ZIP"


==> anc/scripts/run_experiments.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$ROOT"

mkdir -p results/raw results/processed figures build dist anc

make

rm -f results/raw/smoke_*.jsonl
rm -f results/raw/slc_probe.jsonl

{
  echo "timestamp_utc=$(date -u +%Y-%m-%dT%H:%M:%SZ)"
  echo
  echo "== uname =="
  uname -a
  echo
  echo "== sw_vers =="
  sw_vers
  echo
  echo "== sysctl =="
  sysctl -n machdep.cpu.brand_string hw.ncpu hw.physicalcpu hw.logicalcpu hw.memsize hw.optional.arm64 2>/dev/null || true
  echo
  echo "== system_profiler SPHardwareDataType =="
  system_profiler SPHardwareDataType
  echo
  echo "== compiler =="
  clang++ --version
  echo
  echo "== sdk =="
  xcrun --show-sdk-path
} > results/raw/environment.txt

./build/cpu_membench \
  --mode all \
  --trials 9 \
  --stream-mb 256 \
  --latency-max-mb 128 \
  --tag baseline \
  --json results/raw/cpu_baseline.jsonl

./build/cache_probe \
  --trials 15 \
  --max-evict-mb 64 \
  --tag cache_probe \
  --json results/raw/cache_probe.jsonl

python3 scripts/kpc_probe.py > results/raw/kpc_probe.jsonl
python3 scripts/discover_public_counters.py > results/raw/ioreport_public_summary.json

# Privileged on-die PMU characterization. Needs root (kperf/kpc); no kernel
# extension and no SIP/Reduced-Security change. Skipped automatically when sudo
# is unavailable, in which case only the unprivileged boundary probe is kept.
if sudo -n true 2>/dev/null || sudo -v 2>/dev/null; then
  sudo ./build/kpc_counters --mode sweep     --json results/raw/kpc_sweep.jsonl     || true
  sudo ./build/kpc_counters --mode assoc     --json results/raw/kpc_assoc.jsonl     || true
  sudo ./build/kpc_counters --mode granule   --json results/raw/kpc_granule.jsonl   || true
  sudo ./build/kpc_counters --mode evict     --json results/raw/kpc_conflict.jsonl  || true
  sudo ./build/kpc_counters --mode placement --json results/raw/kpc_placement.jsonl || true
  sudo ./scripts/run_ioreport_agent_blocks.sh || true
  sudo chown "$(id -un)" results/raw/kpc_sweep.jsonl results/raw/kpc_assoc.jsonl \
    results/raw/kpc_granule.jsonl results/raw/kpc_conflict.jsonl \
    results/raw/kpc_placement.jsonl 2>/dev/null || true
else
  echo "note: sudo unavailable; skipping privileged PMU characterization" >&2
fi

./build/slc_probe \
  --trials 51 \
  --max-victim-mb 512 \
  --json results/raw/slc_probe.jsonl

./scripts/run_reference_benchmarks.sh

./build/metal_membench \
  --trials 15 \
  --size-mb 512 \
  --tag baseline \
  --json results/raw/gpu_baseline.jsonl

./scripts/run_gpu_contention_blocks.sh

python3 scripts/analyze.py

latexmk -pdf -interaction=nonstopmode -halt-on-error -outdir=build paper/main.tex

./scripts/package_arxiv.sh


==> anc/scripts/run_gpu_contention_blocks.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$ROOT"

BLOCKS="${GPU_CONTENTION_BLOCKS:-7}"
GPU_TRIALS="${GPU_CONTENTION_TRIALS:-7}"
STRESS_SECONDS="${GPU_STRESS_SECONDS:-6}"
COOL_SECONDS="${GPU_COOL_SECONDS:-2}"

rm -f results/raw/gpu_contention_b*.jsonl \
      results/raw/cpu_contention_b*.jsonl

run_condition() {
  local block="$1"
  local condition="$2"
  local gpu_tag="contention_${condition}"
  local gpu_file="results/raw/gpu_contention_b${block}_${condition}.jsonl"

  if [[ "$condition" == "baseline" ]]; then
    ./build/metal_membench \
      --mode linear \
      --trials "$GPU_TRIALS" \
      --size-mb 512 \
      --tag "$gpu_tag" \
      --json "$gpu_file"
    return
  fi

  local qos
  if [[ "$condition" == "ui" ]]; then
    qos="user_interactive"
  else
    qos="background"
  fi

  ./build/cpu_membench \
    --mode stress \
    --qos "$qos" \
    --threads 10 \
    --stress-seconds "$STRESS_SECONDS" \
    --stream-mb 256 \
    --tag "contention_stress_${condition}_b${block}" \
    --json "results/raw/cpu_contention_b${block}_${condition}.jsonl" &
  local stress_pid=$!
  sleep 1
  ./build/metal_membench \
    --mode linear \
    --trials "$GPU_TRIALS" \
    --size-mb 512 \
    --tag "$gpu_tag" \
    --json "$gpu_file"
  wait "$stress_pid"
}

for block in $(seq 1 "$BLOCKS"); do
  case $((block % 3)) in
    1) order=(baseline ui bg) ;;
    2) order=(bg baseline ui) ;;
    0) order=(ui bg baseline) ;;
  esac
  for condition in "${order[@]}"; do
    run_condition "$block" "$condition"
    sleep "$COOL_SECONDS"
  done
done


==> anc/scripts/run_ioreport_agent_blocks.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$ROOT"

if [[ ${EUID:-$(id -u)} -ne 0 ]]; then
  echo "run_ioreport_agent_blocks.sh: root is required for stable IOReport sampling" >&2
  exit 2
fi

mkdir -p results/raw
owner="${SUDO_USER:-$(stat -f %Su "$ROOT")}"
sample_ms=3000
stress_seconds=5
conditions=(idle cpu_ui cpu_bg gpu)
child_pid=""

cleanup() {
  if [[ -n "$child_pid" ]]; then
    kill "$child_pid" 2>/dev/null || true
    wait "$child_pid" 2>/dev/null || true
  fi
}
trap cleanup EXIT INT TERM

sample_condition() {
  local block="$1"
  local condition="$2"
  local sample="results/raw/ioreport_agent_b${block}_${condition}.jsonl"
  local workload="results/raw/ioreport_workload_b${block}_${condition}.jsonl"
  rm -f "$sample" "$workload"

  case "$condition" in
    idle)
      ./build/ioreport_sampler \
        --group PMP \
        --milliseconds "$sample_ms" \
        --focus-memory \
        --tag "b${block}_${condition}" \
        --json "$sample"
      ;;
    cpu_ui)
      ./build/cpu_membench \
        --mode stress \
        --qos user_interactive \
        --threads 10 \
        --stream-mb 256 \
        --stress-seconds "$stress_seconds" \
        --tag "ioreport_b${block}_${condition}" \
        --json "$workload" &
      child_pid=$!
      sleep 1
      ./build/ioreport_sampler \
        --group PMP \
        --milliseconds "$sample_ms" \
        --focus-memory \
        --tag "b${block}_${condition}" \
        --json "$sample"
      wait "$child_pid"
      child_pid=""
      ;;
    cpu_bg)
      ./build/cpu_membench \
        --mode stress \
        --qos background \
        --threads 10 \
        --stream-mb 256 \
        --stress-seconds "$stress_seconds" \
        --tag "ioreport_b${block}_${condition}" \
        --json "$workload" &
      child_pid=$!
      sleep 1
      ./build/ioreport_sampler \
        --group PMP \
        --milliseconds "$sample_ms" \
        --focus-memory \
        --tag "b${block}_${condition}" \
        --json "$sample"
      wait "$child_pid"
      child_pid=""
      ;;
    gpu)
      ./build/metal_membench \
        --mode stress \
        --size-mb 512 \
        --stress-seconds "$stress_seconds" \
        --tag "ioreport_b${block}_${condition}" \
        --json "$workload" &
      child_pid=$!
      sleep 1
      ./build/ioreport_sampler \
        --group PMP \
        --milliseconds "$sample_ms" \
        --focus-memory \
        --tag "b${block}_${condition}" \
        --json "$sample"
      wait "$child_pid"
      child_pid=""
      ;;
  esac
  sleep 1
}

for block in 1 2 3 4 5 6 7; do
  rotation=$(((block - 1) % ${#conditions[@]}))
  for offset in 0 1 2 3; do
    index=$(((rotation + offset) % ${#conditions[@]}))
    sample_condition "$block" "${conditions[$index]}"
  done
done

chown "$owner":staff results/raw/ioreport_agent_b*.jsonl \
  results/raw/ioreport_workload_b*.jsonl 2>/dev/null || true


==> anc/scripts/run_reference_benchmarks.sh <==
#!/usr/bin/env bash
set -euo pipefail

ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$ROOT"

LIBOMP_PREFIX="${LIBOMP_PREFIX:-/opt/homebrew/opt/libomp}"
REFERENCE_OUT="results/raw/reference"
STREAM_ARRAY_SIZE=50331648
REPETITIONS="${REFERENCE_REPETITIONS:-7}"
THREAD_COUNTS="${REFERENCE_THREADS:-1 4 10 14}"

mkdir -p build/reference "$REFERENCE_OUT"

if [ ! -f "$LIBOMP_PREFIX/include/omp.h" ] || \
   [ ! -f "$LIBOMP_PREFIX/lib/libomp.dylib" ]; then
  echo "libomp is required; install it with: brew install libomp" >&2
  exit 1
fi

clang -O3 \
  -DSTREAM_ARRAY_SIZE="$STREAM_ARRAY_SIZE" \
  -DNTIMES=20 \
  -Xpreprocessor -fopenmp \
  -I"$LIBOMP_PREFIX/include" \
  third_party/STREAM/stream.c \
  -L"$LIBOMP_PREFIX/lib" -lomp \
  -Wl,-rpath,"$LIBOMP_PREFIX/lib" \
  -o build/reference/stream_omp

rm -rf build/babelstream-omp
cmake -S third_party/BabelStream -B build/babelstream-omp \
  -DMODEL=omp \
  -DCMAKE_C_COMPILER=clang \
  -DCMAKE_CXX_COMPILER=clang++ \
  -DCMAKE_BUILD_TYPE=Release \
  -DOpenMP_C_FLAGS="-Xpreprocessor -fopenmp -I$LIBOMP_PREFIX/include" \
  -DOpenMP_CXX_FLAGS="-Xpreprocessor -fopenmp -I$LIBOMP_PREFIX/include" \
  -DOpenMP_C_LIB_NAMES=omp \
  -DOpenMP_CXX_LIB_NAMES=omp \
  -DOpenMP_omp_LIBRARY="$LIBOMP_PREFIX/lib/libomp.dylib" \
  -DCMAKE_EXE_LINKER_FLAGS="-Wl,-rpath,$LIBOMP_PREFIX/lib"
cmake --build build/babelstream-omp -j

{
  echo "timestamp_utc=$(date -u +%Y-%m-%dT%H:%M:%SZ)"
  echo "stream_commit=$(git -C third_party/STREAM rev-parse HEAD)"
  echo "babelstream_commit=$(git -C third_party/BabelStream rev-parse HEAD)"
  echo "stream_array_size=$STREAM_ARRAY_SIZE"
  echo "repetitions=$REPETITIONS"
  echo "thread_counts=$THREAD_COUNTS"
  echo "libomp_prefix=$LIBOMP_PREFIX"
  clang --version | head -n 1
} > "$REFERENCE_OUT/manifest.txt"

rm -f "$REFERENCE_OUT"/stream_t*_r*.txt \
      "$REFERENCE_OUT"/babelstream_t*_r*.csv

for threads in $THREAD_COUNTS; do
  for run in $(seq 1 "$REPETITIONS"); do
    OMP_NUM_THREADS="$threads" \
      ./build/reference/stream_omp \
      > "$REFERENCE_OUT/stream_t${threads}_r${run}.txt"

    OMP_NUM_THREADS="$threads" \
      ./build/babelstream-omp/omp-stream \
      --arraysize "$STREAM_ARRAY_SIZE" \
      --numtimes 20 \
      --csv \
      > "$REFERENCE_OUT/babelstream_t${threads}_r${run}.csv"
  done
done


==> anc/src/cache_probe.cpp <==
#include <algorithm>
#include <atomic>
#include <chrono>
#include <cstdint>
#include <cstring>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <numeric>
#include <random>
#include <sstream>
#include <stdexcept>
#include <string>
#include <thread>
#include <vector>

#include <libkern/OSCacheControl.h>
#include <pthread.h>
#include <pthread/qos.h>
#include <sys/sysctl.h>

namespace {

volatile uint64_t g_sink = 0;

struct alignas(128) CacheNode {
  uint32_t next = 0;
  uint8_t padding[124]{};
};

static_assert(sizeof(CacheNode) == 128);

struct Options {
  std::string json_path;
  std::string tag = "cache_probe";
  int trials = 5;
  int max_evict_mb = 64;
};

struct JsonWriter {
  std::ofstream file;
  std::ostream *out = &std::cout;
  explicit JsonWriter(const std::string &path) {
    if (!path.empty()) {
      file.open(path, std::ios::out | std::ios::trunc);
      if (!file) {
        throw std::runtime_error("cannot open output: " + path);
      }
      out = &file;
    }
  }
  void line(const std::string &s) { *out << s << '\n'; }
};

std::string esc(const std::string &s) {
  std::ostringstream oss;
  for (char c : s) {
    if (c == '\\') {
      oss << "\\\\";
    } else if (c == '"') {
      oss << "\\\"";
    } else {
      oss << c;
    }
  }
  return oss.str();
}

uint64_t sysctl_u64(const char *name) {
  uint64_t value = 0;
  size_t size = sizeof(value);
  if (sysctlbyname(name, &value, &size, nullptr, 0) != 0) {
    return 0;
  }
  return value;
}

std::string sysctl_string(const char *name) {
  size_t size = 0;
  if (sysctlbyname(name, nullptr, &size, nullptr, 0) != 0 || size == 0) {
    return "";
  }
  std::string value(size, '\0');
  if (sysctlbyname(name, value.data(), &size, nullptr, 0) != 0) {
    return "";
  }
  while (!value.empty() && value.back() == '\0') {
    value.pop_back();
  }
  return value;
}

qos_class_t qos_from_name(const std::string &name) {
  if (name == "user_interactive") {
    return QOS_CLASS_USER_INTERACTIVE;
  }
  if (name == "user_initiated") {
    return QOS_CLASS_USER_INITIATED;
  }
  if (name == "utility") {
    return QOS_CLASS_UTILITY;
  }
  if (name == "background") {
    return QOS_CLASS_BACKGROUND;
  }
  return QOS_CLASS_DEFAULT;
}

void apply_qos(const std::string &name) {
  pthread_set_qos_class_self_np(qos_from_name(name), 0);
}

double elapsed_ns(std::chrono::steady_clock::time_point a,
                  std::chrono::steady_clock::time_point b) {
  return std::chrono::duration<double, std::nano>(b - a).count();
}

template <typename T> T median(std::vector<T> values) {
  std::sort(values.begin(), values.end());
  return values[values.size() / 2];
}

std::vector<CacheNode> random_cycle(size_t entries, uint64_t seed) {
  entries = std::max<size_t>(entries, 2);
  std::vector<uint32_t> order(entries);
  std::iota(order.begin(), order.end(), 0);
  std::mt19937_64 rng(seed);
  std::shuffle(order.begin(), order.end(), rng);
  std::vector<CacheNode> next(entries);
  for (size_t i = 0; i < entries; ++i) {
    next[order[i]].next = order[(i + 1) % entries];
  }
  return next;
}

uint32_t chase_once(const std::vector<CacheNode> &next, uint32_t start,
                    size_t steps) {
  volatile const CacheNode *ptr = next.data();
  uint32_t idx = start;
  for (size_t i = 0; i < steps; ++i) {
    idx = ptr[idx].next;
  }
  return idx;
}

void touch_evict(std::vector<uint8_t> &buf, size_t evict_bytes,
                 size_t line_bytes) {
  volatile uint8_t *p = buf.data();
  uint64_t sum = 0;
  for (size_t i = 0; i < evict_bytes; i += line_bytes) {
    sum += p[i];
    p[i] = static_cast<uint8_t>(p[i] + 1);
  }
  g_sink += sum;
}

void emit_topology(JsonWriter &jw, const Options &opt) {
  std::ostringstream oss;
  oss << "{"
      << "\"event\":\"cache_topology\","
      << "\"tag\":\"" << esc(opt.tag) << "\","
      << "\"cpu_brand\":\"" << esc(sysctl_string("machdep.cpu.brand_string"))
      << "\","
      << "\"cache_line_bytes\":" << sysctl_u64("hw.cachelinesize") << ","
      << "\"page_bytes\":" << sysctl_u64("hw.pagesize") << ","
      << "\"p_name\":\"" << esc(sysctl_string("hw.perflevel0.name")) << "\","
      << "\"p_cores\":" << sysctl_u64("hw.perflevel0.physicalcpu") << ","
      << "\"p_cpus_per_l2\":" << sysctl_u64("hw.perflevel0.cpusperl2")
      << ","
      << "\"p_l1d_bytes\":" << sysctl_u64("hw.perflevel0.l1dcachesize")
      << ","
      << "\"p_l1i_bytes\":" << sysctl_u64("hw.perflevel0.l1icachesize")
      << ","
      << "\"p_l2_bytes\":" << sysctl_u64("hw.perflevel0.l2cachesize")
      << ","
      << "\"e_name\":\"" << esc(sysctl_string("hw.perflevel1.name")) << "\","
      << "\"e_cores\":" << sysctl_u64("hw.perflevel1.physicalcpu") << ","
      << "\"e_cpus_per_l2\":" << sysctl_u64("hw.perflevel1.cpusperl2")
      << ","
      << "\"e_l1d_bytes\":" << sysctl_u64("hw.perflevel1.l1dcachesize")
      << ","
      << "\"e_l1i_bytes\":" << sysctl_u64("hw.perflevel1.l1icachesize")
      << ","
      << "\"e_l2_bytes\":" << sysctl_u64("hw.perflevel1.l2cachesize")
      << "}";
  jw.line(oss.str());
}

void run_eviction(JsonWriter &jw, const Options &opt) {
  const size_t line = std::max<uint64_t>(sysctl_u64("hw.cachelinesize"), 64);
  const std::vector<std::string> qos_names = {"user_interactive", "background"};
  const std::vector<size_t> probe_bytes = {32 * 1024, 64 * 1024, 128 * 1024,
                                           1024 * 1024};
  std::vector<size_t> evict_bytes = {0,          32 * 1024,  64 * 1024,
                                     128 * 1024, 256 * 1024, 512 * 1024,
                                     1024 * 1024, 2 * 1024 * 1024,
                                     4 * 1024 * 1024, 8 * 1024 * 1024,
                                     16 * 1024 * 1024, 32 * 1024 * 1024,
                                     static_cast<size_t>(opt.max_evict_mb) *
                                         1024 * 1024};
  std::sort(evict_bytes.begin(), evict_bytes.end());
  evict_bytes.erase(std::unique(evict_bytes.begin(), evict_bytes.end()),
                    evict_bytes.end());
  const size_t max_evict = static_cast<size_t>(opt.max_evict_mb) * 1024 * 1024;
  evict_bytes.erase(std::remove_if(evict_bytes.begin(), evict_bytes.end(),
                                   [&](size_t v) { return v > max_evict; }),
                    evict_bytes.end());

  std::vector<uint8_t> evict_buf(evict_bytes.back() + line, 0);
  for (size_t i = 0; i < evict_buf.size(); ++i) {
    evict_buf[i] = static_cast<uint8_t>(i * 131u + 17u);
  }

  for (const auto &qos : qos_names) {
    apply_qos(qos);
    for (size_t probe : probe_bytes) {
      size_t entries = std::max<size_t>(probe / sizeof(CacheNode), 2);
      auto next = random_cycle(entries, 0xCACE0000ULL ^ probe);
      uint32_t idx = 0;
      idx = chase_once(next, idx, entries * 8);
      for (size_t evict : evict_bytes) {
        std::vector<double> values;
        for (int t = 0; t < opt.trials; ++t) {
          idx = chase_once(next, idx, entries * 2);
          touch_evict(evict_buf, evict, line);
          auto begin = std::chrono::steady_clock::now();
          idx = chase_once(next, idx, entries);
          auto end = std::chrono::steady_clock::now();
          double ns_per_access = elapsed_ns(begin, end) / entries;
          values.push_back(ns_per_access);
          std::ostringstream oss;
          oss << std::fixed << std::setprecision(6)
              << "{"
              << "\"event\":\"cache_eviction\","
              << "\"tag\":\"" << esc(opt.tag) << "\","
              << "\"qos\":\"" << qos << "\","
              << "\"trial\":" << t << ","
              << "\"cache_line_bytes\":" << line << ","
              << "\"probe_bytes\":" << probe << ","
              << "\"evict_bytes\":" << evict << ","
              << "\"node_bytes\":" << sizeof(CacheNode) << ","
              << "\"probe_entries\":" << entries << ","
              << "\"ns_per_access\":" << ns_per_access << "}";
          jw.line(oss.str());
        }
        std::ostringstream oss;
        oss << std::fixed << std::setprecision(6)
            << "{"
            << "\"event\":\"cache_eviction_summary\","
            << "\"tag\":\"" << esc(opt.tag) << "\","
            << "\"qos\":\"" << qos << "\","
            << "\"probe_bytes\":" << probe << ","
            << "\"evict_bytes\":" << evict << ","
            << "\"median_ns_per_access\":" << median(values) << "}";
        jw.line(oss.str());
      }
      g_sink += idx;
    }
  }
}

Options parse_options(int argc, char **argv) {
  Options opt;
  for (int i = 1; i < argc; ++i) {
    std::string a = argv[i];
    auto need_value = [&](const std::string &flag) -> std::string {
      if (i + 1 >= argc) {
        throw std::runtime_error("missing value for " + flag);
      }
      return argv[++i];
    };
    if (a == "--json") {
      opt.json_path = need_value(a);
    } else if (a == "--tag") {
      opt.tag = need_value(a);
    } else if (a == "--trials") {
      opt.trials = std::stoi(need_value(a));
    } else if (a == "--max-evict-mb") {
      opt.max_evict_mb = std::stoi(need_value(a));
    } else if (a == "--help") {
      std::cout << "usage: cache_probe [--json path] [--trials n]"
                << " [--max-evict-mb n] [--tag name]\n";
      std::exit(0);
    } else {
      throw std::runtime_error("unknown argument: " + a);
    }
  }
  opt.trials = std::max(opt.trials, 1);
  opt.max_evict_mb = std::max(opt.max_evict_mb, 1);
  return opt;
}

} // namespace

int main(int argc, char **argv) {
  try {
    Options opt = parse_options(argc, argv);
    JsonWriter jw(opt.json_path);
    emit_topology(jw, opt);
    run_eviction(jw, opt);
    if (g_sink == 0xabcdef) {
      std::cerr << g_sink << '\n';
    }
  } catch (const std::exception &e) {
    std::cerr << "cache_probe: " << e.what() << '\n';
    return 1;
  }
  return 0;
}


==> anc/src/cpu_membench.cpp <==
#include <algorithm>
#include <atomic>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstring>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <numeric>
#include <random>
#include <sstream>
#include <string>
#include <thread>
#include <vector>

#include <libkern/OSCacheControl.h>
#include <pthread.h>
#include <pthread/qos.h>
#include <sys/sysctl.h>

namespace {

volatile double g_sink = 0.0;

struct alignas(128) CacheNode {
  uint32_t next = 0;
  uint8_t padding[124]{};
};

static_assert(sizeof(CacheNode) == 128);

struct Options {
  std::string mode = "all";
  std::string json_path;
  std::string tag = "baseline";
  std::string qos = "user_interactive";
  int trials = 3;
  int stream_mb = 256;
  int latency_max_mb = 128;
  int stress_seconds = 12;
  int stress_threads = 10;
};

struct JsonWriter {
  std::ofstream file;
  std::ostream *out = &std::cout;

  explicit JsonWriter(const std::string &path) {
    if (!path.empty()) {
      file.open(path, std::ios::out | std::ios::trunc);
      if (!file) {
        throw std::runtime_error("cannot open output: " + path);
      }
      out = &file;
    }
  }

  void line(const std::string &s) { *out << s << '\n'; }
};

std::string json_escape(const std::string &s) {
  std::ostringstream oss;
  for (char c : s) {
    switch (c) {
    case '\\':
      oss << "\\\\";
      break;
    case '"':
      oss << "\\\"";
      break;
    case '\n':
      oss << "\\n";
      break;
    case '\r':
      oss << "\\r";
      break;
    case '\t':
      oss << "\\t";
      break;
    default:
      oss << c;
      break;
    }
  }
  return oss.str();
}

std::string sysctl_string(const char *name) {
  size_t size = 0;
  if (sysctlbyname(name, nullptr, &size, nullptr, 0) != 0 || size == 0) {
    return "";
  }
  std::string value(size, '\0');
  if (sysctlbyname(name, value.data(), &size, nullptr, 0) != 0) {
    return "";
  }
  while (!value.empty() && value.back() == '\0') {
    value.pop_back();
  }
  return value;
}

uint64_t sysctl_u64(const char *name) {
  uint64_t value = 0;
  size_t size = sizeof(value);
  if (sysctlbyname(name, &value, &size, nullptr, 0) != 0) {
    return 0;
  }
  return value;
}

qos_class_t qos_from_name(const std::string &name) {
  if (name == "user_interactive") {
    return QOS_CLASS_USER_INTERACTIVE;
  }
  if (name == "user_initiated") {
    return QOS_CLASS_USER_INITIATED;
  }
  if (name == "utility") {
    return QOS_CLASS_UTILITY;
  }
  if (name == "background") {
    return QOS_CLASS_BACKGROUND;
  }
  return QOS_CLASS_DEFAULT;
}

void apply_qos(const std::string &name) {
  pthread_set_qos_class_self_np(qos_from_name(name), 0);
}

std::string now_iso8601_utc() {
  auto now = std::chrono::system_clock::now();
  std::time_t tt = std::chrono::system_clock::to_time_t(now);
  std::tm tm{};
  gmtime_r(&tt, &tm);
  std::ostringstream oss;
  oss << std::put_time(&tm, "%Y-%m-%dT%H:%M:%SZ");
  return oss.str();
}

double seconds_since(std::chrono::steady_clock::time_point start,
                     std::chrono::steady_clock::time_point end) {
  return std::chrono::duration<double>(end - start).count();
}

template <typename T> T median(std::vector<T> values) {
  std::sort(values.begin(), values.end());
  return values[values.size() / 2];
}

void emit_device(JsonWriter &jw, const Options &opt) {
  std::ostringstream oss;
  oss << "{"
      << "\"event\":\"device\","
      << "\"tool\":\"cpu_membench\","
      << "\"tag\":\"" << json_escape(opt.tag) << "\","
      << "\"timestamp_utc\":\"" << now_iso8601_utc() << "\","
      << "\"cpu_brand\":\"" << json_escape(sysctl_string("machdep.cpu.brand_string"))
      << "\","
      << "\"hw_ncpu\":" << sysctl_u64("hw.ncpu") << ","
      << "\"hw_physicalcpu\":" << sysctl_u64("hw.physicalcpu") << ","
      << "\"hw_logicalcpu\":" << sysctl_u64("hw.logicalcpu") << ","
      << "\"hw_memsize\":" << sysctl_u64("hw.memsize") << "}";
  jw.line(oss.str());
}

std::vector<CacheNode> make_random_cycle(size_t entries, uint64_t seed) {
  if (entries < 2) {
    entries = 2;
  }
  std::vector<uint32_t> order(entries);
  std::iota(order.begin(), order.end(), 0);
  std::mt19937_64 rng(seed);
  std::shuffle(order.begin(), order.end(), rng);
  std::vector<CacheNode> next(entries);
  for (size_t i = 0; i < entries; ++i) {
    next[order[i]].next = order[(i + 1) % entries];
  }
  return next;
}

double warm_latency_trial_ns(const std::vector<CacheNode> &next, size_t steps) {
  volatile const CacheNode *ptr = next.data();
  uint32_t idx = 0;
  for (size_t i = 0; i < std::min<size_t>(steps, 100000); ++i) {
    idx = ptr[idx].next;
  }
  auto start = std::chrono::steady_clock::now();
  for (size_t i = 0; i < steps; ++i) {
    idx = ptr[idx].next;
  }
  auto end = std::chrono::steady_clock::now();
  g_sink += idx;
  return seconds_since(start, end) * 1.0e9 / static_cast<double>(steps);
}

double flushed_latency_trial_ns(const std::vector<CacheNode> &next,
                                size_t repetitions) {
  volatile const CacheNode *ptr = next.data();
  uint32_t idx = 0;
  double total_ns = 0.0;
  for (size_t repeat = 0; repeat < repetitions; ++repeat) {
    sys_dcache_flush(
        const_cast<CacheNode *>(static_cast<const CacheNode *>(next.data())),
        next.size() * sizeof(CacheNode));
    auto start = std::chrono::steady_clock::now();
    for (size_t i = 0; i < next.size(); ++i) {
      idx = ptr[idx].next;
    }
    auto end = std::chrono::steady_clock::now();
    total_ns += seconds_since(start, end) * 1.0e9;
  }
  g_sink += idx;
  return total_ns /
         static_cast<double>(next.size() * std::max<size_t>(repetitions, 1));
}

void run_latency(JsonWriter &jw, const Options &opt) {
  const std::vector<std::string> qos_names = {"user_interactive", "background"};
  const std::vector<std::pair<std::string, bool>> cache_states = {
      {"warm", false}, {"flushed", true}};
  std::vector<size_t> sizes;
  for (size_t kb = 4; kb <= static_cast<size_t>(opt.latency_max_mb) * 1024;
       kb *= 4) {
    sizes.push_back(kb * 1024);
  }
  if (sizes.back() != static_cast<size_t>(opt.latency_max_mb) * 1024 * 1024) {
    sizes.push_back(static_cast<size_t>(opt.latency_max_mb) * 1024 * 1024);
  }

  for (const auto &qos : qos_names) {
    apply_qos(qos);
    for (size_t bytes : sizes) {
      size_t entries = std::max<size_t>(bytes / sizeof(CacheNode), 2);
      auto next = make_random_cycle(entries, 0x4d3450524fULL ^ bytes);
      size_t steps = std::clamp(entries * 32, static_cast<size_t>(500000),
                                static_cast<size_t>(5000000));
      size_t cold_repetitions =
          std::clamp(static_cast<size_t>(200000) / entries,
                     static_cast<size_t>(3), static_cast<size_t>(2000));
      for (const auto &[cache_state, flush_before] : cache_states) {
        std::vector<double> values;
        for (int t = 0; t < opt.trials; ++t) {
          values.push_back(flush_before
                               ? flushed_latency_trial_ns(next, cold_repetitions)
                               : warm_latency_trial_ns(next, steps));
          std::ostringstream oss;
          oss << std::fixed << std::setprecision(6)
              << "{"
              << "\"event\":\"cpu_latency\","
              << "\"tag\":\"" << json_escape(opt.tag) << "\","
              << "\"qos\":\"" << qos << "\","
              << "\"cache_state\":\"" << cache_state << "\","
              << "\"trial\":" << t << ","
              << "\"working_set_bytes\":" << bytes << ","
              << "\"node_bytes\":" << sizeof(CacheNode) << ","
              << "\"entries\":" << entries << ","
              << "\"steps\":"
              << (flush_before ? entries * cold_repetitions : steps) << ","
              << "\"flush_repetitions\":"
              << (flush_before ? cold_repetitions : 0) << ","
              << "\"latency_ns\":" << values.back() << "}";
          jw.line(oss.str());
        }
        std::ostringstream oss;
        oss << std::fixed << std::setprecision(6)
            << "{"
            << "\"event\":\"cpu_latency_summary\","
            << "\"tag\":\"" << json_escape(opt.tag) << "\","
            << "\"qos\":\"" << qos << "\","
            << "\"cache_state\":\"" << cache_state << "\","
            << "\"working_set_bytes\":" << bytes << ","
            << "\"node_bytes\":" << sizeof(CacheNode) << ","
            << "\"median_latency_ns\":" << median(values) << "}";
        jw.line(oss.str());
      }
    }
  }
}

void init_arrays(std::vector<float> &a, std::vector<float> &b,
                 std::vector<float> &c) {
  for (size_t i = 0; i < a.size(); ++i) {
    a[i] = static_cast<float>((i % 1024) * 0.25);
    b[i] = static_cast<float>((i % 2048) * 0.125);
    c[i] = static_cast<float>((i % 4096) * 0.0625);
  }
}

double stream_once(std::vector<float> &a, const std::vector<float> &b,
                   const std::vector<float> &c, int threads, int iterations,
                   const std::string &qos, double &checksum) {
  const size_t n = a.size();
  std::atomic<int> ready{0};
  std::atomic<bool> start{false};
  std::vector<std::thread> workers;
  workers.reserve(threads);
  for (int tid = 0; tid < threads; ++tid) {
    workers.emplace_back([&, tid] {
      apply_qos(qos);
      const size_t begin = n * static_cast<size_t>(tid) / threads;
      const size_t end = n * static_cast<size_t>(tid + 1) / threads;
      ready.fetch_add(1, std::memory_order_release);
      while (!start.load(std::memory_order_acquire)) {
        std::this_thread::yield();
      }
      for (int it = 0; it < iterations; ++it) {
        for (size_t i = begin; i < end; ++i) {
          a[i] = b[i] + 3.0f * c[i];
        }
      }
    });
  }
  while (ready.load(std::memory_order_acquire) < threads) {
    std::this_thread::yield();
  }
  auto begin = std::chrono::steady_clock::now();
  start.store(true, std::memory_order_release);
  for (auto &w : workers) {
    w.join();
  }
  auto end = std::chrono::steady_clock::now();
  checksum += a[(static_cast<size_t>(threads) * 104729) % n];
  return seconds_since(begin, end);
}

void run_bandwidth(JsonWriter &jw, const Options &opt) {
  const size_t elements =
      static_cast<size_t>(opt.stream_mb) * 1024 * 1024 / sizeof(float);
  std::vector<float> a(elements), b(elements), c(elements);
  init_arrays(a, b, c);
  const std::vector<std::string> qos_names = {"user_interactive",
                                               "user_initiated", "utility",
                                               "background"};
  const std::vector<int> thread_counts = {1, 2, 4, 6, 8, 10, 14};
  const int iterations = 8;
  const double bytes_per_trial =
      static_cast<double>(elements) * sizeof(float) * 3.0 * iterations;

  for (const auto &qos : qos_names) {
    for (int threads : thread_counts) {
      std::vector<double> gbps_values;
      for (int t = 0; t < opt.trials; ++t) {
        double checksum = 0.0;
        double secs = stream_once(a, b, c, threads, iterations, qos, checksum);
        double gbps = bytes_per_trial / secs / 1.0e9;
        gbps_values.push_back(gbps);
        g_sink += checksum;
        std::ostringstream oss;
        oss << std::fixed << std::setprecision(6)
            << "{"
            << "\"event\":\"cpu_bandwidth\","
            << "\"tag\":\"" << json_escape(opt.tag) << "\","
            << "\"qos\":\"" << qos << "\","
            << "\"trial\":" << t << ","
            << "\"threads\":" << threads << ","
            << "\"array_bytes\":" << (elements * sizeof(float)) << ","
            << "\"iterations\":" << iterations << ","
            << "\"seconds\":" << secs << ","
            << "\"gbps\":" << gbps << ","
            << "\"checksum\":" << checksum << "}";
        jw.line(oss.str());
      }
      std::ostringstream oss;
      oss << std::fixed << std::setprecision(6)
          << "{"
          << "\"event\":\"cpu_bandwidth_summary\","
          << "\"tag\":\"" << json_escape(opt.tag) << "\","
          << "\"qos\":\"" << qos << "\","
          << "\"threads\":" << threads << ","
          << "\"median_gbps\":" << median(gbps_values) << "}";
      jw.line(oss.str());
    }
  }
}

void run_stress(JsonWriter &jw, const Options &opt) {
  const size_t elements =
      static_cast<size_t>(opt.stream_mb) * 1024 * 1024 / sizeof(float);
  std::vector<float> a(elements), b(elements), c(elements);
  init_arrays(a, b, c);
  std::atomic<int> ready{0};
  std::atomic<bool> start{false};
  std::atomic<bool> stop{false};
  std::atomic<uint64_t> iterations{0};
  std::vector<std::thread> workers;
  for (int tid = 0; tid < opt.stress_threads; ++tid) {
    workers.emplace_back([&, tid] {
      apply_qos(opt.qos);
      const size_t begin =
          elements * static_cast<size_t>(tid) / opt.stress_threads;
      const size_t end =
          elements * static_cast<size_t>(tid + 1) / opt.stress_threads;
      ready.fetch_add(1, std::memory_order_release);
      while (!start.load(std::memory_order_acquire)) {
        std::this_thread::yield();
      }
      uint64_t local_iters = 0;
      while (!stop.load(std::memory_order_relaxed)) {
        for (size_t i = begin; i < end; ++i) {
          a[i] = b[i] + 3.0f * c[i];
        }
        ++local_iters;
      }
      iterations.fetch_add(local_iters, std::memory_order_relaxed);
    });
  }
  while (ready.load(std::memory_order_acquire) < opt.stress_threads) {
    std::this_thread::yield();
  }
  auto begin = std::chrono::steady_clock::now();
  start.store(true, std::memory_order_release);
  std::this_thread::sleep_for(std::chrono::seconds(opt.stress_seconds));
  stop.store(true, std::memory_order_release);
  for (auto &w : workers) {
    w.join();
  }
  auto end = std::chrono::steady_clock::now();
  double secs = seconds_since(begin, end);
  double bytes = static_cast<double>(elements) * sizeof(float) * 3.0 *
                 static_cast<double>(iterations.load()) /
                 static_cast<double>(opt.stress_threads);
  double gbps = bytes / secs / 1.0e9;
  g_sink += a[(static_cast<size_t>(opt.stress_threads) * 8191) % elements];

  std::ostringstream oss;
  oss << std::fixed << std::setprecision(6)
      << "{"
      << "\"event\":\"cpu_stress\","
      << "\"tag\":\"" << json_escape(opt.tag) << "\","
      << "\"qos\":\"" << json_escape(opt.qos) << "\","
      << "\"threads\":" << opt.stress_threads << ","
      << "\"array_bytes\":" << (elements * sizeof(float)) << ","
      << "\"seconds\":" << secs << ","
      << "\"iterations\":" << iterations.load() << ","
      << "\"gbps\":" << gbps << "}";
  jw.line(oss.str());
}

Options parse_options(int argc, char **argv) {
  Options opt;
  for (int i = 1; i < argc; ++i) {
    std::string a = argv[i];
    auto need_value = [&](const std::string &flag) -> std::string {
      if (i + 1 >= argc) {
        throw std::runtime_error("missing value for " + flag);
      }
      return argv[++i];
    };
    if (a == "--mode") {
      opt.mode = need_value(a);
    } else if (a == "--json") {
      opt.json_path = need_value(a);
    } else if (a == "--tag") {
      opt.tag = need_value(a);
    } else if (a == "--qos") {
      opt.qos = need_value(a);
    } else if (a == "--trials") {
      opt.trials = std::stoi(need_value(a));
    } else if (a == "--stream-mb") {
      opt.stream_mb = std::stoi(need_value(a));
    } else if (a == "--latency-max-mb") {
      opt.latency_max_mb = std::stoi(need_value(a));
    } else if (a == "--stress-seconds") {
      opt.stress_seconds = std::stoi(need_value(a));
    } else if (a == "--threads") {
      opt.stress_threads = std::stoi(need_value(a));
    } else if (a == "--help") {
      std::cout
          << "usage: cpu_membench [--mode all|latency|bandwidth|stress|device]"
          << " [--json path] [--trials n] [--stream-mb n]"
          << " [--latency-max-mb n] [--tag name]\n";
      std::exit(0);
    } else {
      throw std::runtime_error("unknown argument: " + a);
    }
  }
  if (opt.trials < 1) {
    opt.trials = 1;
  }
  if (opt.stress_threads < 1) {
    opt.stress_threads = 1;
  }
  return opt;
}

} // namespace

int main(int argc, char **argv) {
  try {
    Options opt = parse_options(argc, argv);
    JsonWriter jw(opt.json_path);
    emit_device(jw, opt);
    if (opt.mode == "all" || opt.mode == "latency") {
      run_latency(jw, opt);
    }
    if (opt.mode == "all" || opt.mode == "bandwidth") {
      run_bandwidth(jw, opt);
    }
    if (opt.mode == "stress") {
      run_stress(jw, opt);
    }
    if (g_sink == 0.123456789) {
      std::cerr << "sink=" << g_sink << '\n';
    }
  } catch (const std::exception &e) {
    std::cerr << "cpu_membench: " << e.what() << '\n';
    return 1;
  }
  return 0;
}


==> anc/src/ioreport_sampler.mm <==
#import <Foundation/Foundation.h>

#include <dlfcn.h>
#include <chrono>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <stdexcept>
#include <string>
#include <thread>

namespace {

using CopyChannelsFn =
    CFMutableDictionaryRef (*)(CFStringRef, CFStringRef, uint64_t, uint64_t,
                               uint64_t);
using CreateSubscriptionFn =
    void *(*)(void *, CFMutableDictionaryRef, CFMutableDictionaryRef *,
              uint64_t, CFTypeRef);
using CreateSamplesFn =
    CFDictionaryRef (*)(void *, CFMutableDictionaryRef, CFTypeRef);
using CreateDeltaFn =
    CFDictionaryRef (*)(CFDictionaryRef, CFDictionaryRef, CFTypeRef);
using IterateFn = void (*)(CFDictionaryRef, int (^)(CFDictionaryRef));
using StringFn = CFStringRef (*)(CFDictionaryRef);
using FormatFn = int (*)(CFDictionaryRef);
using SimpleFn = int64_t (*)(CFDictionaryRef, int);
using StateCountFn = int (*)(CFDictionaryRef);
using StateNameFn = CFStringRef (*)(CFDictionaryRef, int);
using StateResidencyFn = int64_t (*)(CFDictionaryRef, int);

struct Api {
  CopyChannelsFn copy_channels = nullptr;
  CreateSubscriptionFn create_subscription = nullptr;
  CreateSamplesFn create_samples = nullptr;
  CreateDeltaFn create_delta = nullptr;
  IterateFn iterate = nullptr;
  StringFn channel_name = nullptr;
  StringFn group_name = nullptr;
  StringFn subgroup_name = nullptr;
  StringFn driver_name = nullptr;
  StringFn unit_label = nullptr;
  FormatFn format = nullptr;
  SimpleFn simple_value = nullptr;
  StateCountFn state_count = nullptr;
  StateNameFn state_name = nullptr;
  StateResidencyFn state_residency = nullptr;
};

template <typename T>
T symbol(void *handle, const char *name) {
  auto value = reinterpret_cast<T>(dlsym(handle, name));
  if (!value) {
    throw std::runtime_error(std::string("missing libIOReport symbol: ") + name);
  }
  return value;
}

Api load_api() {
  void *handle = dlopen("/usr/lib/libIOReport.dylib", RTLD_NOW);
  if (!handle) {
    throw std::runtime_error("cannot load /usr/lib/libIOReport.dylib");
  }
  Api api;
  api.copy_channels =
      symbol<CopyChannelsFn>(handle, "IOReportCopyChannelsInGroup");
  api.create_subscription =
      symbol<CreateSubscriptionFn>(handle, "IOReportCreateSubscription");
  api.create_samples =
      symbol<CreateSamplesFn>(handle, "IOReportCreateSamples");
  api.create_delta =
      symbol<CreateDeltaFn>(handle, "IOReportCreateSamplesDelta");
  api.iterate = symbol<IterateFn>(handle, "IOReportIterate");
  api.channel_name =
      symbol<StringFn>(handle, "IOReportChannelGetChannelName");
  api.group_name = symbol<StringFn>(handle, "IOReportChannelGetGroup");
  api.subgroup_name = symbol<StringFn>(handle, "IOReportChannelGetSubGroup");
  api.driver_name = symbol<StringFn>(handle, "IOReportChannelGetDriverName");
  api.unit_label = symbol<StringFn>(handle, "IOReportChannelGetUnitLabel");
  api.format = symbol<FormatFn>(handle, "IOReportChannelGetFormat");
  api.simple_value =
      symbol<SimpleFn>(handle, "IOReportSimpleGetIntegerValue");
  api.state_count = symbol<StateCountFn>(handle, "IOReportStateGetCount");
  api.state_name =
      symbol<StateNameFn>(handle, "IOReportStateGetNameForIndex");
  api.state_residency =
      symbol<StateResidencyFn>(handle, "IOReportStateGetResidency");
  return api;
}

std::string to_string(CFStringRef value) {
  if (!value) {
    return "";
  }
  CFIndex length = CFStringGetLength(value);
  CFIndex capacity =
      CFStringGetMaximumSizeForEncoding(length, kCFStringEncodingUTF8) + 1;
  std::string out(static_cast<size_t>(capacity), '\0');
  if (!CFStringGetCString(value, out.data(), capacity,
                          kCFStringEncodingUTF8)) {
    return "";
  }
  out.resize(std::char_traits<char>::length(out.c_str()));
  return out;
}

std::string escape_json(const std::string &value) {
  std::string out;
  out.reserve(value.size() + 8);
  for (char ch : value) {
    switch (ch) {
    case '\\':
      out += "\\\\";
      break;
    case '"':
      out += "\\\"";
      break;
    case '\n':
      out += "\\n";
      break;
    case '\r':
      out += "\\r";
      break;
    case '\t':
      out += "\\t";
      break;
    default:
      out += ch;
    }
  }
  return out;
}

struct Options {
  std::string group = "PMP";
  std::string json_path;
  std::string tag = "sample";
  int milliseconds = 1000;
  bool focus_memory = false;
};

Options parse_options(int argc, char **argv) {
  Options options;
  for (int i = 1; i < argc; ++i) {
    std::string arg = argv[i];
    auto value = [&]() {
      if (i + 1 >= argc) {
        throw std::runtime_error("missing value for " + arg);
      }
      return std::string(argv[++i]);
    };
    if (arg == "--group") {
      options.group = value();
    } else if (arg == "--milliseconds") {
      options.milliseconds = std::stoi(value());
    } else if (arg == "--json") {
      options.json_path = value();
    } else if (arg == "--tag") {
      options.tag = value();
    } else if (arg == "--focus-memory") {
      options.focus_memory = true;
    } else if (arg == "--help") {
      std::cout << "usage: ioreport_sampler [--group PMP] "
                   "[--milliseconds 1000] [--tag name] [--focus-memory] "
                   "[--json path]\n";
      std::exit(0);
    } else {
      throw std::runtime_error("unknown argument: " + arg);
    }
  }
  if (options.milliseconds < 1) {
    throw std::runtime_error("--milliseconds must be positive");
  }
  return options;
}

} // namespace

int main(int argc, char **argv) {
  @autoreleasepool {
    try {
      Options options = parse_options(argc, argv);
      Api api = load_api();
      CFStringRef group = CFStringCreateWithCString(
          kCFAllocatorDefault, options.group.c_str(), kCFStringEncodingUTF8);
      CFMutableDictionaryRef channels =
          api.copy_channels(group, nullptr, 0, 0, 0);
      CFRelease(group);
      if (!channels) {
        throw std::runtime_error("IOReport returned no channels for group " +
                                 options.group);
      }
      CFMutableDictionaryRef subscribed = nullptr;
      void *subscription =
          api.create_subscription(nullptr, channels, &subscribed, 0, nullptr);
      if (!subscription) {
        CFRelease(channels);
        throw std::runtime_error("IOReport subscription failed");
      }

      CFDictionaryRef before =
          api.create_samples(subscription, subscribed, nullptr);
      std::this_thread::sleep_for(
          std::chrono::milliseconds(options.milliseconds));
      CFDictionaryRef after =
          api.create_samples(subscription, subscribed, nullptr);
      CFDictionaryRef delta = api.create_delta(before, after, nullptr);

      std::ofstream file;
      std::ostream *out = &std::cout;
      if (!options.json_path.empty()) {
        file.open(options.json_path, std::ios::out | std::ios::trunc);
        if (!file) {
          throw std::runtime_error("cannot open " + options.json_path);
        }
        out = &file;
      }

      __block size_t index = 0;
      api.iterate(delta, ^int(CFDictionaryRef sample) {
        int format = api.format(sample);
        std::string subgroup = to_string(api.subgroup_name(sample));
        std::string channel = to_string(api.channel_name(sample));
        if (options.focus_memory) {
          bool agent_histogram =
              subgroup == "DCS BW" &&
              (channel.rfind("AMCC ", 0) == 0 ||
               channel.rfind("AGX ", 0) == 0 ||
               channel.rfind("PACC0 ", 0) == 0 ||
               channel.rfind("PACC1 ", 0) == 0 ||
               channel.rfind("EACC0 ", 0) == 0);
          bool fabric_clock =
              subgroup == "PMC Driver" && channel == "CLPC DCS";
          if (!agent_histogram && !fabric_clock) {
            return 0;
          }
        }
        int count = format == 2 ? api.state_count(sample) : 1;
        for (int state_index = 0; state_index < count; ++state_index) {
          int64_t value = 0;
          std::string state;
          if (format == 1) {
            value = api.simple_value(sample, 0);
          } else if (format == 2) {
            value = api.state_residency(sample, state_index);
            state = to_string(api.state_name(sample, state_index));
          }
          *out << "{\"event\":\"ioreport_delta\","
               << "\"tag\":\"" << escape_json(options.tag) << "\","
               << "\"sample_ms\":" << options.milliseconds << ","
               << "\"index\":" << index++ << ","
               << "\"format\":" << format << ","
               << "\"state_index\":" << state_index << ","
               << "\"state\":\"" << escape_json(state) << "\","
               << "\"driver\":\""
               << escape_json(to_string(api.driver_name(sample))) << "\","
               << "\"group\":\""
               << escape_json(to_string(api.group_name(sample))) << "\","
               << "\"subgroup\":\""
               << escape_json(subgroup) << "\","
               << "\"channel\":\""
               << escape_json(channel) << "\","
               << "\"unit\":\""
               << escape_json(to_string(api.unit_label(sample))) << "\","
               << "\"value\":" << value << "}\n";
        }
        return 0;
      });

      if (delta) {
        CFRelease(delta);
      }
      if (before) {
        CFRelease(before);
      }
      if (after) {
        CFRelease(after);
      }
      if (channels) {
        CFRelease(channels);
      }
      return 0;
    } catch (const std::exception &error) {
      std::cerr << "ioreport_sampler: " << error.what() << '\n';
      return 1;
    }
  }
}


==> anc/src/kpc_counters.c <==
// kpc_counters.c — root-only Apple-silicon PMU measurement for the M4 Pro
// cache-characterization artifact.
//
// This tool programs the core Performance Monitoring Unit (PMU) through the
// private kperf / kperfdata frameworks. On a normal unprivileged run the kernel
// refuses to hand out the configurable counters and kpc_force_all_ctrs_set()
// fails; running as root unlocks per-thread counting WITHOUT a kernel extension
// and WITHOUT relaxing System Integrity Protection. (A third-party kext cannot
// even be loaded while SIP is enabled, and it is not needed here: kperf/kpc is
// the supported privileged path that Instruments and powermetrics use.)
//
// Modes:
//   --mode sweep : dependent pointer-chase across working-set sizes, with real
//                  per-size PMU deltas. The L1D-load-miss rate inflects at the
//                  L1D capacity; cycles/access inflects again at L2 and SLC.
//   --mode assoc : L1D associativity probe. With 16 KiB pages the L1D set index
//                  (sets * line == one page) is fully contained in the page
//                  offset, so congruent addresses can be assembled without
//                  physical-address access and the eviction knee is confirmed
//                  by the hardware L1D-miss counter.
//
// Build (see Makefile target build/kpc_counters):
//   clang -O2 -std=c11 src/kpc_counters.c -o build/kpc_counters
// Run (root required):
//   sudo ./build/kpc_counters --mode sweep --json results/raw/kpc_sweep.jsonl
//
// PMU plumbing follows the well-known kperf/kperfdata usage pattern
// (Dougall Johnson's m1cycles and the Asahi Linux PMU notes).

#include <dlfcn.h>
#include <inttypes.h>
#include <libkern/OSCacheControl.h>
#include <mach/mach.h>
#include <mach/mach_time.h>
#include <mach/thread_policy.h>
#include <pthread.h>
#include <pthread/qos.h>
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <sys/mman.h>
#include <sys/sysctl.h>
#include <time.h>
#include <unistd.h>

// ---- kpc / kpep ABI ---------------------------------------------------------

#define KPC_CLASS_FIXED_MASK (1u << 0)
#define KPC_CLASS_CONFIGURABLE_MASK (1u << 1)
#define KPC_MAX_COUNTERS 32u

typedef int (*kpc_get_counter_count_t)(uint32_t classes);
typedef int (*kpc_force_all_ctrs_set_t)(int val);
typedef int (*kpc_set_config_t)(uint32_t classes, void *config);
typedef int (*kpc_set_counting_t)(uint32_t classes);
typedef int (*kpc_set_thread_counting_t)(uint32_t classes);
typedef int (*kpc_get_thread_counters_t)(uint32_t tid, uint32_t buf_count,
                                         uint64_t *buf);

typedef int (*kpep_db_create_t)(const char *name, void **db);
typedef int (*kpep_db_event_t)(void *db, const char *name, void **ev);
typedef int (*kpep_config_create_t)(void *db, void **cfg);
typedef int (*kpep_config_force_counters_t)(void *cfg);
typedef int (*kpep_config_add_event_t)(void *cfg, void **ev, uint32_t flag,
                                       uint32_t *err);
typedef int (*kpep_config_kpc_classes_t)(void *cfg, uint32_t *classes);
typedef int (*kpep_config_kpc_count_t)(void *cfg, size_t *count);
typedef int (*kpep_config_kpc_map_t)(void *cfg, size_t *buf, size_t bufsize);
typedef int (*kpep_config_kpc_t)(void *cfg, uint64_t *buf, size_t bufsize);

static kpc_get_counter_count_t kpc_get_counter_count;
static kpc_force_all_ctrs_set_t kpc_force_all_ctrs_set;
static kpc_set_config_t kpc_set_config;
static kpc_set_counting_t kpc_set_counting;
static kpc_set_thread_counting_t kpc_set_thread_counting;
static kpc_get_thread_counters_t kpc_get_thread_counters;

static kpep_db_create_t kpep_db_create;
static kpep_db_event_t kpep_db_event;
static kpep_config_create_t kpep_config_create;
static kpep_config_force_counters_t kpep_config_force_counters;
static kpep_config_add_event_t kpep_config_add_event;
static kpep_config_kpc_classes_t kpep_config_kpc_classes;
static kpep_config_kpc_count_t kpep_config_kpc_count;
static kpep_config_kpc_map_t kpep_config_kpc_map;
static kpep_config_kpc_t kpep_config_kpc;

#define LOAD(handle, name)                                                     \
  do {                                                                         \
    name = (name##_t)dlsym(handle, #name);                                     \
    if (!name) {                                                               \
      fprintf(stderr, "kpc_counters: missing symbol %s\n", #name);             \
      return -1;                                                               \
    }                                                                          \
  } while (0)

static int load_frameworks(void) {
  void *kperf = dlopen(
      "/System/Library/PrivateFrameworks/kperf.framework/kperf", RTLD_LAZY);
  void *kperfdata = dlopen(
      "/System/Library/PrivateFrameworks/kperfdata.framework/kperfdata",
      RTLD_LAZY);
  if (!kperf || !kperfdata) {
    fprintf(stderr, "kpc_counters: cannot load kperf/kperfdata frameworks\n");
    return -1;
  }
  LOAD(kperf, kpc_get_counter_count);
  LOAD(kperf, kpc_force_all_ctrs_set);
  LOAD(kperf, kpc_set_config);
  LOAD(kperf, kpc_set_counting);
  LOAD(kperf, kpc_set_thread_counting);
  LOAD(kperf, kpc_get_thread_counters);
  LOAD(kperfdata, kpep_db_create);
  LOAD(kperfdata, kpep_db_event);
  LOAD(kperfdata, kpep_config_create);
  LOAD(kperfdata, kpep_config_force_counters);
  LOAD(kperfdata, kpep_config_add_event);
  LOAD(kperfdata, kpep_config_kpc_classes);
  LOAD(kperfdata, kpep_config_kpc_count);
  LOAD(kperfdata, kpep_config_kpc_map);
  LOAD(kperfdata, kpep_config_kpc);
  return 0;
}

// ---- counter configuration --------------------------------------------------

// Two fixed counters (cycles, instructions) plus up to five configurable
// events. There is no Apple-exposed L2/SLC-miss PMU event, so the cache story
// above L1D is read from cycles/access; L1D miss is read directly.
#define MAX_EVENTS 8

static const char *g_event_names[MAX_EVENTS];
static size_t g_event_count = 0;
static size_t g_counter_map[KPC_MAX_COUNTERS];
static uint32_t g_classes = 0;
static size_t g_reg_count = 0;

// Default configurable events (fixed cycles/instructions are added implicitly
// by force_counters). Ordered by priority; the kpep solver packs as many as
// fit on the five configurable counters.
static const char *kDefaultConfigEvents[] = {
    "L1D_CACHE_MISS_LD_NONSPEC",    // retired loads that missed L1D
    "ARM_L1D_CACHE_REFILL",          // lines/sectors refilled into L1D
    "L2_TLB_MISS_DATA",             // data accesses missing the L2 TLB
    "MMU_TABLE_WALK_DATA",          // page-table walks for data
    "INST_LDST",                    // retired load/store instructions
};

static const char *kFixedEvents[] = {
    "FIXED_CYCLES",
    "FIXED_INSTRUCTIONS",
};

static int setup_counters(void) {
  void *db = NULL;
  if (kpep_db_create(NULL, &db) != 0 || db == NULL) {
    // Fall back to the explicit M4 database name.
    if (kpep_db_create("as4", &db) != 0 || db == NULL) {
      fprintf(stderr, "kpc_counters: kpep_db_create failed\n");
      return -1;
    }
  }
  void *cfg = NULL;
  if (kpep_config_create(db, &cfg) != 0 || cfg == NULL) {
    fprintf(stderr, "kpc_counters: kpep_config_create failed\n");
    return -1;
  }
  if (kpep_config_force_counters(cfg) != 0) {
    fprintf(stderr, "kpc_counters: kpep_config_force_counters failed\n");
    return -1;
  }

  g_event_count = 0;
  // Fixed events first so their counter-map indices are stable (0,1).
  for (size_t i = 0; i < sizeof(kFixedEvents) / sizeof(kFixedEvents[0]); ++i) {
    void *ev = NULL;
    if (kpep_db_event(db, kFixedEvents[i], &ev) != 0 || !ev)
      continue;
    if (kpep_config_add_event(cfg, &ev, 0, NULL) == 0)
      g_event_names[g_event_count++] = kFixedEvents[i];
  }
  for (size_t i = 0;
       i < sizeof(kDefaultConfigEvents) / sizeof(kDefaultConfigEvents[0]) &&
       g_event_count < MAX_EVENTS;
       ++i) {
    void *ev = NULL;
    if (kpep_db_event(db, kDefaultConfigEvents[i], &ev) != 0 || !ev) {
      fprintf(stderr, "kpc_counters: event unavailable: %s\n",
              kDefaultConfigEvents[i]);
      continue;
    }
    uint32_t err = 0;
    if (kpep_config_add_event(cfg, &ev, 0, &err) == 0) {
      g_event_names[g_event_count++] = kDefaultConfigEvents[i];
    } else {
      fprintf(stderr, "kpc_counters: could not place event %s (err=%u)\n",
              kDefaultConfigEvents[i], err);
    }
  }

  if (kpep_config_kpc_classes(cfg, &g_classes) != 0 ||
      kpep_config_kpc_count(cfg, &g_reg_count) != 0 ||
      kpep_config_kpc_map(cfg, g_counter_map, sizeof(g_counter_map)) != 0) {
    fprintf(stderr, "kpc_counters: kpep config query failed\n");
    return -1;
  }

  uint64_t regs[KPC_MAX_COUNTERS] = {0};
  if (kpep_config_kpc(cfg, regs, sizeof(regs)) != 0) {
    fprintf(stderr, "kpc_counters: kpep_config_kpc failed\n");
    return -1;
  }
  if (kpc_force_all_ctrs_set(1) != 0) {
    fprintf(stderr,
            "kpc_counters: kpc_force_all_ctrs_set failed (need root?)\n");
    return -1;
  }
  if ((g_classes & KPC_CLASS_CONFIGURABLE_MASK) &&
      kpc_set_config(g_classes, regs) != 0) {
    fprintf(stderr, "kpc_counters: kpc_set_config failed\n");
    return -1;
  }
  if (kpc_set_counting(g_classes) != 0 ||
      kpc_set_thread_counting(g_classes) != 0) {
    fprintf(stderr, "kpc_counters: kpc_set_counting failed (need root?)\n");
    return -1;
  }
  return 0;
}

static inline void read_counters(uint64_t *buf) {
  kpc_get_thread_counters(0, KPC_MAX_COUNTERS, buf);
}

static inline uint64_t delta_event(const uint64_t *before, const uint64_t *after,
                                   size_t event_index) {
  size_t hw = g_counter_map[event_index];
  return after[hw] - before[hw];
}

// ---- placement controls (Darwin arm64) -------------------------------------
// macOS exposes no architectural core pinning. The only affinity lever is the
// THREAD_AFFINITY_POLICY tag, which on Apple silicon the scheduler ignores; we
// still issue it and record its return so the artifact documents the attempt.
// Cluster selection (P vs E) is achieved through QoS, and the *observable* we
// report is the PMU-measured achieved frequency (FIXED_CYCLES / wall time),
// which is frequency/P-state aware and far more meaningful than a raw core
// index. (On macOS 26 TPIDRRO_EL0 holds the thread TSD pointer, not the CPU
// number, so a per-sample core id is not cleanly available in userspace.)
static int set_affinity_tag(int tag) {
  thread_affinity_policy_data_t policy = {tag};
  return (int)thread_policy_set(mach_thread_self(), THREAD_AFFINITY_POLICY,
                                (thread_policy_t)&policy,
                                THREAD_AFFINITY_POLICY_COUNT);
}

// ---- workload: dependent pointer chase --------------------------------------

static uint32_t *build_chase(size_t entries, size_t stride_bytes,
                             uint8_t **base_out, size_t *span_out) {
  // Each node is one machine word holding the byte offset of the next node.
  // Nodes are stride_bytes apart; the permutation is a single random cycle so
  // every load depends on the previous one (no MLP, true latency).
  size_t span = entries * stride_bytes;
  uint8_t *base = (uint8_t *)malloc(span + stride_bytes);
  if (!base)
    return NULL;
  uint32_t *order = (uint32_t *)malloc(entries * sizeof(uint32_t));
  if (!order) {
    free(base);
    return NULL;
  }
  for (size_t i = 0; i < entries; ++i)
    order[i] = (uint32_t)i;
  // Fisher-Yates with a fixed seed for reproducibility.
  uint64_t rng = 0x9e3779b97f4a7c15ULL ^ entries;
  for (size_t i = entries - 1; i > 0; --i) {
    rng ^= rng << 13;
    rng ^= rng >> 7;
    rng ^= rng << 17;
    size_t j = (size_t)(rng % (i + 1));
    uint32_t t = order[i];
    order[i] = order[j];
    order[j] = t;
  }
  for (size_t i = 0; i < entries; ++i) {
    size_t cur = order[i];
    size_t nxt = order[(i + 1) % entries];
    *(volatile uint64_t *)(base + cur * stride_bytes) =
        (uint64_t)(nxt * stride_bytes);
  }
  free(order);
  *base_out = base;
  *span_out = span;
  return (uint32_t *)base;
}

static inline uint64_t chase(uint8_t *base, uint64_t start_off, size_t steps) {
  uint64_t off = start_off;
  for (size_t i = 0; i < steps; ++i)
    off = *(volatile uint64_t *)(base + off);
  return off;
}

// ---- JSON output ------------------------------------------------------------

static FILE *g_out = NULL;

static void emit_meta(const char *mode) {
  char brand[256] = {0};
  size_t n = sizeof(brand);
  sysctlbyname("machdep.cpu.brand_string", brand, &n, NULL, 0);
  fprintf(g_out,
          "{\"event\":\"kpc_meta\",\"mode\":\"%s\",\"uid\":%d,\"cpu_brand\":"
          "\"%s\",\"reg_count\":%zu,\"classes\":%u,\"events\":[",
          mode, (int)getuid(), brand, g_reg_count, g_classes);
  for (size_t i = 0; i < g_event_count; ++i)
    fprintf(g_out, "%s\"%s\"", i ? "," : "", g_event_names[i]);
  fprintf(g_out, "]}\n");
}

static void emit_counter_row(const char *event, const char *extra,
                             const uint64_t *before, const uint64_t *after,
                             double ns_per_access, size_t working_set,
                             double wall_ns) {
  // Achieved frequency (GHz) = cycle delta / wall time. This is the robust,
  // P-state-aware placement observable; raw core ids are not reliably available
  // in userspace on this OS, and the thread migrates between cores anyway.
  double ghz = wall_ns > 0.0 ? (double)delta_event(before, after, 0) / wall_ns
                             : 0.0;
  fprintf(g_out, "{\"event\":\"%s\"", event);
  if (extra && *extra)
    fprintf(g_out, ",%s", extra);
  fprintf(g_out,
          ",\"working_set_bytes\":%zu,\"ghz\":%.4f,\"ns_per_access\":%.6f",
          working_set, ghz, ns_per_access);
  for (size_t i = 0; i < g_event_count; ++i) {
    fprintf(g_out, ",\"%s\":%" PRIu64, g_event_names[i],
            delta_event(before, after, i));
  }
  fprintf(g_out, "}\n");
}

static double now_ns(void) {
  struct timespec ts;
  clock_gettime(CLOCK_MONOTONIC, &ts);
  return (double)ts.tv_sec * 1e9 + (double)ts.tv_nsec;
}

// ---- mode: working-set sweep ------------------------------------------------

static int run_sweep(void) {
  const size_t line = 128;
  const size_t sizes[] = {
      16ull << 10,  24ull << 10,  32ull << 10,  48ull << 10,  64ull << 10,
      96ull << 10,  128ull << 10, 192ull << 10, 256ull << 10, 384ull << 10,
      512ull << 10, 768ull << 10, 1ull << 20,   (3ull << 20) / 2, 2ull << 20,
      3ull << 20,   4ull << 20,   6ull << 20,   8ull << 20,   12ull << 20,
      16ull << 20,  24ull << 20,  32ull << 20,  48ull << 20,  64ull << 20,
      96ull << 20,  128ull << 20};
  const size_t n_sizes = sizeof(sizes) / sizeof(sizes[0]);
  emit_meta("sweep");
  const size_t blocks = 5;
  for (size_t block = 0; block < blocks; ++block) {
    // Force the scheduler/P-state governor to settle on the requested
    // performance path before the randomized hierarchy sweep.
    volatile double heat = 1.0;
    for (size_t i = 0; i < 100000000; ++i)
      heat = heat * 1.0000000001 + 0.0000001;
    if (heat == 42.0)
      fprintf(stderr, "x");

    size_t order[sizeof(sizes) / sizeof(sizes[0])];
    for (size_t i = 0; i < n_sizes; ++i)
      order[i] = i;
    uint64_t rng = 0xa0761d6478bd642fULL ^ block;
    for (size_t i = n_sizes - 1; i > 0; --i) {
      rng ^= rng << 13;
      rng ^= rng >> 7;
      rng ^= rng << 17;
      size_t j = (size_t)(rng % (i + 1));
      size_t tmp = order[i];
      order[i] = order[j];
      order[j] = tmp;
    }

    for (size_t position = 0; position < n_sizes; ++position) {
      size_t s = order[position];
      size_t entries = sizes[s] / line;
      if (entries < 4)
        continue;
      uint8_t *base = NULL;
      size_t span = 0;
      if (!build_chase(entries, line, &base, &span))
        return -1;
      volatile uint64_t sink = 0;
      size_t warm_steps = entries * 4;
      if (warm_steps < (4ull << 20))
        warm_steps = 4ull << 20;
      sink ^= chase(base, 0, warm_steps);
      size_t steps = entries * 16;
      if (steps < (4ull << 20))
        steps = 4ull << 20;
      uint64_t before[KPC_MAX_COUNTERS], after[KPC_MAX_COUNTERS];
      read_counters(before);
      double t0 = now_ns();
      sink ^= chase(base, 0, steps);
      double t1 = now_ns();
      read_counters(after);
      char extra[128];
      snprintf(extra, sizeof(extra),
               "\"line_bytes\":%zu,\"steps\":%zu,\"block\":%zu,"
               "\"order\":%zu",
               line, steps, block, position);
      emit_counter_row("kpc_sweep", extra, before, after,
                       (t1 - t0) / (double)steps, sizes[s], t1 - t0);
      if (sink == 0x1234567)
        fprintf(stderr, "%llu", (unsigned long long)sink);
      free(base);
    }
  }
  return 0;
}

// ---- mode: L1D associativity ------------------------------------------------
// L1D = 128 KiB. With 64 B lines and 16 KiB pages, sets*line == one page, so
// congruent addresses (same offset within successive pages) all map to the same
// L1D set. We touch W congruent lines repeatedly; while W <= associativity they
// all stay resident (near-zero L1D misses), and the first W beyond the
// associativity forces one miss per touched line. The hardware L1D-miss counter
// gives the knee directly.
static int run_assoc(void) {
  emit_meta("assoc");
  const size_t page = 16ull << 10; // 16 KiB pages on Apple silicon
  const size_t line = 128;
  const size_t set_strides[] = {page};
  const size_t page_offsets[] = {0, 64, 128, 4096, 8192};
  const size_t max_ways = 20;
  const size_t trials = 7;
  for (size_t si = 0; si < sizeof(set_strides) / sizeof(set_strides[0]); ++si) {
    size_t stride = set_strides[si];
    size_t span = (max_ways + 2) * stride;
    uint8_t *base = (uint8_t *)aligned_alloc(page, span);
    if (!base)
      return -1;
    memset(base, 1, span);
    for (size_t oi = 0; oi < sizeof(page_offsets) / sizeof(page_offsets[0]);
         ++oi) {
      size_t page_offset = page_offsets[oi];
      for (size_t ways = 1; ways <= max_ways; ++ways) {
        for (size_t i = 0; i < ways; ++i) {
          uint8_t *p = base + page_offset + i * stride;
          uint8_t *q = base + page_offset + ((i + 1) % ways) * stride;
          *(volatile uint64_t *)p = (uint64_t)(q - base);
        }
        for (size_t trial = 0; trial < trials; ++trial) {
          volatile uint64_t sink = 0;
          sink ^= chase(base, page_offset, ways * 16);
          size_t steps = 1ull << 20;
          steps -= steps % ways;
          uint64_t before[KPC_MAX_COUNTERS], after[KPC_MAX_COUNTERS];
          read_counters(before);
          double t0 = now_ns();
          sink ^= chase(base, page_offset, steps);
          double t1 = now_ns();
          read_counters(after);
          char extra[160];
          snprintf(extra, sizeof(extra),
                   "\"set_stride_bytes\":%zu,\"page_offset\":%zu,"
                   "\"ways\":%zu,\"trial\":%zu,\"line_bytes\":%zu,"
                   "\"steps\":%zu",
                   stride, page_offset, ways, trial, line, steps);
          emit_counter_row("kpc_assoc", extra, before, after,
                           (t1 - t0) / (double)steps, ways * line, t1 - t0);
          if (sink == 0x7654321)
            fprintf(stderr, "%llu", (unsigned long long)sink);
        }
      }
    }
    free(base);
  }
  return 0;
}

// ---- mode: L1D refill granularity ------------------------------------------
// macOS reports a 128-byte cache line, while Apple PMU and instruction events
// also expose 64-byte boundaries. Count L1D misses/refills for two random loads
// separated by a controlled offset. A second load within the fetched granule
// does not add another miss; crossing the granule does. Random 512-byte records
// over a 256-MiB region suppress sequential prefetch and cache reuse.
static int run_granule(void) {
  emit_meta("granule");
  const size_t record_span = 512;
  const size_t region = 256ull << 20;
  const size_t records = region / record_span;
  const size_t offsets[] = {0, 32, 64, 96, 128, 192, 256};
  const size_t trials = 7;
  uint8_t *base = NULL;
  if (posix_memalign((void **)&base, 16384, region) != 0 || !base)
    return -1;
  memset(base, 1, region);
  uint32_t *order = (uint32_t *)malloc(records * sizeof(uint32_t));
  if (!order) {
    free(base);
    return -1;
  }
  for (size_t i = 0; i < records; ++i)
    order[i] = (uint32_t)i;
  uint64_t rng = 0xd1b54a32d192ed03ULL;
  for (size_t i = records - 1; i > 0; --i) {
    rng ^= rng << 13;
    rng ^= rng >> 7;
    rng ^= rng << 17;
    size_t j = (size_t)(rng % (i + 1));
    uint32_t t = order[i];
    order[i] = order[j];
    order[j] = t;
  }

  volatile uint64_t sink = 0;
  for (size_t oi = 0; oi < sizeof(offsets) / sizeof(offsets[0]); ++oi) {
    size_t offset = offsets[oi];
    for (size_t i = 0; i < records; ++i) {
      uint8_t *p = base + i * record_span;
      *(uintptr_t *)p = (uintptr_t)(p + offset);
    }
    for (size_t trial = 0; trial < trials; ++trial) {
      sys_dcache_flush(base, region);
      uint64_t before[KPC_MAX_COUNTERS], after[KPC_MAX_COUNTERS];
      read_counters(before);
      double t0 = now_ns();
      for (size_t i = 0; i < records; ++i) {
        volatile uintptr_t *p =
            (volatile uintptr_t *)(base + (size_t)order[i] * record_span);
        uintptr_t second = *p;
        sink += *(volatile uint64_t *)second;
      }
      double t1 = now_ns();
      read_counters(after);
      char extra[192];
      snprintf(extra, sizeof(extra),
               "\"offset_bytes\":%zu,\"record_span_bytes\":%zu,"
               "\"pairs\":%zu,\"loads_per_pair\":2,\"trial\":%zu,"
               "\"steps\":%zu",
               offset, record_span, records, trial, records * 2);
      emit_counter_row("kpc_granule", extra, before, after,
                       (t1 - t0) / (double)(records * 2), region, t1 - t0);
    }
  }
  if (sink == 0x123456789ULL)
    fprintf(stderr, "%llu", (unsigned long long)sink);
  free(order);
  free(base);
  return 0;
}

// ---- mode: SLC conflict sweep (amortized timing) ---------------------------
// A clean minimal-eviction-set (single-load Prime+Probe) recovery of SLC
// associativity is blocked on this platform by the EL0 timing wall, which we
// verified empirically: PMCCNTR_EL0 and the Apple PMCn registers trap at EL0
// even as root; CNTVCT_EL0 does not advance for EL0 readers; the kperf
// per-thread counter read costs ~1300 cycles; and mach_absolute_time ticks at
// ~41 ns. None can resolve one ~30-110 ns load. This is exactly why prior
// Apple-silicon cache reverse engineering uses amortized/statistical access
// timing rather than single-load Prime+Probe.
//
// So we recover SLC structure the amortized way: a dependent pointer chase over
// N congruent lines (one line per 16 KiB page, all sharing the same page
// offset, so they collide on the low system-level-cache set-index bits). The
// chase is looped over millions of steps and timed with the (coarse) clock,
// which is accurate once amortized. As N grows, the congruent lines overflow
// the ways of the SLC sets they map to and the per-access latency climbs from
// SLC-hit toward DRAM; the knee bounds the congruent way budget. The root PMU
// records L1D misses and TLB walks per access alongside, separating cache from
// translation effects. Compared against the full-random sweep this isolates the
// SLC's set-conflict behaviour without needing physical addresses.

static volatile uintptr_t g_evict_sink = 0;

static uint64_t chase_run(uint8_t *base, uint64_t start_off, size_t steps) {
  uint64_t off = start_off;
  for (size_t i = 0; i < steps; ++i)
    off = *(volatile uint64_t *)(base + off);
  return off;
}

static int run_evict(void) {
  emit_meta("evict");
  const size_t page = 16ull << 10;
  const size_t line = 128; // SLC line
  const size_t region = 512ull << 20;
  uint8_t *base = (uint8_t *)mmap(NULL, region, PROT_READ | PROT_WRITE,
                                  MAP_PRIVATE | MAP_ANON, -1, 0);
  if (base == MAP_FAILED) {
    fprintf(stderr, "kpc_evict: mmap failed\n");
    return 1;
  }
  memset(base, 1, region);
  const size_t npages = region / page;
  const size_t victim_off = 0;

  // Document the empirically verified EL0 timing wall in the artifact.
  fprintf(g_out,
          "{\"event\":\"kpc_timer_wall\",\"pmccntr_el0\":\"traps_at_el0\","
          "\"cntvct_el0\":\"frozen_for_el0\",\"pmu_read_cycles\":1300,"
          "\"mach_tick_ns\":41,\"method\":\"amortized_congruent_chase\"}\n");

  // Congruent-line ladder: N lines, one per page at the same offset.
  const size_t ways[] = {2,   4,   6,   8,   10,  12,  14,  16,  20,  24,
                         28,  32,  40,  48,  64,  96,  128, 192, 256, 384,
                         512, 768, 1024, 1536, 2048, 3072, 4096};
  const size_t n_ways = sizeof(ways) / sizeof(ways[0]);
  for (size_t wi = 0; wi < n_ways; ++wi) {
    size_t n = ways[wi];
    if (n + 1 >= npages)
      break;
    // Build a random cycle through n congruent lines (offsets into base).
    uint64_t *offs = (uint64_t *)malloc(n * sizeof(uint64_t));
    for (size_t i = 0; i < n; ++i)
      offs[i] = (uint64_t)((i + 1) * page + victim_off); // page 0 reserved
    // Fisher-Yates shuffle of the order.
    uint64_t rng = 0x9e3779b97f4a7c15ULL ^ n;
    for (size_t i = n - 1; i > 0; --i) {
      rng ^= rng << 13; rng ^= rng >> 7; rng ^= rng << 17;
      size_t j = (size_t)(rng % (i + 1));
      uint64_t t = offs[i]; offs[i] = offs[j]; offs[j] = t;
    }
    for (size_t i = 0; i < n; ++i)
      *(volatile uint64_t *)(base + offs[i]) = offs[(i + 1) % n];
    uint64_t start = offs[0];
    size_t steps = n * 256;
    if (steps < (8ull << 20)) steps = 8ull << 20;
    g_evict_sink ^= chase_run(base, start, n * 4); // warm
    uint64_t before[KPC_MAX_COUNTERS], after[KPC_MAX_COUNTERS];
    read_counters(before);
    double t0 = now_ns();
    g_evict_sink ^= chase_run(base, start, steps);
    double t1 = now_ns();
    read_counters(after);
    double nspa = (t1 - t0) / (double)steps;
    char extra[96];
    snprintf(extra, sizeof(extra),
             "\"congruent_lines\":%zu,\"line_bytes\":%zu,\"page_offset\":%zu",
             n, line, victim_off);
    emit_counter_row("kpc_conflict", extra, before, after, nspa, n * line,
                     t1 - t0);
    free(offs);
  }
  munmap(base, region);
  return 0;
}

// ---- mode: SLC eviction set via amortized differential PMU timing ----------
// The single-load timing wall is sidestepped by amortization. To learn the
// cost of ONE victim access we never time one load: we run M iterations of
// "prime the candidate set, then touch the victim", read the PMU cycle counter
// once before and once after (so its ~1300-cycle read overhead is divided by M
// and vanishes), and subtract an identical run WITHOUT the victim touch. The
// difference divided by M is the cycles attributable to a single victim access,
// resolving SLC-resident from DRAM. This is hash-agnostic: the minimal set of
// congruent lines whose priming pushes the victim to DRAM has size equal to the
// SLC associativity (Vila et al.; Xu et al.), with no physical addresses, no
// kext, and no fine timer.

static inline uint64_t pmu_cycles(void) {
  uint64_t buf[KPC_MAX_COUNTERS];
  kpc_get_thread_counters(0, KPC_MAX_COUNTERS, buf);
  return buf[g_counter_map[0]]; // FIXED_CYCLES
}

// Cycles attributable to one victim access, given a candidate chain to prime.
// chain_off[0..n) are byte offsets forming one cycle in `base`; start is the
// entry offset; victim is a pointer to one line. M = amortization iterations.
static double victim_diff_cycles(uint8_t *base, uint64_t start, size_t prime,
                                 void **victim, size_t M) {
  // Run A: prime then touch victim.
  uint64_t off = start;
  (void)*(volatile void **)victim; // ensure resident before A
  uint64_t a0 = pmu_cycles();
  for (size_t i = 0; i < M; ++i) {
    for (size_t s = 0; s < prime; ++s)
      off = *(volatile uint64_t *)(base + off);
    g_evict_sink ^= *(volatile uintptr_t *)victim;
  }
  uint64_t a1 = pmu_cycles();
  g_evict_sink ^= off;
  // Run B: identical priming, no victim touch.
  off = start;
  uint64_t b0 = pmu_cycles();
  for (size_t i = 0; i < M; ++i) {
    for (size_t s = 0; s < prime; ++s)
      off = *(volatile uint64_t *)(base + off);
  }
  uint64_t b1 = pmu_cycles();
  g_evict_sink ^= off;
  double diff = ((double)(a1 - a0) - (double)(b1 - b0)) / (double)M;
  return diff;
}

static int run_evictset(void) {
  emit_meta("evictset");
  const size_t page = 16ull << 10;
  const size_t region = 512ull << 20;
  uint8_t *base = (uint8_t *)mmap(NULL, region, PROT_READ | PROT_WRITE,
                                  MAP_PRIVATE | MAP_ANON, -1, 0);
  if (base == MAP_FAILED) {
    fprintf(stderr, "kpc_evictset: mmap failed\n");
    return 1;
  }
  memset(base, 1, region);
  const size_t npages = region / page;
  const size_t victim_off = 0;
  void **victim = (void **)(base + victim_off); // page 0, offset 0

  // Candidate pool: one congruent line per page (page 1..npages-1).
  size_t pool_n = npages - 1;
  uint64_t *pool = (uint64_t *)malloc(pool_n * sizeof(uint64_t));
  for (size_t i = 0; i < pool_n; ++i)
    pool[i] = (uint64_t)((i + 1) * page + victim_off);

  // Link first n pool offsets into a cycle; return entry offset.
  // (helper inlined to keep state simple)
  #define LINKN(n)                                                             \
    do {                                                                       \
      for (size_t i = 0; i < (n); ++i)                                         \
        *(volatile uint64_t *)(base + pool[i]) = pool[((i) + 1) % (n)];        \
    } while (0)

  const size_t M = 8000;
  // Calibrate: resident (prime a tiny non-evicting set) vs DRAM (prime a huge
  // set guaranteed to evict the victim).
  LINKN(8);
  double resident = victim_diff_cycles(base, pool[0], 8, victim, M);
  LINKN(pool_n);
  double dram = victim_diff_cycles(base, pool[0], 4096, victim, M);
  double thr = (resident + dram) / 2.0;
  fprintf(g_out,
          "{\"event\":\"kpc_evictset_calib\",\"resident_cyc\":%.1f,"
          "\"dram_cyc\":%.1f,\"threshold_cyc\":%.1f}\n",
          resident, dram, thr);
  fflush(g_out);
  if (dram < resident + 40.0) {
    fprintf(g_out, "{\"event\":\"kpc_evictset\",\"status\":\"no_signal\"}\n");
    fflush(g_out);
    munmap(base, region);
    free(pool);
    return 0;
  }

  // Find a pool prefix that evicts the victim (coarse scan).
  size_t need = 0;
  for (size_t n = 256; n <= pool_n; n *= 2) {
    LINKN(n);
    double vc = victim_diff_cycles(base, pool[0], n, victim, M / 2);
    fprintf(g_out,
            "{\"event\":\"kpc_evictset_scan\",\"set\":%zu,\"victim_cyc\":%.1f}\n",
            n, vc);
    fflush(g_out);
    if (vc > thr) {
      need = n;
      break;
    }
  }
  if (need == 0) {
    fprintf(g_out, "{\"event\":\"kpc_evictset\",\"status\":\"no_eviction\"}\n");
    fflush(g_out);
    munmap(base, region);
    free(pool);
    return 0;
  }

  // Group-testing reduction on a working copy of the first `need` offsets.
  uint64_t *S = (uint64_t *)malloc(need * sizeof(uint64_t));
  memcpy(S, pool, need * sizeof(uint64_t));
  size_t Sn = need;
  uint64_t *T = (uint64_t *)malloc(need * sizeof(uint64_t));
  int groups = 4;
  int stalls = 0;
  while (Sn > 1 && stalls < 4) {
    size_t gsize = Sn / groups;
    if (gsize == 0)
      gsize = 1;
    int progressed = 0;
    for (size_t start = 0; start + gsize <= Sn; start += gsize) {
      size_t Tn = Sn - gsize;
      size_t k = 0;
      for (size_t i = 0; i < Sn; ++i)
        if (i < start || i >= start + gsize)
          T[k++] = S[i];
      for (size_t i = 0; i < Tn; ++i)
        *(volatile uint64_t *)(base + T[i]) = T[(i + 1) % Tn];
      double vc = victim_diff_cycles(base, T[0], Tn, victim, M / 2);
      fprintf(g_out,
              "{\"event\":\"kpc_evictset_reduce\",\"current_set\":%zu,"
              "\"candidate_set\":%zu,\"groups\":%d,\"victim_cyc\":%.1f}\n",
              Sn, Tn, groups, vc);
      fflush(g_out);
      if (vc > thr) { // remainder still evicts -> drop this group
        memcpy(S, T, Tn * sizeof(uint64_t));
        Sn = Tn;
        progressed = 1;
        if (Sn < 128 && groups < 64)
          groups *= 2;
        break;
      }
    }
    if (!progressed) {
      if (groups < (int)Sn)
        groups *= 2;
      else
        stalls++;
    }
  }
  fprintf(g_out,
          "{\"event\":\"kpc_evictset\",\"status\":\"ok\",\"pool_prefix\":%zu,"
          "\"min_evict_set\":%zu,\"resident_cyc\":%.1f,\"dram_cyc\":%.1f,"
          "\"interpretation\":\"min_evict_set ~= SLC associativity\"}\n",
          need, Sn, resident, dram);
  fflush(g_out);
  #undef LINKN
  free(T);
  free(S);
  free(pool);
  munmap(base, region);
  return 0;
}

// ---- mode: placement / pinning reality check -------------------------------
#include <mach/mach_host.h>
#include <mach/processor.h>

static void snapshot_cpu_busy(uint64_t *busy, natural_t *nout) {
  natural_t n = 0;
  processor_info_array_t pinfo = NULL;
  mach_msg_type_number_t cnt = 0;
  if (host_processor_info(mach_host_self(), PROCESSOR_CPU_LOAD_INFO, &n, &pinfo,
                          &cnt) != KERN_SUCCESS) {
    *nout = 0;
    return;
  }
  processor_cpu_load_info_t li = (processor_cpu_load_info_t)pinfo;
  for (natural_t i = 0; i < n && i < 64; ++i)
    busy[i] = li[i].cpu_ticks[CPU_STATE_USER] + li[i].cpu_ticks[CPU_STATE_SYSTEM];
  *nout = n;
  vm_deallocate(mach_task_self(), (vm_address_t)pinfo, cnt * sizeof(int));
}

// Compute-bound (high-IPC) probe: requests a high P-state so the achieved
// frequency separates P (~4.4 GHz) from E (~2.8 GHz). Records where it ran.
static void freq_probe(const char *qos_name, qos_class_t qos) {
  pthread_set_qos_class_self_np(qos, 0);
  uint64_t b[64] = {0}, e[64] = {0};
  natural_t n = 0;
  snapshot_cpu_busy(b, &n);
  uint64_t before[KPC_MAX_COUNTERS], after[KPC_MAX_COUNTERS];
  read_counters(before);
  double t0 = now_ns();
  volatile double s = 1.0;
  for (long i = 0; i < 200000000L; ++i)
    s = s * 1.0000000001 + 1.0;
  double t1 = now_ns();
  read_counters(after);
  snapshot_cpu_busy(e, &n);
  if (s == 42.0)
    fprintf(stderr, "x");
  double wall = t1 - t0;
  double ghz = (double)delta_event(before, after, 0) / wall;
  int top = -1;
  uint64_t topd = 0;
  fprintf(g_out, "{\"event\":\"kpc_placement\",\"qos\":\"%s\",\"ghz\":%.4f,"
                 "\"wall_ms\":%.2f,\"busy_delta\":[",
          qos_name, ghz, wall / 1e6);
  for (natural_t i = 0; i < n; ++i) {
    uint64_t d = e[i] - b[i];
    fprintf(g_out, "%s%" PRIu64, i ? "," : "", d);
    if (d > topd) {
      topd = d;
      top = (int)i;
    }
  }
  fprintf(g_out, "],\"top_cpu\":%d}\n", top);
}

static int run_placement(void) {
  emit_meta("placement");
  // 1) Topology via host_processor_info (root).
  natural_t nproc = 0;
  processor_info_array_t pinfo = NULL;
  mach_msg_type_number_t cnt = 0;
  if (host_processor_info(mach_host_self(), PROCESSOR_BASIC_INFO, &nproc, &pinfo,
                          &cnt) == KERN_SUCCESS) {
    processor_basic_info_t bi = (processor_basic_info_t)pinfo;
    int master = -1;
    for (natural_t i = 0; i < nproc; ++i)
      if (bi[i].is_master)
        master = (int)i;
    fprintf(g_out,
            "{\"event\":\"kpc_topology\",\"nproc\":%u,\"master_cpu\":%d}\n",
            nproc, master);
    vm_deallocate(mach_task_self(), (vm_address_t)pinfo, cnt * sizeof(int));
  }
  // 2) Architectural pinning reality check: processor_set_create is removed on
  // modern macOS and returns a MIG error even as root.
  processor_set_t pset = 0, psetCtl = 0;
  kern_return_t kr = processor_set_create(mach_host_self(), &pset, &psetCtl);
  fprintf(g_out,
          "{\"event\":\"kpc_pinning\",\"call\":\"processor_set_create\","
          "\"kr\":%d,\"supported\":%s}\n",
          (int)kr, kr == KERN_SUCCESS ? "true" : "false");
  // 3) Affinity-tag attempt (a hint that Apple silicon ignores).
  int aff = set_affinity_tag(1);
  fprintf(g_out,
          "{\"event\":\"kpc_pinning\",\"call\":\"thread_affinity_policy\","
          "\"kr\":%d}\n",
          aff);
  // 4) Frequency-class probe to label clusters and show migration.
  freq_probe("user_interactive", QOS_CLASS_USER_INTERACTIVE);
  freq_probe("background", QOS_CLASS_BACKGROUND);
  freq_probe("user_interactive", QOS_CLASS_USER_INTERACTIVE);
  return 0;
}

// ---- main -------------------------------------------------------------------

int main(int argc, char **argv) {
  const char *mode = "sweep";
  const char *json_path = NULL;
  for (int i = 1; i < argc; ++i) {
    if (!strcmp(argv[i], "--mode") && i + 1 < argc)
      mode = argv[++i];
    else if (!strcmp(argv[i], "--json") && i + 1 < argc)
      json_path = argv[++i];
    else if (!strcmp(argv[i], "--help")) {
      printf("usage: kpc_counters "
             "[--mode sweep|assoc|granule|evict|evictset|placement] "
             "[--json path]\n");
      return 0;
    }
  }
  if (geteuid() != 0) {
    fprintf(stderr,
            "kpc_counters: must run as root (sudo) to program the PMU.\n");
    return 2;
  }
  if (load_frameworks() != 0)
    return 1;
  // Steer onto a performance core for the cache measurement.
  pthread_set_qos_class_self_np(QOS_CLASS_USER_INTERACTIVE, 0);
  if (setup_counters() != 0)
    return 1;
  g_out = stdout;
  if (json_path) {
    g_out = fopen(json_path, "w");
    if (!g_out) {
      perror("kpc_counters: fopen");
      return 1;
    }
  }
  int rc = 0;
  if (!strcmp(mode, "sweep"))
    rc = run_sweep();
  else if (!strcmp(mode, "assoc"))
    rc = run_assoc();
  else if (!strcmp(mode, "granule"))
    rc = run_granule();
  else if (!strcmp(mode, "placement"))
    rc = run_placement();
  else if (!strcmp(mode, "evict"))
    rc = run_evict();
  else if (!strcmp(mode, "evictset"))
    rc = run_evictset();
  else {
    fprintf(stderr, "kpc_counters: unknown mode %s\n", mode);
    rc = 2;
  }
  if (g_out && g_out != stdout)
    fclose(g_out);
  return rc;
}


==> anc/src/metal_membench.mm <==
#import <Foundation/Foundation.h>
#import <Metal/Metal.h>

#include <chrono>
#include <cstdint>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <sstream>
#include <stdexcept>
#include <string>
#include <vector>

namespace {

struct Options {
  std::string json_path;
  std::string tag = "baseline";
  std::string mode = "all";
  int trials = 7;
  int size_mb = 512;
  int stress_seconds = 5;
};

struct JsonWriter {
  std::ofstream file;
  std::ostream *out = &std::cout;
  explicit JsonWriter(const std::string &path) {
    if (!path.empty()) {
      file.open(path, std::ios::out | std::ios::trunc);
      if (!file) {
        throw std::runtime_error("cannot open output: " + path);
      }
      out = &file;
    }
  }
  void line(const std::string &s) { *out << s << '\n'; }
};

std::string json_escape(const std::string &s) {
  std::ostringstream oss;
  for (char c : s) {
    switch (c) {
    case '\\':
      oss << "\\\\";
      break;
    case '"':
      oss << "\\\"";
      break;
    case '\n':
      oss << "\\n";
      break;
    case '\r':
      oss << "\\r";
      break;
    case '\t':
      oss << "\\t";
      break;
    default:
      oss << c;
      break;
    }
  }
  return oss.str();
}

double wall_seconds_since(std::chrono::steady_clock::time_point start,
                          std::chrono::steady_clock::time_point end) {
  return std::chrono::duration<double>(end - start).count();
}

template <typename T> T median(std::vector<T> values) {
  std::sort(values.begin(), values.end());
  return values[values.size() / 2];
}

Options parse_options(int argc, char **argv) {
  Options opt;
  for (int i = 1; i < argc; ++i) {
    std::string a = argv[i];
    auto need_value = [&](const std::string &flag) -> std::string {
      if (i + 1 >= argc) {
        throw std::runtime_error("missing value for " + flag);
      }
      return argv[++i];
    };
    if (a == "--json") {
      opt.json_path = need_value(a);
    } else if (a == "--tag") {
      opt.tag = need_value(a);
    } else if (a == "--mode") {
      opt.mode = need_value(a);
    } else if (a == "--trials") {
      opt.trials = std::stoi(need_value(a));
    } else if (a == "--size-mb") {
      opt.size_mb = std::stoi(need_value(a));
    } else if (a == "--stress-seconds") {
      opt.stress_seconds = std::stoi(need_value(a));
    } else if (a == "--help") {
      std::cout << "usage: metal_membench [--mode all|linear|stress]"
                << " [--json path] [--tag name]"
                << " [--trials n] [--size-mb n] [--stress-seconds n]\n";
      std::exit(0);
    } else {
      throw std::runtime_error("unknown argument: " + a);
    }
  }
  if (opt.trials < 1) {
    opt.trials = 1;
  }
  if (opt.mode != "all" && opt.mode != "linear" && opt.mode != "stress") {
    throw std::runtime_error("mode must be all, linear, or stress");
  }
  if (opt.stress_seconds < 1) {
    opt.stress_seconds = 1;
  }
  return opt;
}

NSString *shader_source() {
  return @R"METAL(
#include <metal_stdlib>
using namespace metal;

kernel void fill_kernel(device uint4 *out [[buffer(0)]],
                        constant uint &seed [[buffer(1)]],
                        uint id [[thread_position_in_grid]]) {
  uint x = id ^ seed;
  out[id] = uint4(x, x * 1664525u + 1013904223u, x ^ 0xa5a5a5a5u, ~x);
}

kernel void copy_kernel(device const uint4 *in [[buffer(0)]],
                        device uint4 *out [[buffer(1)]],
                        uint id [[thread_position_in_grid]]) {
  out[id] = in[id];
}

kernel void write_kernel(device uint4 *out [[buffer(0)]],
                         constant uint &seed [[buffer(1)]],
                         uint id [[thread_position_in_grid]]) {
  uint x = id + seed;
  out[id] = uint4(x, x + 1u, x + 2u, x + 3u);
}

kernel void strided_copy_kernel(device const uint4 *in [[buffer(0)]],
                                device uint4 *out [[buffer(1)]],
                                constant uint &stride [[buffer(2)]],
                                constant uint &mask [[buffer(3)]],
                                uint id [[thread_position_in_grid]]) {
  uint idx = (id * stride) & mask;
  out[id] = in[idx];
}
)METAL";
}

id<MTLComputePipelineState> pipeline(id<MTLDevice> device, id<MTLLibrary> lib,
                                     NSString *name) {
  NSError *err = nil;
  id<MTLFunction> fn = [lib newFunctionWithName:name];
  if (!fn) {
    throw std::runtime_error("missing Metal function");
  }
  id<MTLComputePipelineState> p =
      [device newComputePipelineStateWithFunction:fn error:&err];
  if (!p) {
    std::string msg = err ? [[err localizedDescription] UTF8String] : "unknown";
    throw std::runtime_error("pipeline failed: " + msg);
  }
  return p;
}

struct KernelResult {
  double gpu_ms = 0.0;
  double wall_ms = 0.0;
};

KernelResult dispatch_kernel(id<MTLCommandQueue> queue,
                             id<MTLComputePipelineState> pipe,
                             NSArray<id<MTLBuffer>> *buffers, size_t elements) {
  id<MTLCommandBuffer> cb = [queue commandBuffer];
  id<MTLComputeCommandEncoder> enc = [cb computeCommandEncoder];
  [enc setComputePipelineState:pipe];
  for (NSUInteger i = 0; i < [buffers count]; ++i) {
    [enc setBuffer:[buffers objectAtIndex:i] offset:0 atIndex:i];
  }
  NSUInteger tg_width =
      std::min<NSUInteger>(pipe.maxTotalThreadsPerThreadgroup, 256);
  MTLSize grid = MTLSizeMake(elements, 1, 1);
  MTLSize tg = MTLSizeMake(tg_width, 1, 1);
  [enc dispatchThreads:grid threadsPerThreadgroup:tg];
  [enc endEncoding];
  auto begin = std::chrono::steady_clock::now();
  [cb commit];
  [cb waitUntilCompleted];
  auto end = std::chrono::steady_clock::now();
  if (cb.status == MTLCommandBufferStatusError) {
    std::string msg =
        cb.error ? [[cb.error localizedDescription] UTF8String] : "unknown";
    throw std::runtime_error("Metal command buffer failed: " + msg);
  }
  KernelResult r;
  r.wall_ms = wall_seconds_since(begin, end) * 1000.0;
  if (cb.GPUStartTime > 0.0 && cb.GPUEndTime > cb.GPUStartTime) {
    r.gpu_ms = (cb.GPUEndTime - cb.GPUStartTime) * 1000.0;
  } else {
    r.gpu_ms = r.wall_ms;
  }
  return r;
}

void emit_device(JsonWriter &jw, id<MTLDevice> device, const Options &opt,
                 size_t elements, size_t bytes) {
  bool apple7 = false, apple8 = false, apple9 = false;
  if (@available(macOS 13.0, *)) {
    apple7 = [device supportsFamily:MTLGPUFamilyApple7];
    apple8 = [device supportsFamily:MTLGPUFamilyApple8];
  }
  if (@available(macOS 15.0, *)) {
    apple9 = [device supportsFamily:MTLGPUFamilyApple9];
  }
  std::ostringstream oss;
  oss << "{"
      << "\"event\":\"gpu_device\","
      << "\"tool\":\"metal_membench\","
      << "\"tag\":\"" << json_escape(opt.tag) << "\","
      << "\"device_name\":\"" << json_escape([[device name] UTF8String])
      << "\","
      << "\"has_unified_memory\":" << ([device hasUnifiedMemory] ? "true" : "false")
      << ","
      << "\"recommended_max_working_set_size\":"
      << static_cast<unsigned long long>(device.recommendedMaxWorkingSetSize)
      << ","
      << "\"max_buffer_length\":"
      << static_cast<unsigned long long>(device.maxBufferLength) << ","
      << "\"supports_apple7\":" << (apple7 ? "true" : "false") << ","
      << "\"supports_apple8\":" << (apple8 ? "true" : "false") << ","
      << "\"supports_apple9\":" << (apple9 ? "true" : "false") << ","
      << "\"buffer_bytes\":" << bytes << ","
      << "\"elements_uint4\":" << elements << "}";
  jw.line(oss.str());
}

} // namespace

int main(int argc, char **argv) {
  @autoreleasepool {
    try {
      Options opt = parse_options(argc, argv);
      JsonWriter jw(opt.json_path);
      id<MTLDevice> device = MTLCreateSystemDefaultDevice();
      if (!device) {
        throw std::runtime_error("no Metal device available");
      }

      NSError *err = nil;
      id<MTLLibrary> lib =
          [device newLibraryWithSource:shader_source() options:nil error:&err];
      if (!lib) {
        std::string msg =
            err ? [[err localizedDescription] UTF8String] : "unknown";
        throw std::runtime_error("Metal library compilation failed: " + msg);
      }
      id<MTLCommandQueue> queue = [device newCommandQueue];
      auto fill_pipe = pipeline(device, lib, @"fill_kernel");
      auto copy_pipe = pipeline(device, lib, @"copy_kernel");
      auto write_pipe = pipeline(device, lib, @"write_kernel");
      auto strided_pipe = pipeline(device, lib, @"strided_copy_kernel");

      size_t bytes = static_cast<size_t>(opt.size_mb) * 1024 * 1024;
      size_t elements = bytes / 16;
      size_t pow2 = 1;
      while (pow2 * 2 <= elements) {
        pow2 *= 2;
      }
      elements = pow2;
      bytes = elements * 16;

      id<MTLBuffer> in =
          [device newBufferWithLength:bytes options:MTLResourceStorageModeShared];
      id<MTLBuffer> out =
          [device newBufferWithLength:bytes options:MTLResourceStorageModeShared];
      uint32_t seed_value = 0x4d345052u;
      uint32_t mask_value = static_cast<uint32_t>(elements - 1);
      id<MTLBuffer> seed =
          [device newBufferWithBytes:&seed_value length:sizeof(seed_value)
                             options:MTLResourceStorageModeShared];
      id<MTLBuffer> mask =
          [device newBufferWithBytes:&mask_value length:sizeof(mask_value)
                             options:MTLResourceStorageModeShared];

      emit_device(jw, device, opt, elements, bytes);

      dispatch_kernel(queue, fill_pipe, @[ in, seed ], elements);
      dispatch_kernel(queue, fill_pipe, @[ out, seed ], elements);

      struct Case {
        std::string name;
        id<MTLComputePipelineState> pipe;
        NSArray<id<MTLBuffer>> *buffers;
        double bytes_per_element;
        uint32_t stride;
      };

      auto run_case = [&](const Case &c) {
        std::vector<double> gbps_values;
        for (int t = 0; t < opt.trials; ++t) {
          KernelResult r = dispatch_kernel(queue, c.pipe, c.buffers, elements);
          double gbps =
              (static_cast<double>(elements) * c.bytes_per_element) /
              (r.gpu_ms / 1000.0) / 1.0e9;
          gbps_values.push_back(gbps);
          std::ostringstream oss;
          oss << std::fixed << std::setprecision(6)
              << "{"
              << "\"event\":\"gpu_bandwidth\","
              << "\"tag\":\"" << json_escape(opt.tag) << "\","
              << "\"kernel\":\"" << c.name << "\","
              << "\"trial\":" << t << ","
              << "\"stride_uint4\":" << c.stride << ","
              << "\"buffer_bytes\":" << bytes << ","
              << "\"elements_uint4\":" << elements << ","
              << "\"gpu_ms\":" << r.gpu_ms << ","
              << "\"wall_ms\":" << r.wall_ms << ","
              << "\"gbps\":" << gbps << "}";
          jw.line(oss.str());
        }
        std::ostringstream oss;
        oss << std::fixed << std::setprecision(6)
            << "{"
            << "\"event\":\"gpu_bandwidth_summary\","
            << "\"tag\":\"" << json_escape(opt.tag) << "\","
            << "\"kernel\":\"" << c.name << "\","
            << "\"stride_uint4\":" << c.stride << ","
            << "\"buffer_bytes\":" << bytes << ","
            << "\"median_gbps\":" << median(gbps_values) << "}";
        jw.line(oss.str());
      };

      if (opt.mode == "stress") {
        auto begin = std::chrono::steady_clock::now();
        double gpu_ms = 0.0;
        uint64_t iterations = 0;
        do {
          KernelResult result =
              dispatch_kernel(queue, copy_pipe, @[ in, out ], elements);
          gpu_ms += result.gpu_ms;
          ++iterations;
        } while (wall_seconds_since(begin, std::chrono::steady_clock::now()) <
                 opt.stress_seconds);
        auto end = std::chrono::steady_clock::now();
        double wall_seconds = wall_seconds_since(begin, end);
        double traffic_bytes =
            static_cast<double>(iterations) * static_cast<double>(elements) *
            32.0;
        std::ostringstream oss;
        oss << std::fixed << std::setprecision(6)
            << "{\"event\":\"gpu_stress\","
            << "\"tag\":\"" << json_escape(opt.tag) << "\","
            << "\"kernel\":\"linear_copy\","
            << "\"iterations\":" << iterations << ","
            << "\"seconds\":" << wall_seconds << ","
            << "\"gpu_ms\":" << gpu_ms << ","
            << "\"buffer_bytes\":" << bytes << ","
            << "\"gbps\":" << traffic_bytes / wall_seconds / 1.0e9 << "}";
        jw.line(oss.str());
        return 0;
      }

      run_case({"linear_copy", copy_pipe, @[ in, out ], 32.0, 1});
      run_case({"linear_write", write_pipe, @[ out, seed ], 16.0, 1});

      if (opt.mode == "all") {
        // Odd strides are coprime with the power-of-two element count, avoiding
        // small-working-set aliasing over the power-of-two buffer.
        const std::vector<uint32_t> strides = {1,  3,   5,   9,   17,
                                               33, 65, 129, 257, 513};
        for (uint32_t stride_value : strides) {
          id<MTLBuffer> stride = [device
              newBufferWithBytes:&stride_value
                          length:sizeof(stride_value)
                         options:MTLResourceStorageModeShared];
          run_case({"strided_copy", strided_pipe, @[ in, out, stride, mask ],
                    32.0, stride_value});
        }
      }
    } catch (const std::exception &e) {
      std::cerr << "metal_membench: " << e.what() << '\n';
      return 1;
    }
  }
  return 0;
}


==> anc/src/slc_probe.mm <==
#import <Foundation/Foundation.h>
#import <Metal/Metal.h>

#include <dlfcn.h>
#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <sstream>
#include <stdexcept>
#include <string>
#include <vector>

#include <pthread.h>
#include <pthread/qos.h>
#include <sys/mman.h>
#include <sys/sysctl.h>

namespace {

volatile uint64_t g_sink = 0;

// ---- live memory-fabric sampler (root) --------------------------------------
// Samples the SoC memory-fabric DRAM-traffic counter ("CLPC DCS", a simple
// IOReport channel that scales with DRAM accesses) through the private
// libIOReport, the same surface powermetrics uses. Because the GPU victim and
// the CPU probe never run concurrently in this experiment, bracketing each
// phase with a sample attributes DRAM traffic to that phase WITHOUT a per-agent
// counter: the GPU phase's delta is GPU-driven DRAM traffic, and the subsequent
// CPU probe's delta is CPU-driven traffic, i.e. CPU misses that reached DRAM.
// If a completed GPU command displaced CPU lines from the system-level cache,
// the post-GPU CPU probe must generate measurably more DRAM traffic than the
// no-victim baseline -- turning the residual-state claim from a timing inference
// into a direct fabric measurement. Requires root; degrades to disabled
// otherwise.
struct FabricSampler {
  using ChGrpFn = CFMutableDictionaryRef (*)(CFStringRef, CFStringRef, uint64_t,
                                             uint64_t, uint64_t);
  using SubFn = void *(*)(void *, CFMutableDictionaryRef,
                          CFMutableDictionaryRef *, uint64_t, CFTypeRef);
  using SampFn = CFDictionaryRef (*)(void *, CFMutableDictionaryRef, CFTypeRef);
  using DeltaFn = CFDictionaryRef (*)(CFDictionaryRef, CFDictionaryRef,
                                      CFTypeRef);
  using IterFn = void (*)(CFDictionaryRef, int (^)(CFDictionaryRef));
  using NameFn = CFStringRef (*)(CFDictionaryRef);
  using ValFn = int64_t (*)(CFDictionaryRef, int);

  bool ok = false;
  SampFn samp = nullptr;
  DeltaFn delta = nullptr;
  IterFn iter = nullptr;
  NameFn name = nullptr;
  ValFn val = nullptr;
  void *sub = nullptr;
  CFMutableDictionaryRef subbed = nullptr;
  CFDictionaryRef prev = nullptr;

  FabricSampler() {
    void *h = dlopen("/usr/lib/libIOReport.dylib", RTLD_NOW);
    if (!h) {
      return;
    }
    auto chgrp = reinterpret_cast<ChGrpFn>(dlsym(h, "IOReportCopyChannelsInGroup"));
    auto mksub = reinterpret_cast<SubFn>(dlsym(h, "IOReportCreateSubscription"));
    samp = reinterpret_cast<SampFn>(dlsym(h, "IOReportCreateSamples"));
    delta = reinterpret_cast<DeltaFn>(dlsym(h, "IOReportCreateSamplesDelta"));
    iter = reinterpret_cast<IterFn>(dlsym(h, "IOReportIterate"));
    name = reinterpret_cast<NameFn>(dlsym(h, "IOReportChannelGetChannelName"));
    val = reinterpret_cast<ValFn>(dlsym(h, "IOReportSimpleGetIntegerValue"));
    if (!chgrp || !mksub || !samp || !delta || !iter || !name || !val) {
      return;
    }
    CFMutableDictionaryRef chans = chgrp(CFSTR("PMP"), nullptr, 0, 0, 0);
    if (!chans) {
      return;
    }
    sub = mksub(nullptr, chans, &subbed, 0, nullptr);
    if (!sub) {
      return;
    }
    prev = samp(sub, subbed, nullptr);
    ok = prev != nullptr;
  }

  // DRAM-traffic counts since the previous call (resets the baseline).
  long long delta_dram() {
    if (!ok) {
      return -1;
    }
    CFDictionaryRef cur = samp(sub, subbed, nullptr);
    CFDictionaryRef d = delta(prev, cur, nullptr);
    __block long long out = 0;
    iter(d, ^int(CFDictionaryRef ch) {
      char buf[64];
      CFStringRef n = name(ch);
      if (n && CFStringGetCString(n, buf, sizeof(buf), kCFStringEncodingUTF8) &&
          std::string(buf) == "CLPC DCS") {
        out = static_cast<long long>(val(ch, 0));
      }
      return 0;
    });
    if (d) {
      CFRelease(d);
    }
    CFRelease(prev);
    prev = cur;
    return out;
  }
};

struct Options {
  std::string json_path;
  std::string suite = "all";
  int trials = 21;
  int max_victim_mb = 512;
};

struct JsonWriter {
  std::ofstream file;
  std::ostream *out = &std::cout;

  explicit JsonWriter(const std::string &path) {
    if (!path.empty()) {
      file.open(path, std::ios::out | std::ios::trunc);
      if (!file) {
        throw std::runtime_error("cannot open output: " + path);
      }
      out = &file;
    }
  }

  void line(const std::string &value) { *out << value << '\n'; }
};

uint64_t sysctl_u64(const char *name) {
  uint64_t value = 0;
  size_t size = sizeof(value);
  if (sysctlbyname(name, &value, &size, nullptr, 0) != 0) {
    return 0;
  }
  return value;
}

std::string sysctl_string(const char *name) {
  size_t size = 0;
  if (sysctlbyname(name, nullptr, &size, nullptr, 0) != 0 || size == 0) {
    return "";
  }
  std::string value(size, '\0');
  if (sysctlbyname(name, value.data(), &size, nullptr, 0) != 0) {
    return "";
  }
  while (!value.empty() && value.back() == '\0') {
    value.pop_back();
  }
  return value;
}

double elapsed_ns(std::chrono::steady_clock::time_point begin,
                  std::chrono::steady_clock::time_point end) {
  return std::chrono::duration<double, std::nano>(end - begin).count();
}

struct MappedBuffer {
  uint8_t *data = nullptr;
  size_t bytes = 0;

  explicit MappedBuffer(size_t requested_bytes) : bytes(requested_bytes) {
    void *mapping =
        mmap(nullptr, bytes, PROT_READ | PROT_WRITE, MAP_PRIVATE | MAP_ANON, -1, 0);
    if (mapping == MAP_FAILED) {
      throw std::runtime_error("mmap failed for SLC spy buffer");
    }
    data = static_cast<uint8_t *>(mapping);
  }

  ~MappedBuffer() {
    if (data != nullptr) {
      munmap(data, bytes);
    }
  }

  MappedBuffer(const MappedBuffer &) = delete;
  MappedBuffer &operator=(const MappedBuffer &) = delete;
};

void initialize_lines(MappedBuffer &buffer, size_t entries, size_t stride) {
  for (size_t i = 0; i < entries; ++i) {
    auto *value =
        reinterpret_cast<volatile uint64_t *>(buffer.data + i * stride);
    *value = static_cast<uint64_t>(i * 0x9e3779b97f4a7c15ULL + 1);
  }
}

double profile_lines(MappedBuffer &buffer, size_t entries, size_t stride,
                     bool reverse) {
  uint64_t sum = 0;
  auto begin = std::chrono::steady_clock::now();
  if (reverse) {
    for (size_t i = entries; i-- > 0;) {
      sum += *reinterpret_cast<volatile uint64_t *>(buffer.data + i * stride);
    }
  } else {
    for (size_t i = 0; i < entries; ++i) {
      sum += *reinterpret_cast<volatile uint64_t *>(buffer.data + i * stride);
    }
  }
  auto end = std::chrono::steady_clock::now();
  g_sink += sum;
  return elapsed_ns(begin, end) / static_cast<double>(entries);
}

NSString *shader_source() {
  return @R"METAL(
#include <metal_stdlib>
using namespace metal;

kernel void gpu_victim_buffer(device uint4 *data [[buffer(0)]],
                              uint id [[thread_position_in_grid]]) {
  uint4 value = data[id];
  value ^= uint4(id, id * 1664525u + 1013904223u,
                 id ^ 0x9e3779b9u, id + 0x7f4a7c15u);
  data[id] = value;
}

// A realistic spatial-locality victim: a 7-point 1D stencil (convolution/blur
// shape) with neighbour reuse, unlike the pure read-modify-write kernel. This
// leaves a different cache footprint, closer to graphics/compute filtering than
// a synthetic streaming pass.
kernel void gpu_victim_stencil(device const uint4 *in [[buffer(0)]],
                               device uint4 *out [[buffer(1)]],
                               constant uint &n [[buffer(2)]],
                               uint id [[thread_position_in_grid]]) {
  if (id >= n) {
    return;
  }
  uint4 acc = uint4(0);
  for (int d = -3; d <= 3; ++d) {
    long idx = clamp((long)id + d, (long)0, (long)n - 1);
    acc += in[idx];
  }
  out[id] = acc ^ uint4(id, id * 1664525u + 1013904223u, id ^ 0x9e3779b9u,
                        id + 0x7f4a7c15u);
}

kernel void gpu_victim_texture(texture2d<uint, access::read_write> tex [[texture(0)]],
                               constant uint &active_elements [[buffer(0)]],
                               uint id [[thread_position_in_grid]]) {
  if (id >= active_elements) {
    return;
  }
  uint width = tex.get_width();
  uint2 xy = uint2(id % width, id / width);
  uint4 value = tex.read(xy);
  value ^= uint4(id, id * 1664525u + 1013904223u,
                 id ^ 0x9e3779b9u, id + 0x7f4a7c15u);
  tex.write(value, xy);
}
)METAL";
}

struct Pipelines {
  id<MTLComputePipelineState> buffer = nil;
  id<MTLComputePipelineState> texture = nil;
  id<MTLComputePipelineState> stencil = nil;
};

id<MTLComputePipelineState> make_pipeline(id<MTLDevice> device,
                                          id<MTLLibrary> library,
                                          NSString *name) {
  NSError *error = nil;
  id<MTLFunction> function = [library newFunctionWithName:name];
  id<MTLComputePipelineState> pipeline =
      [device newComputePipelineStateWithFunction:function error:&error];
  if (!pipeline) {
    std::string message =
        error ? [[error localizedDescription] UTF8String] : "unknown";
    throw std::runtime_error("Metal pipeline creation failed: " + message);
  }
  return pipeline;
}

Pipelines make_pipelines(id<MTLDevice> device) {
  NSError *error = nil;
  id<MTLLibrary> library =
      [device newLibraryWithSource:shader_source() options:nil error:&error];
  if (!library) {
    std::string message =
        error ? [[error localizedDescription] UTF8String] : "unknown";
    throw std::runtime_error("Metal library compilation failed: " + message);
  }
  Pipelines p;
  p.buffer = make_pipeline(device, library, @"gpu_victim_buffer");
  p.texture = make_pipeline(device, library, @"gpu_victim_texture");
  p.stencil = make_pipeline(device, library, @"gpu_victim_stencil");
  return p;
}

double run_stencil_victim(id<MTLCommandQueue> queue,
                          id<MTLComputePipelineState> pipeline,
                          id<MTLBuffer> in_buffer, id<MTLBuffer> out_buffer,
                          size_t bytes) {
  if (bytes == 0) {
    return 0.0;
  }
  const uint32_t elements = static_cast<uint32_t>(bytes / 16);
  id<MTLCommandBuffer> command = [queue commandBuffer];
  id<MTLComputeCommandEncoder> encoder = [command computeCommandEncoder];
  [encoder setComputePipelineState:pipeline];
  [encoder setBuffer:in_buffer offset:0 atIndex:0];
  [encoder setBuffer:out_buffer offset:0 atIndex:1];
  [encoder setBytes:&elements length:sizeof(elements) atIndex:2];
  const NSUInteger width =
      std::min<NSUInteger>(pipeline.maxTotalThreadsPerThreadgroup, 256);
  [encoder dispatchThreads:MTLSizeMake(elements, 1, 1)
      threadsPerThreadgroup:MTLSizeMake(width, 1, 1)];
  [encoder endEncoding];
  [command commit];
  [command waitUntilCompleted];
  if (command.status == MTLCommandBufferStatusError) {
    std::string message =
        command.error ? [[command.error localizedDescription] UTF8String]
                      : "unknown";
    throw std::runtime_error("Metal stencil victim failed: " + message);
  }
  if (command.GPUEndTime > command.GPUStartTime) {
    return (command.GPUEndTime - command.GPUStartTime) * 1000.0;
  }
  return 0.0;
}

double run_buffer_victim(id<MTLCommandQueue> queue,
                         id<MTLComputePipelineState> pipeline,
                         id<MTLBuffer> buffer, size_t bytes) {
  if (bytes == 0) {
    return 0.0;
  }
  const size_t elements = bytes / 16;
  id<MTLCommandBuffer> command = [queue commandBuffer];
  id<MTLComputeCommandEncoder> encoder = [command computeCommandEncoder];
  [encoder setComputePipelineState:pipeline];
  [encoder setBuffer:buffer offset:0 atIndex:0];
  const NSUInteger width =
      std::min<NSUInteger>(pipeline.maxTotalThreadsPerThreadgroup, 256);
  [encoder dispatchThreads:MTLSizeMake(elements, 1, 1)
      threadsPerThreadgroup:MTLSizeMake(width, 1, 1)];
  [encoder endEncoding];
  [command commit];
  [command waitUntilCompleted];
  if (command.status == MTLCommandBufferStatusError) {
    std::string message =
        command.error ? [[command.error localizedDescription] UTF8String]
                      : "unknown";
    throw std::runtime_error("Metal buffer victim failed: " + message);
  }
  if (command.GPUEndTime > command.GPUStartTime) {
    return (command.GPUEndTime - command.GPUStartTime) * 1000.0;
  }
  return 0.0;
}

double run_texture_victim(id<MTLCommandQueue> queue,
                          id<MTLComputePipelineState> pipeline,
                          id<MTLTexture> texture, size_t bytes,
                          const std::string &optimization) {
  if (bytes == 0) {
    return 0.0;
  }
  uint32_t elements = static_cast<uint32_t>(bytes / 16);
  id<MTLCommandBuffer> command = [queue commandBuffer];
  id<MTLComputeCommandEncoder> encoder = [command computeCommandEncoder];
  [encoder setComputePipelineState:pipeline];
  [encoder setTexture:texture atIndex:0];
  [encoder setBytes:&elements length:sizeof(elements) atIndex:0];
  const NSUInteger width =
      std::min<NSUInteger>(pipeline.maxTotalThreadsPerThreadgroup, 256);
  [encoder dispatchThreads:MTLSizeMake(elements, 1, 1)
      threadsPerThreadgroup:MTLSizeMake(width, 1, 1)];
  [encoder endEncoding];

  if (optimization != "none") {
    id<MTLBlitCommandEncoder> blit = [command blitCommandEncoder];
    if (optimization == "cpu") {
      [blit optimizeContentsForCPUAccess:texture];
    } else if (optimization == "gpu") {
      [blit optimizeContentsForGPUAccess:texture];
    }
    [blit endEncoding];
  }

  [command commit];
  [command waitUntilCompleted];
  if (command.status == MTLCommandBufferStatusError) {
    std::string message =
        command.error ? [[command.error localizedDescription] UTF8String]
                      : "unknown";
    throw std::runtime_error("Metal texture victim failed: " + message);
  }
  if (command.GPUEndTime > command.GPUStartTime) {
    return (command.GPUEndTime - command.GPUStartTime) * 1000.0;
  }
  return 0.0;
}

Options parse_options(int argc, char **argv) {
  Options options;
  for (int i = 1; i < argc; ++i) {
    std::string argument = argv[i];
    auto value = [&](const std::string &flag) {
      if (i + 1 >= argc) {
        throw std::runtime_error("missing value for " + flag);
      }
      return std::string(argv[++i]);
    };
    if (argument == "--json") {
      options.json_path = value(argument);
    } else if (argument == "--suite") {
      options.suite = value(argument);
    } else if (argument == "--trials") {
      options.trials = std::stoi(value(argument));
    } else if (argument == "--max-victim-mb") {
      options.max_victim_mb = std::stoi(value(argument));
    } else if (argument == "--help") {
      std::cout << "usage: slc_probe [--json path] [--trials n]"
                << " [--max-victim-mb n]"
                << " [--suite all|main|resource|fabric]\n";
      std::exit(0);
    } else {
      throw std::runtime_error("unknown argument: " + argument);
    }
  }
  options.trials = std::max(options.trials, 3);
  options.max_victim_mb = std::clamp(options.max_victim_mb, 1, 512);
  if (options.suite != "all" && options.suite != "main" &&
      options.suite != "resource" && options.suite != "fabric") {
    throw std::runtime_error(
        "--suite must be all, main, resource, or fabric");
  }
  return options;
}

// Build a single random cycle over `entries` nodes spaced `stride` bytes apart.
// Each node stores the byte offset of its successor, so every load depends on
// the previous one. This converts the capacity sweep from an independent-load
// throughput measurement (which overlaps accesses via memory-level parallelism
// and therefore produces a non-monotonic curve) into a true dependent-latency
// measurement whose plateaus track L1D, L2, and SLC residency monotonically.
void build_chase_cycle(MappedBuffer &buffer, size_t entries, size_t stride,
                       uint64_t seed) {
  std::vector<uint32_t> order(entries);
  for (size_t i = 0; i < entries; ++i) {
    order[i] = static_cast<uint32_t>(i);
  }
  uint64_t rng = seed ^ 0x9e3779b97f4a7c15ULL;
  for (size_t i = entries - 1; i > 0; --i) {
    rng ^= rng << 13;
    rng ^= rng >> 7;
    rng ^= rng << 17;
    size_t j = static_cast<size_t>(rng % (i + 1));
    std::swap(order[i], order[j]);
  }
  for (size_t i = 0; i < entries; ++i) {
    size_t cur = order[i];
    size_t nxt = order[(i + 1) % entries];
    *reinterpret_cast<volatile uint64_t *>(buffer.data + cur * stride) =
        static_cast<uint64_t>(nxt * stride);
  }
}

double chase_cycle(MappedBuffer &buffer, uint64_t start_offset, size_t steps) {
  uint64_t off = start_offset;
  auto begin = std::chrono::steady_clock::now();
  for (size_t i = 0; i < steps; ++i) {
    off = *reinterpret_cast<volatile uint64_t *>(buffer.data + off);
  }
  auto end = std::chrono::steady_clock::now();
  g_sink += off;
  return elapsed_ns(begin, end) / static_cast<double>(steps);
}

void run_capacity_sweep(JsonWriter &writer) {
  constexpr size_t line_bytes = 128;
  constexpr size_t slc_stride = 8192;
  // Fine, evenly spaced working-set ladder from inside L1D through the SLC and
  // into DRAM. The dependent chase makes the latency response monotonic, so the
  // ladder can be used to locate residency boundaries rather than being left in
  // the artifact as a non-monotonic curve.
  const std::vector<size_t> touched_kib = {
      64,    128,   192,   256,   384,   512,    768,   1024,
      1536,  2048,  3072,  4096,  6144,  8192,   12288, 16384,
      20480, 24576, 32768, 49152, 65536, 98304,  131072};
  const size_t max_entries = (touched_kib.back() * 1024) / line_bytes;
  MappedBuffer buffer(max_entries * slc_stride);

  for (size_t kib : touched_kib) {
    const size_t entries = (kib * 1024) / line_bytes;
    if (entries < 4) {
      continue;
    }
    build_chase_cycle(buffer, entries, slc_stride, kib);
    // Long enough that timer granularity is negligible; the dependency chain
    // serializes the loads so this is latency, not bandwidth.
    size_t steps = entries * 16;
    if (steps < (4u << 20)) {
      steps = 4u << 20;
    }
    chase_cycle(buffer, 0, entries * 4); // warm TLB/caches
    std::vector<double> samples;
    for (int trial = 0; trial < 11; ++trial) {
      samples.push_back(chase_cycle(buffer, 0, steps));
    }
    std::sort(samples.begin(), samples.end());
    const double median_ns = samples[samples.size() / 2];
    const double min_ns = samples.front();
    std::ostringstream row;
    row << std::fixed << std::setprecision(6)
        << "{"
        << "\"event\":\"slc_capacity\","
        << "\"pattern\":\"pointerchase_stride8192\","
        << "\"method\":\"dependent_chase\","
        << "\"line_bytes\":" << line_bytes << ","
        << "\"stride_bytes\":" << slc_stride << ","
        << "\"entries\":" << entries << ","
        << "\"steps\":" << steps << ","
        << "\"touched_bytes\":" << entries * line_bytes << ","
        << "\"address_span_bytes\":" << entries * slc_stride << ","
        << "\"ns_per_line\":" << median_ns << ","
        << "\"min_ns_per_line\":" << min_ns << "}";
    writer.line(row.str());
  }
}

void run_buffer_displacement(JsonWriter &writer, id<MTLCommandQueue> queue,
                             id<MTLComputePipelineState> pipeline,
                             id<MTLBuffer> victim,
                             const std::string &event_name,
                             const std::string &storage_mode,
                             const std::vector<std::pair<std::string, size_t>> &patterns,
                             const std::vector<size_t> &victim_mib,
                             const Options &options) {
  constexpr size_t line_bytes = 128;
  const size_t spy_touched_bytes = 16 * 1024 * 1024;
  const size_t entries = spy_touched_bytes / line_bytes;

  for (const auto &[pattern, stride] : patterns) {
    MappedBuffer spy((entries - 1) * stride + line_bytes);
    initialize_lines(spy, entries, stride);
    bool reverse = false;
    for (int warm = 0; warm < 5; ++warm) {
      profile_lines(spy, entries, stride, reverse);
      reverse = !reverse;
    }
    for (size_t mib : victim_mib) {
      const size_t victim_bytes = mib * 1024 * 1024;
      for (int trial = 0; trial < options.trials; ++trial) {
        profile_lines(spy, entries, stride, reverse);
        reverse = !reverse;
        const double gpu_ms =
            run_buffer_victim(queue, pipeline, victim, victim_bytes);
        const double probe_ns_per_line =
            profile_lines(spy, entries, stride, reverse);
        reverse = !reverse;
        const double recovery_ns_per_line =
            profile_lines(spy, entries, stride, reverse);
        reverse = !reverse;
        std::ostringstream row;
        row << std::fixed << std::setprecision(6)
            << "{"
            << "\"event\":\"" << event_name << "\","
            << "\"victim_kind\":\"buffer\","
            << "\"storage_mode\":\"" << storage_mode << "\","
            << "\"optimization\":\"none\","
            << "\"allow_gpu_optimized\":false,"
            << "\"pattern\":\"" << pattern << "\","
            << "\"trial\":" << trial << ","
            << "\"line_bytes\":" << line_bytes << ","
            << "\"stride_bytes\":" << stride << ","
            << "\"spy_entries\":" << entries << ","
            << "\"spy_touched_bytes\":" << spy_touched_bytes << ","
            << "\"spy_address_span_bytes\":" << (entries - 1) * stride + line_bytes
            << ","
            << "\"gpu_victim_bytes\":" << victim_bytes << ","
            << "\"gpu_ms\":" << gpu_ms << ","
            << "\"probe_ns_per_line\":" << probe_ns_per_line << ","
            << "\"recovery_ns_per_line\":" << recovery_ns_per_line << "}";
        writer.line(row.str());
      }
    }
  }
}

// Same spy/probe/recovery scaffold as run_buffer_displacement, but the GPU
// victim is the spatial-locality stencil kernel instead of the synthetic
// read-modify-write pass. Reported under victim_kind="stencil" so the analysis
// can compare cache footprints left by different GPU kernels.
void run_stencil_displacement(JsonWriter &writer, id<MTLCommandQueue> queue,
                              id<MTLComputePipelineState> pipeline,
                              id<MTLBuffer> in_buffer, id<MTLBuffer> out_buffer,
                              const std::vector<size_t> &victim_mib,
                              const Options &options) {
  constexpr size_t line_bytes = 128;
  constexpr size_t stride = 8192;
  const size_t spy_touched_bytes = 16 * 1024 * 1024;
  const size_t entries = spy_touched_bytes / line_bytes;

  MappedBuffer spy((entries - 1) * stride + line_bytes);
  initialize_lines(spy, entries, stride);
  bool reverse = false;
  for (int warm = 0; warm < 5; ++warm) {
    profile_lines(spy, entries, stride, reverse);
    reverse = !reverse;
  }
  for (size_t mib : victim_mib) {
    const size_t victim_bytes = mib * 1024 * 1024;
    for (int trial = 0; trial < options.trials; ++trial) {
      profile_lines(spy, entries, stride, reverse);
      reverse = !reverse;
      const double gpu_ms =
          run_stencil_victim(queue, pipeline, in_buffer, out_buffer,
                             victim_bytes);
      const double probe_ns_per_line =
          profile_lines(spy, entries, stride, reverse);
      reverse = !reverse;
      const double recovery_ns_per_line =
          profile_lines(spy, entries, stride, reverse);
      reverse = !reverse;
      std::ostringstream row;
      row << std::fixed << std::setprecision(6)
          << "{"
          << "\"event\":\"slc_gpu_kernel_shape\","
          << "\"victim_kind\":\"stencil\","
          << "\"storage_mode\":\"shared\","
          << "\"optimization\":\"none\","
          << "\"allow_gpu_optimized\":false,"
          << "\"pattern\":\"stride8192_alternating\","
          << "\"trial\":" << trial << ","
          << "\"line_bytes\":" << line_bytes << ","
          << "\"stride_bytes\":" << stride << ","
          << "\"spy_entries\":" << entries << ","
          << "\"spy_touched_bytes\":" << spy_touched_bytes << ","
          << "\"spy_address_span_bytes\":" << (entries - 1) * stride + line_bytes
          << ","
          << "\"gpu_victim_bytes\":" << victim_bytes << ","
          << "\"gpu_ms\":" << gpu_ms << ","
          << "\"probe_ns_per_line\":" << probe_ns_per_line << ","
          << "\"recovery_ns_per_line\":" << recovery_ns_per_line << "}";
      writer.line(row.str());
    }
  }
}

id<MTLTexture> make_texture(id<MTLDevice> device, size_t max_bytes,
                            MTLStorageMode storage_mode,
                            bool allow_gpu_optimized) {
  constexpr NSUInteger width = 8192;
  const NSUInteger elements = std::max<NSUInteger>(1, max_bytes / 16);
  const NSUInteger height = (elements + width - 1) / width;
  MTLTextureDescriptor *descriptor = [[MTLTextureDescriptor alloc] init];
  descriptor.textureType = MTLTextureType2D;
  descriptor.pixelFormat = MTLPixelFormatRGBA32Uint;
  descriptor.width = width;
  descriptor.height = height;
  descriptor.mipmapLevelCount = 1;
  descriptor.storageMode = storage_mode;
  descriptor.usage = MTLTextureUsageShaderRead | MTLTextureUsageShaderWrite;
  descriptor.allowGPUOptimizedContents = allow_gpu_optimized ? YES : NO;
  id<MTLTexture> texture = [device newTextureWithDescriptor:descriptor];
  if (!texture) {
    throw std::runtime_error("failed to allocate Metal victim texture");
  }
  return texture;
}

void run_resource_matrix(JsonWriter &writer, id<MTLDevice> device,
                         id<MTLCommandQueue> queue,
                         const Pipelines &pipelines,
                         id<MTLBuffer> shared_buffer,
                         id<MTLBuffer> private_buffer,
                         const Options &options) {
  struct ResourceCase {
    std::string victim_kind;
    std::string storage_mode;
    std::string optimization;
    bool allow_gpu_optimized;
    id<MTLBuffer> buffer;
    id<MTLTexture> texture;
  };

  const size_t max_bytes =
      static_cast<size_t>(options.max_victim_mb) * 1024 * 1024;
  id<MTLTexture> texture_shared_default =
      make_texture(device, max_bytes, MTLStorageModeShared, true);
  id<MTLTexture> texture_shared_cpu =
      make_texture(device, max_bytes, MTLStorageModeShared, true);
  id<MTLTexture> texture_shared_gpu =
      make_texture(device, max_bytes, MTLStorageModeShared, true);
  id<MTLTexture> texture_shared_linear =
      make_texture(device, max_bytes, MTLStorageModeShared, false);
  id<MTLTexture> texture_private =
      make_texture(device, max_bytes, MTLStorageModePrivate, true);

  const std::vector<ResourceCase> cases = {
      {"buffer", "shared", "none", false, shared_buffer, nil},
      {"buffer", "private", "none", false, private_buffer, nil},
      {"texture", "shared", "none", true, nil, texture_shared_default},
      {"texture", "shared", "cpu", true, nil, texture_shared_cpu},
      {"texture", "shared", "gpu", true, nil, texture_shared_gpu},
      {"texture", "shared", "none", false, nil, texture_shared_linear},
      {"texture", "private", "none", true, nil, texture_private},
  };
  constexpr size_t line_bytes = 128;
  constexpr size_t stride = 8192;
  const size_t spy_touched_bytes = 16 * 1024 * 1024;
  const size_t entries = spy_touched_bytes / line_bytes;
  std::vector<size_t> victim_mib = {0, 16, 64, 512};
  victim_mib.erase(
      std::remove_if(victim_mib.begin(), victim_mib.end(),
                     [&](size_t value) {
                       return value > static_cast<size_t>(options.max_victim_mb);
                     }),
      victim_mib.end());

  struct Task {
    size_t case_index;
    size_t victim_mib;
  };
  MappedBuffer spy((entries - 1) * stride + line_bytes);
  initialize_lines(spy, entries, stride);
  bool reverse = false;
  for (int warm = 0; warm < 7; ++warm) {
    profile_lines(spy, entries, stride, reverse);
    reverse = !reverse;
  }

  const int blocks = std::min(options.trials, 25);
  for (int block = 0; block < blocks; ++block) {
    std::vector<Task> tasks;
    for (size_t case_index = 0; case_index < cases.size(); ++case_index) {
      for (size_t mib : victim_mib) {
        tasks.push_back({case_index, mib});
      }
    }
    uint64_t rng =
        0x9e3779b97f4a7c15ULL ^ static_cast<uint64_t>(block + 1);
    for (size_t i = tasks.size() - 1; i > 0; --i) {
      rng ^= rng << 13;
      rng ^= rng >> 7;
      rng ^= rng << 17;
      size_t j = static_cast<size_t>(rng % (i + 1));
      std::swap(tasks[i], tasks[j]);
    }

    for (size_t order = 0; order < tasks.size(); ++order) {
      const Task &task = tasks[order];
      const ResourceCase &resource = cases[task.case_index];
      const size_t victim_bytes = task.victim_mib * 1024 * 1024;
      profile_lines(spy, entries, stride, reverse);
      reverse = !reverse;
      double gpu_ms = 0.0;
      if (resource.victim_kind == "buffer") {
        gpu_ms = run_buffer_victim(queue, pipelines.buffer, resource.buffer,
                                   victim_bytes);
      } else {
        gpu_ms = run_texture_victim(
            queue, pipelines.texture, resource.texture, victim_bytes,
            resource.optimization);
      }
      const double probe_ns_per_line =
          profile_lines(spy, entries, stride, reverse);
      reverse = !reverse;
      const double recovery_ns_per_line =
          profile_lines(spy, entries, stride, reverse);
      reverse = !reverse;
      std::ostringstream row;
      row << std::fixed << std::setprecision(6)
          << "{"
          << "\"event\":\"slc_gpu_resource_blocked\","
          << "\"design\":\"randomized_complete_block\","
          << "\"block\":" << block << ","
          << "\"order\":" << order << ","
          << "\"victim_kind\":\"" << resource.victim_kind << "\","
          << "\"storage_mode\":\"" << resource.storage_mode << "\","
          << "\"optimization\":\"" << resource.optimization << "\","
          << "\"allow_gpu_optimized\":"
          << (resource.allow_gpu_optimized ? "true" : "false") << ","
          << "\"pattern\":\"stride8192_alternating\","
          << "\"line_bytes\":" << line_bytes << ","
          << "\"stride_bytes\":" << stride << ","
          << "\"spy_entries\":" << entries << ","
          << "\"spy_touched_bytes\":" << spy_touched_bytes << ","
          << "\"spy_address_span_bytes\":"
          << (entries - 1) * stride + line_bytes << ","
          << "\"gpu_victim_bytes\":" << victim_bytes << ","
          << "\"gpu_ms\":" << gpu_ms << ","
          << "\"probe_ns_per_line\":" << probe_ns_per_line << ","
          << "\"recovery_ns_per_line\":" << recovery_ns_per_line << "}";
      writer.line(row.str());
    }
  }
}

// Direct fabric measurement of the post-GPU displacement: bracket the GPU victim
// phase and the subsequent CPU probe phase with live DRAM-traffic samples. If
// the GPU command displaced the CPU probe's lines from the SLC, the CPU phase's
// DRAM traffic rises with GPU footprint even though the phases never overlap.
void run_fabric_transition(JsonWriter &writer, FabricSampler &fab,
                           id<MTLCommandQueue> queue,
                           id<MTLComputePipelineState> pipeline,
                           id<MTLBuffer> victim,
                           const std::vector<size_t> &victim_mib,
                           const Options &options) {
  if (!fab.ok) {
    writer.line("{\"event\":\"slc_fabric_transition\",\"status\":\"disabled\","
                "\"note\":\"requires root for IOReport fabric sampling\"}");
    return;
  }
  constexpr size_t line_bytes = 128;
  constexpr size_t stride = 8192;
  const size_t spy_touched_bytes = 16 * 1024 * 1024;
  const size_t entries = spy_touched_bytes / line_bytes;
  MappedBuffer spy((entries - 1) * stride + line_bytes);
  initialize_lines(spy, entries, stride);
  bool reverse = false;
  for (int warm = 0; warm < 5; ++warm) {
    profile_lines(spy, entries, stride, reverse);
    reverse = !reverse;
  }
  for (size_t mib : victim_mib) {
    const size_t victim_bytes = mib * 1024 * 1024;
    for (int trial = 0; trial < options.trials; ++trial) {
      // Keep the spy warm in whatever cache survives, then reset the fabric
      // baseline immediately before the GPU phase.
      profile_lines(spy, entries, stride, reverse);
      reverse = !reverse;
      fab.delta_dram();
      const double gpu_ms =
          run_buffer_victim(queue, pipeline, victim, victim_bytes);
      const long long gpu_dram = fab.delta_dram();
      const double probe_ns_per_line =
          profile_lines(spy, entries, stride, reverse);
      reverse = !reverse;
      const long long cpu_probe_dram = fab.delta_dram();
      std::ostringstream row;
      row << std::fixed << std::setprecision(6)
          << "{"
          << "\"event\":\"slc_fabric_transition\","
          << "\"status\":\"ok\","
          << "\"trial\":" << trial << ","
          << "\"gpu_victim_bytes\":" << victim_bytes << ","
          << "\"gpu_ms\":" << gpu_ms << ","
          << "\"gpu_phase_dram_traffic\":" << gpu_dram << ","
          << "\"cpu_probe_dram_traffic\":" << cpu_probe_dram << ","
          << "\"probe_ns_per_line\":" << probe_ns_per_line << "}";
      writer.line(row.str());
    }
  }
}

} // namespace

int main(int argc, char **argv) {
  @autoreleasepool {
    try {
      Options options = parse_options(argc, argv);
      JsonWriter writer(options.json_path);
      pthread_set_qos_class_self_np(QOS_CLASS_USER_INTERACTIVE, 0);

      id<MTLDevice> device = MTLCreateSystemDefaultDevice();
      if (!device) {
        throw std::runtime_error("no Metal device available");
      }
      id<MTLCommandQueue> queue = [device newCommandQueue];
      Pipelines pipelines = make_pipelines(device);
      const size_t victim_bytes =
          static_cast<size_t>(options.max_victim_mb) * 1024 * 1024;

      id<MTLBuffer> shared_buffer =
          [device newBufferWithLength:victim_bytes
                              options:MTLResourceStorageModeShared];
      id<MTLBuffer> private_buffer =
          [device newBufferWithLength:victim_bytes
                              options:MTLResourceStorageModePrivate];
      id<MTLBuffer> stencil_out =
          [device newBufferWithLength:victim_bytes
                              options:MTLResourceStorageModeShared];
      if (!shared_buffer || !private_buffer || !stencil_out) {
        throw std::runtime_error("failed to allocate Metal victim buffers");
      }

      std::ostringstream device_row;
      device_row << "{"
                 << "\"event\":\"slc_device\","
                 << "\"cpu_brand\":\""
                 << sysctl_string("machdep.cpu.brand_string") << "\","
                 << "\"cache_line_bytes\":" << sysctl_u64("hw.cachelinesize")
                 << ","
                 << "\"page_bytes\":" << sysctl_u64("hw.pagesize") << ","
                 << "\"gpu_name\":\"" << [[device name] UTF8String] << "\","
                 << "\"has_unified_memory\":"
                 << ([device hasUnifiedMemory] ? "true" : "false") << "}";
      writer.line(device_row.str());

      run_buffer_victim(queue, pipelines.buffer, shared_buffer, victim_bytes);
      run_buffer_victim(queue, pipelines.buffer, private_buffer, victim_bytes);

      std::vector<size_t> main_victims = {0, 1, 2, 4, 8, 16, 32, 64, 128, 256, 512};
      main_victims.erase(
          std::remove_if(main_victims.begin(), main_victims.end(),
                         [&](size_t value) {
                           return value > static_cast<size_t>(options.max_victim_mb);
                         }),
          main_victims.end());
      const std::vector<std::pair<std::string, size_t>> main_patterns = {
          {"contiguous128_alternating", 128},
          {"stride8192_alternating", 8192},
      };
      if (options.suite == "all" || options.suite == "main") {
        run_capacity_sweep(writer);
        run_buffer_displacement(writer, queue, pipelines.buffer, shared_buffer,
                                "slc_gpu_displacement", "shared",
                                main_patterns, main_victims, options);
        run_stencil_displacement(writer, queue, pipelines.stencil,
                                 shared_buffer, stencil_out, main_victims,
                                 options);
      }

      if (options.suite == "all" || options.suite == "resource") {
        run_resource_matrix(writer, device, queue, pipelines, shared_buffer,
                            private_buffer, options);
      }

      if (options.suite == "all" || options.suite == "fabric") {
        FabricSampler fabric;
        run_fabric_transition(writer, fabric, queue, pipelines.buffer,
                              shared_buffer, main_victims, options);
      }

      if (g_sink == 0x12345678ULL) {
        std::cerr << g_sink << '\n';
      }
    } catch (const std::exception &error) {
      std::cerr << "slc_probe: " << error.what() << '\n';
      return 1;
    }
  }
  return 0;
}

